The Implementation Lottery: Auditing Idea Reliability in Automated Research

Automated research agents use program scores to judge ideas. We call variation in this evidence across implementations the implementation lottery. We introduce an Idea Reliability Audit that freezes mechanism specifications, samples independent programs, and compares selected code with fresh implementations of its mechanism. Across 3,048 assignments on 31 tabular classification tasks, all four primary aggregation tests have Holm-adjusted $p\geq0.56$. Under mean-of-five selection, the prespecified secondary intention-to-treat comparison gives selected-code premiums of 0.38 [0.08, 0.82] and 0.45 [0.05, 1.12] accuracy-equivalent points for Bounded and Agentic execution, respectively. Minimum task-deletion means are 0.20 and 0.14. Fidelity conditioning exposes concentration: the Agentic premium falls from 0.33 to 0.01 when one task is removed. Post-outcome analysis finds cross-split variation on 41 of 70 paired cards per process. Exploratory replay gives nearly equal Bounded point losses at four and twenty implementations; Agentic point losses decrease across the four evaluated budget rules. Under duration costs, one seed per program minimizes fitted common-design variance. The two-seed design becomes preferable when implementation-to-seed cost ratios exceed approximately 13 or 9.5 in the continuous-budget model. The audit distinguishes evidence for reusing a selected artifact from evidence for implementing its idea again.

==> anc/ImplementationLottery/README.md <==
# The Implementation Lottery: Auditing Idea Reliability in Automated Research

This reproduction archive reproduces the numerical analyses in *The Implementation Lottery: Auditing Idea Reliability in Automated Research* from retained experiment records. It contains 312 archived assignments, 768 initial prospective assignments, and 1,968 follow-up assignments across 31 OpenML tasks. The follow-up reuses 480 initial selection programs and generates independent reference programs; reused programs contribute once to the total of 3,048 unique assignments.

## Reproduce the analyses

Use Python 3.12 and install `requirements-analysis.txt`, then run from this directory:

```bash
python -m pip install -r requirements-analysis.txt
bash reproduce.sh
```

The entrypoint first expands `evidence.tar.xz` into the original `runs/`, `states/`, and `config/` directories, then performs offline analysis. Python 3.12 provides the required tar/XZ support. The evidence bundle preserves every record byte from the previous expanded supplement; grouping related files improves compression without dropping observations, code, reviews, or provenance. Analysis reads saved assignment scores, fidelity labels, baseline accuracies, seed reruns, and frozen selection choices. It makes no model requests and performs no model training.

To inspect the records or run individual analysis scripts first, expand the evidence with `tar -xf evidence.tar.xz`. The directory layout below applies after expansion. Code and prebuilt vector figures are directly accessible in the outer ZIP. The manuscript sources are supplied separately in the arXiv source package.

The outputs are `runs/aistats2027_offline/decision_audit.json`, `runs/aistats2027_flash_structured/study_analysis.json`, and `runs/aistats2027_extension/study_analysis.json`. The first contains the original and both semantic-filter sensitivities, complete draw enumeration, tie diagnostics, variance components, and paired saved-code controls. The second contains the initial prospective ITT, model-judged faithful, and both-review faithful analyses, all five selection policies, exact task-level sign-flip contrasts, and the three-draw matched control. The third adds development-based selection, twelve-implementation references averaged over three seeds, all-combination policies, baseline retention, retained-code comparisons, and reference-size sensitivities. It reports the twelve-task continuation, six new tasks, and their pooled analysis. Task bootstrap intervals preserve within-task dependence. A source-cluster sensitivity additionally groups two archived feature views of shared examples.

The entrypoint also rebuilds `runs/aistats2027_extension/runtime_sensitivity/analysis.json` from saved diagnostic scores. Controller timeouts prompted this additional diagnostic after original outcomes were observed. Every affected task contributes its complete selection and reference banks, evaluated at seed zero with six concurrent fits and the original per-fit allowance. Original results remain the primary analysis. The diagnostic compares matching seed-zero references and reports the original three-seed results on tasks without recorded timeouts. A documented post-outcome addendum also compares retained code and fresh implementation with both actions evaluated at seed zero. The `--analyze-only` flag used by `reproduce.sh` reads the saved evaluations.

A post-outcome reproduction correction separates the training-seed loop index from the bootstrap seed argument in `audit_subset`. The analysis uses the declared seeds 20261001 for the archived and initial prospective cohorts and 20261002 for the follow-up. `runs/aistats2027_extension/analysis_corrections.json` records the correction and its timing. Assignment outcomes, frozen selections, and primary policy tests are preserved.

The fifth output is `runs/reviewer_revision_20261003/analysis.json`. It reproduces the post-outcome offline diagnostics, including absolute variance components and seed-score invariance, cross-split covariance, the exact retained-code bank decomposition, full-portfolio Gaussian calibration on held-out programs, task concentration and sign-flip resolution, headroom and utility-penalty sensitivities, and paired item uncertainty. `analysis_plan.json` records their post-outcome status. `item_patterns.json` preserves joint correctness-pattern counts for the saved seed-zero programs. These counts reproduce paired item resampling without benchmark labels, features, or raw prediction arrays. The default analysis reads the supplied counts. The optional `--build-item-patterns` operation requires private local evaluator arrays and is unnecessary for reproduction.

The paper uses shared-reference policy contrasts as its primary decision comparisons. Archived implementation-minus-seed excesses use different reference noise and program-conditional targets. Absolute development-to-final empirical-reference loss also includes split transfer. The local plans and freeze records establish prespecification; there is no public preregistration or independent human fidelity validation. All post-outcome analyses are secondary and preserve the original primary tests.

The sixth output is `runs/decision_followup_20261003/analysis.json`. It evaluates a gap-triggered allocation replay with task-held-out development variances, measured service-cost allocation, full-procedure Gaussian calibration that samples its fit-bank leader, program-held-out regression predictions on the matching faithful population, unweighted bank comparisons, task influence and rank correlations, selected-code optimism, and static source tags for all 3,048 assignments. Its plan and paired segment-example correctness counts are supplied. Default reproduction reads these counts; the optional `--build-paired-example` operation requires the original private evaluation arrays. All seven default entrypoints operate on the public saved records and perform no training or model requests.

The seventh output is `runs/premium_robustness_20261003/analysis.json`. It checks every prespecified secondary premium using task signs, medians, exact sign flips, task-deletion means, and deleted-sample intervals; applies task-held-out family slopes to every program; integrates all 924 common fit/held-out partitions and independent per-card partitions; checks both tie orders and winner-set overlap; reports cost-ratio switches; and decomposes development-to-fresh gains. The typical follow-up example follows a declared median-SD rule and uses supplied joint correctness counts. Its default analysis requires no evaluation arrays. `svc_diagnostics.json` records eight separate instrumented CPU reruns, all reproducing the saved predictions. `diagnose_capped_svc.py` is an optional training diagnostic requiring the original benchmark arrays and evaluation environment; `reproduce.sh` uses only its saved record.

## Evidence layout

| Location | Contents |
| --- | --- |
| `runs/group1`, `group2`, `group3` | Archived tasks, frozen cards, assignment records, executable code, and saved-code reruns |
| `runs/aistats2027_flash_structured/t*` | Prospective admission records, all reviewed portfolio attempts, frozen cards, both execution processes, and independent-reference selections |
| `runs/aistats2027_extension` | Follow-up admission and card-reuse records, development scores, frozen policy distributions, twelve-draw references, and retained-code comparisons |
| `runs/reviewer_revision_20261003` | Post-outcome analysis plan, paired correctness-pattern counts, and all post-outcome diagnostics |
| `runs/premium_robustness_20261003` | Premium robustness, exact partition calibration, rule-selected paired counts, and separate SVC convergence records |
| `runs/decision_followup_20261003` | Allocation and model-check plan, derived paired correctness counts, and complete numerical results |
| `states/*/*/state.json` | Task metadata, original state identifiers, baseline scores, environment, and evaluator contract |
| `states/*/*/code` | Frozen baseline code |
| `states/*/*/data/split.json` | Official fold membership |
| `docs/aistats2027_protocol.md` | Prospective design and amendments made before implementation outcomes |
| `docs/aistats2027_extension_protocol.md` | Follow-up design frozen after the initial cohort and before follow-up implementation outcomes |
| `docs/aistats2027_runtime_diagnostic.md` | Additional runtime diagnostic triggered by observed controller timeouts |
| `scripts` and `trust_hypo/decision_audit.py` | Offline analysis and experiment orchestration |
| `paper/aistast/figures` | Figure-generation scripts and prebuilt vector figures |
| `runs/aistats2027_preflight/asset_metadata.json` | Per-dataset source, creator, citation, and license metadata returned by OpenML |

Assignment identifiers are `(state_id, idea_label, replicate)` within each run, with the cohort and execution process given by the enclosing directories. Utility includes the declared operational penalties. Conditional model-judged faithful execution losses convert normalized gain to absolute accuracy percentage points using the task's frozen baseline accuracy. ITT losses use accuracy-equivalent utility points. Initial prospective slots 0–4 supply selection evidence, while slots 5–7 supply the independent implementation reference. For the twelve continuing tasks, the follow-up reuses initial slots 0–4 and generates reference slots 0–11 in a separate run. For the six new tasks, slots 0–4 supply selection evidence and slots 5–16 supply the reference. The analysis renumbers reference slots 0–11 within both follow-up groups.

`selection_choices.json` records the selected card or policy distribution before reference-slot evaluation. Follow-up choices use official fold 1, excluding final test fold 0; all code and fidelity labels are frozen before these development scores are computed. The saved distributions include every eligible card subset and selected-program weights. The follow-up plan was fixed after the initial results had been examined, and its original-test-score sensitivity uses that previously observed bank explicitly. Pre-unblinding manifests preserve the experiment's freeze records. The archive uses portable path placeholders and omits embedded full execution transcripts. Original content identifiers refer to the private frozen records. Numerical values, labels, review rationales, card text, patch code, and assignment identities are preserved.

Full execution transcripts, credentials, benchmark feature arrays, and proprietary font files are excluded. Request/session identifiers and usage summaries remain available to audit physical independence and model roles. Card-generation records and review rationales remain available as scientific evidence. Preliminary free-form card-construction diagnostics are described in the protocol; the formal result matrix consists of the admitted structured portfolios.

## Figures and paper

Prebuilt vector PDF figures are supplied. The figure scripts regenerate both PDF and SVG outputs. To regenerate them, install the licensed Microsoft YaHei Regular and Bold font files and set their locations:

```bash
export YAHEI_REGULAR=/path/to/msyh.ttf
export YAHEI_BOLD=/path/to/msyhbd.ttc
python paper/aistast/figures/generate_figures.py
python paper/aistast/figures/generate_revision_figures.py
python paper/aistast/figures/generate_decision_figures.py
python paper/aistast/figures/generate_premium_figure.py
```

The manuscript is compiled separately from `ArxivSubmission2027.tex` in the arXiv source package.

## Recreating model calls and training

`requirements-evaluation.txt` records the tabular evaluator packages. Experimental training additionally requires the OpenML data for the listed tasks and a configured evaluator environment. `requirements-generation.txt` records the model client and Agentic SDK versions; generation also requires a DeepSeek account. Archived generation used DeepSeek V4 Pro. All prospective generation and review roles used `deepseek-flash`, serving V4.1 Flash during collection. Provider model revisions can change new realizations.

The orchestration sources and frozen settings document how the experiments were collected. Expand the evidence bundle before accessing its configurations and records. The self-contained reproduction target in this archive is the published analysis of saved evidence. Creating a new collection requires rebuilding local state paths and obtaining benchmark data and provider access.

## Asset attribution

Dataset attribution and provider-declared license strings are preserved in `asset_metadata.json` with primary OpenML endpoints. Dataset rights remain with their respective creators. NumPy, SciPy, and scikit-learn are external dependencies; their installed distributions provide their BSD license notices. Matplotlib supplies its own license notice. DeepSeek and the Agentic SDK are externally accessed services/software. Their credentials and distributions are excluded. Microsoft YaHei font binaries remain external. Third-party rights remain with their respective owners.


==> anc/ImplementationLottery/agent_core/__init__.py <==
"""agent_core — task-agnostic skeleton for the multi-agent research harness.

This package holds all pipeline logic that does NOT depend on a specific
research task (Parameter Golf, nanochat, cifar-airbench, ...). Each task
has its own sibling package (`multi_agent_pg`, `multi_agent_nc`,
`multi_agent_cifar`) that:

  1. Implements a `TaskAdapter` subclass exposing task-specific knobs
     (baseline filename, TSV schema, scoring metric, specialist list, ...).
  2. Calls `register_task_adapter(adapter)` at import time.

The supervisor / agents / tools modules in this package then read those
knobs through `current_adapter()` instead of hard-coding any one task's
constants.

Day 1 status: skeleton only — task adapter is a placeholder. Full
abstract base class arrives in Day 2.
"""

from __future__ import annotations

from typing import Optional


# ── Task adapter registry ────────────────────────────────────────────────────
#
# A single global slot, set by the active task package's __init__.py. Reads
# happen all over (config, prompts, submit, dashboard) so a singleton is the
# pragmatic choice; tests that need isolation can call set the slot directly.

_active_adapter: Optional[object] = None


def register_task_adapter(adapter: object) -> None:
    """Install the active task adapter. Called once by a task package on import."""
    global _active_adapter
    _active_adapter = adapter


def current_adapter() -> object:
    """Return the active task adapter; raises if none is registered yet."""
    if _active_adapter is None:
        raise RuntimeError(
            "no task adapter registered — import a task package first "
            "(e.g. `import multi_agent_pg`) so it can call register_task_adapter()"
        )
    return _active_adapter


__all__ = ["register_task_adapter", "current_adapter"]


==> anc/ImplementationLottery/agent_core/agents/__init__.py <==
"""agent_core.agents — DoerBase + hook registration + runner (Day 4-5)."""


==> anc/ImplementationLottery/agent_core/agents/base.py <==
"""DoerBase — the SDK-facing skeleton every specialist subclasses.

Concurrency model
─────────────────
One iter = one SDK session = one DoerBase.run_once() call. The session
carries extended-thinking state through its tool-use turns, but DOES NOT
persist across iters — fresh blackboard read on every entry.

SDK integration
───────────────
`claude_agent_sdk.ClaudeSDKClient(options=ClaudeAgentOptions(...))` is the
canonical entrypoint. If the SDK isn't importable (local dev), run_once()
raises RuntimeError rather than silently returning — that's the signal to
run via the supervisor on the head node where the SDK is installed.

Tool binding
────────────
Custom tools (syntax_check, size_project, param_count, read_snapshot,
rebase_to, submit_trial) are registered through an in-process MCP server
built with `create_sdk_mcp_server(name="apg", ...)`. The SDK surfaces
them to the model under the namespace `mcp__apg__<tool_name>` — that's
what must appear in `allowed_tools`. Each decorated tool is an
`SdkMcpTool` instance carrying its JSONSchema via `.input_schema`, so
the SDK can auto-derive what the model sees.

WebSearch / WebFetch / Read / Edit / Bash are SDK built-ins — we enable
them by name in the `allowed_tools` list; no local binding needed. Bash
runs under the SDK's OS-level sandbox (bubblewrap on Linux) — reads are
unrestricted, writes are restricted to the specialist's workdir. Write
is deliberately absent: `pack_submission.py` would silently drop any
sidecar files the agent wrote next to train_gpt.py.

Streaming response
──────────────────
`await client.query(prompt)` returns None. We iterate
`client.receive_response()` to collect AssistantMessage / UserMessage /
ResultMessage events and pull out:
  * ToolUseBlocks the model emitted (count + match submit_trial's id)
  * ToolResultBlocks the SDK sent back for our tools (parse the MCP
    text payload to recover the row dict for submit_trial)
  * usage + session_id from the terminal ResultMessage
"""

from __future__ import annotations

import datetime
import json
import os
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Optional


def _no_lineage_active() -> bool:
    """Single source of truth for the MAGENT_NO_LINEAGE env-var check.

    Set by `agent_core/supervisor/__main__.py:main()` when the
    operator passes `--no-lineage`. Read by render_user_message,
    DoerBase._allowed_tools, DoerBase._preload_tools, and the
    block_bash_blackboard hook.

    Boolean string "1" enables; anything else (unset, "0", "true", ...)
    disables. We deliberately use strict "1" to avoid surprises from
    arbitrary truthy values.
    """
    return os.environ.get("MAGENT_NO_LINEAGE", "0") == "1"

from ..harness import blackboard, config, events, tracker
from ..tools import (
    create_sdk_mcp_server, diff_snapshots, param_count, read_pr_library,
    read_pr_source, read_snapshot, rebase_to, syntax_check,
)
from ..tools.submit import _stage_workdir, submit_trial


def build_system_prompt(domain: str) -> str:
    """Resolve via the active task adapter (delegates to the task's prompts)."""
    from agent_core import current_adapter
    return current_adapter().build_system_prompt(domain)


def _adapter_tools_by_name() -> dict:
    """Map of `tool.name -> tool` for the active task adapter's bound tools.

    Strict: bind_tools MUST be implemented by every task adapter (PGTaskAdapter
    fills it; nc/cifar must too). No silent fallback to a specific package.
    """
    from agent_core import current_adapter
    return {t.name: t for t in current_adapter().bind_tools()}


# ── Context budget ───────────────────────────────────────────────────────────

_LEADERBOARD_MAX_BYTES = 4_000
_KNOWLEDGE_MAX_BYTES   = 8_000
_RECENT_N              = 10

# Rows with this status carry no experimental signal — the supervisor
# synthesised a `failed` verdict after the local sched CLI name cache lost
# the job entry, not because the trial itself crashed. Hide them from
# Recent Activity so specialists don't treat those hypothesis directions
# as explored-and-broken.
_QUARANTINED_STATUSES = frozenset({"harness_abort"})

# ── MCP namespace ────────────────────────────────────────────────────────────
# The string that lands in allowed_tools is built from this server name —
# the SDK namespaces every tool as `mcp__<server_name>__<tool_name>`.
_MCP_SERVER_NAME = "apg"


# ── Iteration record ─────────────────────────────────────────────────────────

@dataclass(slots=True)
class IterRecord:
    """Outcome of a single DoerBase.run_once() call."""
    specialist: str
    iter_start: str                 # ISO-8601 UTC
    iter_end:   str
    session_id: Optional[str]       # SDK-assigned, if available
    final_row:  Optional[dict]      # the TSV row written by submit_trial
    tool_calls: int                 # how many tools the agent invoked
    tool_trace: list[str]           # ordered tool names called (short-form)
    error:      Optional[str]       # surface string on exception, else None
    usage:      Optional[dict]      # {input_tokens, output_tokens, cache_*}


# ── Context rendering ────────────────────────────────────────────────────────

def _truncate(text: str, limit: int, label: str) -> str:
    if len(text) <= limit:
        return text
    return text[:limit] + f"\n\n… (truncated: {label} exceeded {limit} bytes)\n"


def _read_md_safely(path: Path, limit: int, label: str) -> str:
    if not path.exists():
        return f"*(no {label} yet — this is the first session.)*"
    try:
        return _truncate(path.read_text(encoding="utf-8"), limit, label)
    except OSError as e:
        return f"*(failed to read {label}: {e})*"


def _render_recent_activity(rows: list[dict], n: int = _RECENT_N) -> str:
    """Compact per-row line: `exp_NNN [spec, status, bpb=..., Δ=...] hyp`.

    Same shape the tree in KNOWLEDGE.md uses, but flat + most-recent-first
    so the agent sees what just happened without walking the whole tree.
    """
    filtered = [r for r in rows if r.get("status") not in _QUARANTINED_STATUSES]
    recent = list(reversed(filtered))[:n]
    if not recent:
        return "*(no trials yet)*"
    from agent_core import current_adapter
    adapter = current_adapter()
    score_field = adapter.score_field
    short = adapter.score_short_label
    lines = []
    for r in recent:
        bpb = r.get(score_field, "") or "—"
        delta = r.get("delta_vs_best", "") or "—"
        notes = (r.get("notes", "") or "").strip()
        if len(notes) > 160:
            notes = notes[:157] + "…"
        hyp = (r.get("hypothesis", "") or "")[:140]
        lines.append(
            f"- exp_{r.get('exp_id','?')} "
            f"[{r.get('specialist','?')}, {r.get('status','?')}, "
            f"{short}={bpb}, Δ={delta}] {hyp}"
            + (f"\n    └─ {notes}" if notes else "")
        )
    return "\n".join(lines)


# Saturation threshold: |Δ_val_bpb| considered "sub-noise-floor" for the
# purpose of flagging stuck hill-climbing. Half the conventional keep bar
# (0.001 nat) — so if every recent trial in this specialist's domain
# moved ≤ 0.0005, that's weak signal that small tweaks aren't buying
# anything and the agent should pivot to something structural.
_SATURATION_EPSILON = 0.0005
_SATURATION_WINDOW = 5


def _render_saturation_warning(rows: list[dict], specialist: str) -> str:
    """Soft nudge when the specialist's recent trials all produced ≤ epsilon
    deltas — suggests the domain has saturated in its current local minimum.

    Returns an empty string when no nudge is warranted (too few trials,
    or at least one recent trial broke threshold). Otherwise emits a
    single-paragraph soft warning. The warning is advisory — agents can
    override with a specific planned direction.
    """
    own = [
        r for r in rows
        if r.get("specialist") == specialist
        and r.get("status") not in _QUARANTINED_STATUSES
    ]
    if len(own) < _SATURATION_WINDOW:
        return ""  # not enough trials yet to judge saturation

    recent_own = list(reversed(own))[:_SATURATION_WINDOW]
    sub_threshold = 0
    for r in recent_own:
        delta_raw = (r.get("delta_vs_best") or "").strip()
        try:
            if abs(float(delta_raw)) < _SATURATION_EPSILON:
                sub_threshold += 1
        except (TypeError, ValueError):
            # Empty delta (e.g. crash, size_blocked) counts as sub-threshold
            # — no improvement signal means we're stuck either way.
            sub_threshold += 1

    if sub_threshold < _SATURATION_WINDOW:
        return ""  # at least one recent trial showed real movement

    from agent_core import current_adapter
    score_field = current_adapter().score_field
    return (
        f"## ⚠ Saturation signal\n"
        f"Your last {_SATURATION_WINDOW} trials in the **{specialist}** "
        f"domain all produced |Δ_{score_field}| < {_SATURATION_EPSILON} or "
        f"non-VALID status — sub-noise-floor at our measurement precision. "
        f"The current stack has likely absorbed the obvious tweaks on your "
        f"usual axes. Consider proposing something STRUCTURALLY different "
        f"this iteration (see Anti-anchoring and the 'Edit radius' line in "
        f"your preamble) — for example: pull an untried mechanism from "
        f"`read_pr_library` / `gaps.md`, or rebase to a different "
        f"snapshot via `rebase_to`. This is a soft nudge; skip it if you "
        f"have a specific pre-planned direction from a prior lineage "
        f"entry."
    )


def render_user_message(specialist: str) -> str:
    """Assemble the per-iteration user message from live blackboard state.

    The agent reads this on every session start. Ordering is deliberate:
    LEADERBOARD first (answers "what beats what"), KNOWLEDGE second
    (answers "what's been tried"), Recent Activity third (answers
    "what just happened").

    When `MAGENT_NO_LINEAGE=1` is set (no-lineage ablation), all
    cross-session lineage feedback is removed: LEADERBOARD, KNOWLEDGE,
    Recent Activity, and Saturation sections are blanked. Only the
    "current best" exp_id + score line is exposed (this is allowed —
    the agent needs to know which snapshot to rebase from), plus the
    workdir state and task instruction. The agent must propose only
    from static priors (system prompt: INIT/SOTA_STACK/LESSONS) and
    its own in-session memory.
    """
    from agent_core import current_adapter
    score_field = current_adapter().score_field
    best = blackboard.read_best() or {}
    best_exp = best.get("exp_id", "none")
    best_bpb = best.get(score_field, "n/a")

    workdir = config.workdir_for(specialist)
    wd_state = _render_workdir_state(workdir)

    now = datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ")

    if _no_lineage_active():
        # ABLATION MODE — no cross-session lineage. Only exposes:
        #   - current best exp_id + score (needed for rebase_to)
        #   - workdir state (own files)
        #   - task instruction + explicit "no blackboard reads via Bash" rule
        # block_bash_blackboard PreToolUse hook (agents/hooks.py) enforces
        # the Bash rule at the SDK level; the prompt rule below is the
        # parallel soft signal so the agent doesn't waste turns trying.
        return (
            f"# Session start — {now}\n"
            f"You are specialist **{specialist}**. Your workdir is `{workdir}`.\n"
            f"Current best: **exp_{best_exp}** ({score_field}={best_bpb}).\n"
            f"\n"
            f"## Your workdir\n{wd_state}\n"
            f"\n"
            f"## Your task this session\n"
            f"Propose an edit within the **{specialist}** domain, validate "
            f"it locally, and submit via submit_trial. A single submit is "
            f"a complete session — stopping there is the default. You MAY "
            f"submit again only if the returned row points to a concrete "
            f"next edit worth trying; a crash, an uninformative result, or "
            f"the absence of a clear refinement means stop. Don't force "
            f"extra submits.\n"
            f"\n"
            f"## Lineage policy (this run)\n"
            f"Prior-trial logs are unavailable for this run. The "
            f"LEADERBOARD / KNOWLEDGE / Recent Activity sections you may "
            f"have seen in other runs are intentionally absent. The "
            f"`read_snapshot` and `diff_snapshots` tools are also disabled. "
            f"**Do NOT attempt to query blackboard files via Bash** "
            f"(tree.tsv, results.tsv, lineage_snapshots/, events.jsonl, "
            f"best.json, supervisor_audit.jsonl, anything under "
            f"blackboard/) — those reads are rejected at the harness "
            f"level. Propose from your static priors (INIT.md / "
            f"SOTA_STACK.md / LESSONS.md in the system prompt), the "
            f"current-best score above, your workdir state, and your "
            f"own in-session reasoning.\n"
        )

    leaderboard = _read_md_safely(
        config.LEADERBOARD_MD, _LEADERBOARD_MAX_BYTES, "LEADERBOARD.md",
    )
    knowledge = _read_md_safely(
        config.KNOWLEDGE_MD, _KNOWLEDGE_MAX_BYTES, "KNOWLEDGE.md",
    )
    rows = tracker.read_results()
    recent = _render_recent_activity(rows)
    saturation = _render_saturation_warning(rows, specialist)

    # Saturation warning (when present) is placed directly AFTER Recent
    # Activity so the agent reads it with the evidence fresh — the
    # Recent Activity rows are the supporting data for the nudge.
    saturation_block = f"\n{saturation}\n" if saturation else ""

    return (
        f"# Session start — {now}\n"
        f"You are specialist **{specialist}**. Your workdir is `{workdir}`.\n"
        f"Current best: **exp_{best_exp}** ({score_field}={best_bpb}).\n"
        f"\n"
        f"## LEADERBOARD.md\n{leaderboard}\n"
        f"\n"
        f"## KNOWLEDGE.md\n{knowledge}\n"
        f"\n"
        f"## Recent Activity (most recent {_RECENT_N})\n{recent}\n"
        f"{saturation_block}"
        f"\n"
        f"## Your workdir\n{wd_state}\n"
        f"\n"
        f"## Your task this session\n"
        f"Propose an edit within the **{specialist}** domain, validate it "
        f"locally, and submit via submit_trial. A single submit is a "
        f"complete session — stopping there is the default. You MAY submit "
        f"again only if the returned row points to a concrete next edit "
        f"worth trying; a crash, an uninformative result, or the absence of "
        f"a clear refinement means stop. Don't force extra submits.\n"
    )


def _render_workdir_state(workdir: Path) -> str:
    """Terse snapshot of the workdir so the agent doesn't have to ls."""
    if not workdir.exists():
        return "*(workdir does not yet exist — submit_trial will create it)*"
    from agent_core import current_adapter
    baseline = current_adapter().baseline_filename
    code = workdir / baseline
    if not code.is_file():
        return (
            f"Workdir exists but has no {baseline}. "
            f"Your first step should be rebase_to(best_exp, '{workdir}')."
        )
    size = code.stat().st_size
    # One-line head so the agent can spot stale placeholders without reading.
    try:
        head = code.read_text(encoding="utf-8", errors="replace").splitlines()[:2]
    except OSError:
        head = []
    head_str = " | ".join(h.strip() for h in head)[:200]
    return (
        f"- {baseline} present, {size:,} bytes\n"
        f"  head: `{head_str}`"
    )


# ── Doer base class ──────────────────────────────────────────────────────────

@dataclass(slots=True)
class DoerConfig:
    """Per-iteration knobs the supervisor may override.

    `model` defaults to `None` and is resolved from
    `config.model_for(specialist)` in `__post_init__` — i.e. the source of
    truth is `multi_agent/swarm_config.json` (default + per-spec overrides),
    not a hardcoded model id. Pass `model="claude-..."` explicitly to
    short-circuit the lookup (used by ad-hoc dev runs / verify_candidate /
    one-off A/B tests).
    """
    specialist:            str
    thinking_budget:       int = config.DOER_THINKING_BUDGET_TOKENS
    max_turns:             int = 200        # cap on tool-use turns — sized for
                                            # multi-submit sessions with PR-library
                                            # source drill-down (prior: 100, then 50)
    model:                 Optional[str] = None
    enable_web:            bool = True
    # Thinking effort level (low/medium/high/xhigh/max). DeepSeek endpoint maps
    # this to output_config.effort; on Claude it guides adaptive-thinking depth.
    # "max" forces deepest reasoning regardless of the endpoint's auto-detection
    # of "Claude Code class" requests (which would otherwise default to high/max).
    effort:                str = "max"

    def __post_init__(self) -> None:
        if self.model is None:
            self.model = config.model_for(self.specialist)


# Built-in SDK tools we want PRELOADED into the agent's palette (via the
# `tools=...` ClaudeAgentOptions field → CLI `--tools <list>`). The CLI's
# `--tools <list>` REPLACES the claude_code default preset entirely, so we
# enumerate every built-in the agent legitimately uses; anything not in
# this list becomes deferred (visible only after a ToolSearch call).
#
# Why this exists: WebSearch / WebFetch are deferred in the claude_code
# default preset. Agents in our swarm never proactively ToolSearch them
# (they only ToolSearch the `mcp__apg__*` custom MCP tools), so over 89K
# iters we observed ZERO WebSearch / WebFetch calls despite enabling them
# in `allowed_tools` and explicitly encouraging in the system prompt
# (events.jsonl audit, 2026-04-25). Forcing preload makes the schema
# always available without the agent needing to know about ToolSearch.
#
# Selected from empirical agent usage on this swarm:
#   Read 4853, Bash 4708, Grep 3470, Edit 1336, ToolSearch 1147, Glob 329,
#   TodoWrite 46, Agent 3 — all kept. Web added explicitly.
_PRELOAD_BUILTIN_TOOLS = (
    "Read", "Edit", "Bash", "Grep", "Glob",
    "ToolSearch", "TodoWrite", "Agent",
    "WebSearch", "WebFetch",
)


# Every @tool's name, in the order we pass them to create_sdk_mcp_server.
# Kept here so `_allowed_tools()` stays in sync with `_bind_tools()` without
# reflecting on the @tool-decorated objects (the real SDK returns
# SdkMcpTool instances whose `.name` attribute could be accessed; the shim
# returns _ShimTool with the same attr — but making the coupling explicit
# here is clearer than attribute-poking and keeps the allowlist auditable).
_CUSTOM_TOOL_NAMES = (
    "syntax_check", "size_project", "param_count",
    "read_snapshot", "rebase_to", "diff_snapshots",
    "submit_trial", "read_pr_library", "read_pr_source",
)


class DoerBase:
    """One-shot SDK session for a single specialist.

    Subclass + override `specialist` to make a concrete doer. The default
    implementation is already usable — subclasses mostly exist so we have
    a hook for per-domain custom checks later (e.g. arch might run a
    param-budget sanity check before submit).
    """
    specialist: str = ""           # must be set by subclasses

    def __init__(self, cfg: Optional[DoerConfig] = None) -> None:
        if not self.specialist:
            raise TypeError(
                f"{type(self).__name__} must set class attr `specialist`"
            )
        from agent_core import current_adapter
        if self.specialist not in current_adapter().all_domains:
            raise ValueError(f"unknown specialist {self.specialist!r}")
        self.cfg = cfg or DoerConfig(specialist=self.specialist)
        # Make sure the workdir exists AND has a baseline train_gpt.py before
        # the SDK session starts. Without staging here, the very first iter
        # gives the agent an empty workdir: Read fails, Edit fails, the
        # agent spins until max_turns without ever reaching submit_trial.
        # _stage_workdir is idempotent — on subsequent iters it leaves the
        # agent's edited train_gpt.py alone and only refreshes helper scripts.
        self.workdir = config.workdir_for(self.specialist)
        from agent_core import current_adapter
        _stage_workdir(self.workdir, current_adapter().pkg_root)

    # ── SDK wiring ───────────────────────────────────────────────────────────

    def _bind_tools(self) -> list:
        """The @tool-decorated callables registered into the MCP server.

        Order is authoritative — comes from `current_adapter().bind_tools()`.
        Each task adapter is responsible for returning the tools in the
        order it wants registered (which determines events.jsonl ordering).
        """
        from agent_core import current_adapter
        return current_adapter().bind_tools()

    def _preload_tools(self) -> list[str]:
        """Tools to PRELOAD into the SDK CLI palette via `--tools <list>`.

        Mirror of `_allowed_tools()` but force-includes WebSearch / WebFetch
        so their schema is always loaded (vs the claude_code default preset
        which keeps them deferred). Without this, agents would need to
        proactively ToolSearch web tools; empirical 89K-iter audit showed
        they never do — observed 0 web calls Apr 25 2026 → forced preload.

        Returns the full explicit list (custom MCP + built-ins) since
        `--tools <list>` REPLACES the default preset, not extends it.

        Honors `enable_web=False`: when web is disabled at config layer,
        we exclude WebSearch / WebFetch from preload too (otherwise
        they'd appear in the palette but be blocked at allowed_tools,
        producing confusing permission-denied errors).

        Honors `MAGENT_NO_LINEAGE=1`: removes `read_snapshot` and
        `diff_snapshots` from the custom-tool list (they read prior
        trials' submitted code and are a lineage channel). `rebase_to`
        is kept since it's needed to start the workdir from the current
        best (current-best exp_id is the one piece of lineage info the
        ablation explicitly allows).
        """
        from agent_core import current_adapter
        custom_names = list(current_adapter().custom_tool_names)
        if _no_lineage_active():
            custom_names = [n for n in custom_names
                            if n not in ("read_snapshot", "diff_snapshots")]
        custom = [f"mcp__{_MCP_SERVER_NAME}__{n}" for n in custom_names]
        builtins = [t for t in _PRELOAD_BUILTIN_TOOLS
                    if (t not in ("WebSearch", "WebFetch") or self.cfg.enable_web)]
        return custom + builtins

    def _allowed_tools(self) -> list[str]:
        """Allowlist passed to ClaudeAgentOptions.

        Custom tools are namespaced `mcp__<server>__<tool>` — matches the
        SDK's MCP routing. Read + Edit are the SDK's file-editing primitives,
        scoped to `cwd` (set on ClaudeAgentOptions below) so the agent can
        only see / mutate files under its own workdir_<domain>/.

        Bash is enabled and runs under the SDK's OS-level sandbox
        (bubblewrap on Linux; see `sandbox=` in `run_once` below) — reads
        are unrestricted, writes are confined to cwd. That is how the
        agent can slice tree.tsv / results.tsv from the blackboard dir
        without being able to mutate them. Write is still absent: it
        would let the agent create sidecar files that `pack_submission.py`
        ignores, silently inflating the artifact.

        Honors `MAGENT_NO_LINEAGE=1`: see `_preload_tools` for rationale.
        Bash itself is kept (the agent needs it for own-workdir slicing
        and `wc` / `awk` on its own train_gpt.py); the
        `block_bash_blackboard` PreToolUse hook (agents/hooks.py) is what
        actually gates Bash reads of blackboard files.
        """
        from agent_core import current_adapter
        custom_names = list(current_adapter().custom_tool_names)
        if _no_lineage_active():
            custom_names = [n for n in custom_names
                            if n not in ("read_snapshot", "diff_snapshots")]
        custom = [f"mcp__{_MCP_SERVER_NAME}__{n}" for n in custom_names]
        builtins = ["Read", "Edit", "Bash"]
        if self.cfg.enable_web:
            builtins += ["WebSearch", "WebFetch"]
        return custom + builtins

    def _system_prompt(self) -> str:
        return build_system_prompt(self.specialist)

    def _user_message(self) -> str:
        return render_user_message(self.specialist)

    # ── Main entrypoint ──────────────────────────────────────────────────────

    async def run_once(self) -> IterRecord:
        """Execute one SDK session. Returns an IterRecord on completion.

        Blocks from session start to terminal ResultMessage. Exceptions from
        the SDK (rate limit, network) are caught and surfaced in
        `IterRecord.error` so the supervisor can decide to retry rather
        than crash.
        """
        try:
            from claude_agent_sdk import (  # type: ignore[import-not-found]
                AssistantMessage,
                ClaudeAgentOptions,
                ClaudeSDKClient,
                HookMatcher,
                ResultMessage,
                ToolResultBlock,
                ToolUseBlock,
                UserMessage,
            )
            from .hooks import (
                block_bash_benchmark_pull, block_bash_blackboard,
                block_bash_writes, cap_builtin_tool_output,
            )
        except ImportError as e:
            raise RuntimeError(
                "claude_agent_sdk not installed — this method only runs on the "
                f"head node. Underlying error: {e}"
            ) from e

        rec = IterRecord(
            specialist=self.specialist,
            iter_start=datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ"),
            iter_end="",
            session_id=None,
            final_row=None,
            tool_calls=0,
            tool_trace=[],
            error=None,
            usage=None,
        )

        # Sandbox decision via `config.should_disable_sandbox()`:
        #   - MAGENT_DISABLE_SANDBOX=1 explicit → off
        #   - MAGENT_DISABLE_SANDBOX=0 explicit → on
        #   - unset → auto-probe bwrap pivot_root+proc-mount (cached, runs
        #     once per supervisor process). LXC / nested containers with
        #     nested-userns restrictions auto-disable.
        # session_start event records the resolved value for paper trail.
        sandbox_enabled = not config.should_disable_sandbox()

        # Emit the earliest visibility marker: SDK session is about to start
        # thinking. This lands in events.jsonl BEFORE any tool is called, so
        # the dashboard stops showing "(no events yet)" for a specialist that
        # is genuinely in its read/grep/edit phase.
        events.emit(
            self.specialist, "session_start",
            model=self.cfg.model,
            max_turns=self.cfg.max_turns,
            thinking_budget=self.cfg.thinking_budget,
            sandbox=sandbox_enabled,
        )

        try:
            # Register our 6 custom tools as an in-process MCP server. Name
            # must match `_MCP_SERVER_NAME` so the allowed_tools prefixes line
            # up with the SDK's routing.
            server = create_sdk_mcp_server(
                name=_MCP_SERVER_NAME,
                version="1.0.0",
                tools=self._bind_tools(),
            )

            # cwd pins the SDK's Read/Edit primitives to the specialist's
            # workdir — the agent can inspect and mutate train_gpt.py but
            # cannot reach the package source, blackboard, or other
            # specialists' workdirs. permission_mode=bypassPermissions is
            # the correct mode for an autonomous run (no human in the loop
            # to approve each tool call); the allowlist itself remains the
            # real safety boundary.
            #
            # sandbox={"enabled": True} hands Bash to bubblewrap: reads
            # are unrestricted (so the agent can `awk '…' tree.tsv` from
            # the blackboard) but writes are confined to cwd. This
            # replaces an earlier in-process command-allowlist validator
            # — the OS-level sandbox is both stricter (no escape via
            # shell parsing edge cases) and more permissive (any
            # read-only command works, not just the whitelisted ones).
            # PostToolUse hook caps Bash/Grep output at 16 KB per call.
            # Log analysis (2026-04-25) showed cache_creation ≈ 161K tokens
            # per active iter, with Bash + Grep being the #2 / #3 most-used
            # tools — uncapped outputs were the dominant source of new
            # cache content per turn. The cap is generous (16 KB) so
            # legit slicing still works; the truncation marker tells the
            # agent how to recover. See agents/hooks.py for the rationale.
            #
            # `sandbox_enabled` was computed before the session_start emit
            # so the audit trail records which mode was live for this iter.
            # ccbox-direct deployments leave it True (default); LXC / nested-
            # container hosts set MAGENT_DISABLE_SANDBOX=1 because bwrap's
            # pivot_root + nested-userns proc-mount is blocked there.
            # When disabled, the SDK runs Bash unsandboxed and relies on the
            # OUTER container's namespace isolation.
            options = ClaudeAgentOptions(
                system_prompt=self._system_prompt(),
                model=self.cfg.model,
                cwd=str(self.workdir),
                allowed_tools=self._allowed_tools(),
                # Explicit preload list → CLI's --tools <list> REPLACES
                # the claude_code default preset and forces WebSearch /
                # WebFetch into the agent's initial palette (otherwise
                # they're deferred and never get used; see _PRELOAD_BUILTIN_TOOLS).
                tools=self._preload_tools(),
                mcp_servers={_MCP_SERVER_NAME: server},
                thinking={"type": "enabled", "budget_tokens": self.cfg.thinking_budget},
                effort=self.cfg.effort,
                max_turns=self.cfg.max_turns,
                permission_mode="bypassPermissions",
                sandbox={"enabled": sandbox_enabled, "autoAllowBashIfSandboxed": True},
                hooks={
                    # PreToolUse: deny destructive / write Bash commands.
                    # Hard line: Bash is read-only in this swarm. Primary
                    # cross-agent corruption defense on LXC (sandbox=False)
                    # hosts; defense-in-depth even with bwrap on.
                    #
                    # `block_bash_blackboard` is the no-lineage ablation
                    # gate (only fires when MAGENT_NO_LINEAGE=1; otherwise
                    # passes through). Listed alongside `block_bash_writes`
                    # so both run on every Bash call; the SDK invokes hooks
                    # in list order and either's `decision: block` is
                    # terminal.
                    "PreToolUse": [
                        HookMatcher(matcher="Bash", hooks=[
                            block_bash_writes,
                            block_bash_blackboard,
                            # Deny loading the hidden benchmark source from the agent
                            # session (matminer.datasets / matbench) — adapter-gated,
                            # no-op for benchmarks that don't set agent_blocked_imports.
                            block_bash_benchmark_pull,
                        ]),
                    ],
                    # PostToolUse: cap oversized outputs to bound cache.
                    "PostToolUse": [
                        HookMatcher(matcher="Bash",      hooks=[cap_builtin_tool_output]),
                        HookMatcher(matcher="Grep",      hooks=[cap_builtin_tool_output]),
                        HookMatcher(matcher="WebFetch",  hooks=[cap_builtin_tool_output]),
                        HookMatcher(matcher="WebSearch", hooks=[cap_builtin_tool_output]),
                    ],
                },
            )

            # Expected submit_trial tool name, as the SDK surfaces it to the
            # model and stamps it onto ToolUseBlock.name / ToolResultBlock
            # (via tool_use_id matching).
            submit_tool_full_name = f"mcp__{_MCP_SERVER_NAME}__submit_trial"

            tool_calls = 0
            tool_trace: list[str] = []
            # tool_use_id → short tool name. Used to name the matching
            # tool_result event so paper analysis can correlate call → result.
            tool_id_to_name: dict[str, str] = {}

            # Capture the rendered user message before the SDK starts so we
            # can persist it post-session (paper-analysis: "what context did
            # the agent see this iter?"). Stored in a local var; the actual
            # disk write happens at iter_end below, off the SDK loop.
            user_msg = self._user_message()
            final_row: Optional[dict] = None
            session_id: Optional[str] = None
            latest_usage: Optional[dict] = None
            submit_tool_use_ids: set[str] = set()
            mcp_prefix = f"mcp__{_MCP_SERVER_NAME}__"

            async with ClaudeSDKClient(options=options) as client:
                await client.query(user_msg)

                async for msg in client.receive_response():
                    if isinstance(msg, AssistantMessage):
                        if getattr(msg, "session_id", None):
                            session_id = msg.session_id
                        if getattr(msg, "usage", None):
                            latest_usage = dict(msg.usage)
                        for blk in msg.content or []:
                            if isinstance(blk, ToolUseBlock):
                                tool_calls += 1
                                short = blk.name[len(mcp_prefix):] if blk.name.startswith(mcp_prefix) else blk.name
                                tool_trace.append(short)
                                tool_id_to_name[blk.id] = short
                                # Truncated args digest (≤256 B) — enough to know
                                # which file was Read, which pattern was Grep'd,
                                # which PR was read_pr_library'd, etc., without
                                # exploding events.jsonl on big tool inputs.
                                try:
                                    args_digest = json.dumps(
                                        blk.input, ensure_ascii=False, default=str,
                                    )[:256]
                                except Exception:
                                    args_digest = ""
                                events.emit(
                                    self.specialist, "tool_called",
                                    tool=short, turn=tool_calls,
                                    tool_use_id=blk.id,
                                    args=args_digest or None,
                                )
                                if blk.name == submit_tool_full_name:
                                    submit_tool_use_ids.add(blk.id)
                    elif isinstance(msg, UserMessage):
                        # Tool results come back in the next UserMessage's
                        # content list as ToolResultBlock. We only care
                        # about the result for submit_trial — that's the
                        # TSV row we need to surface to the supervisor.
                        content = msg.content
                        if isinstance(content, list):
                            for blk in content:
                                if not isinstance(blk, ToolResultBlock):
                                    continue
                                # Per-result event for paper-analysis: outcome
                                # (ok/error) + size + first 256 B digest.
                                _emit_tool_result_event(
                                    self.specialist, blk,
                                    tool_id_to_name.get(blk.tool_use_id, "?"),
                                )
                                if blk.tool_use_id in submit_tool_use_ids:
                                    parsed = _parse_tool_result_content(blk.content)
                                    if parsed is not None:
                                        final_row = parsed
                    elif isinstance(msg, ResultMessage):
                        if getattr(msg, "session_id", None):
                            session_id = msg.session_id
                        if getattr(msg, "usage", None):
                            latest_usage = dict(msg.usage)

            rec.session_id = session_id
            rec.tool_calls = tool_calls
            rec.tool_trace = tool_trace
            rec.final_row = final_row
            rec.usage = _simplify_usage(latest_usage)
        except Exception as e:  # noqa: BLE001 — we genuinely want to catch anything
            rec.error = f"{type(e).__name__}: {e}"
            events.emit(
                self.specialist, "session_error",
                err=f"{type(e).__name__}: {str(e)[:120]}",
            )

        rec.iter_end = datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ")

        # Persist the rendered user-message context the agent saw this iter
        # (paper-analysis: "what lineage / leaderboard / KNOWLEDGE was visible
        # when the decision was made?"). Best-effort; never blocks iter_end.
        # Always lands on ccbox-local ext4 (BLACKBOARD_DIR), never on SharedFS.
        if session_id and user_msg:
            try:
                ldir = config.BLACKBOARD_DIR / "lineage_snapshots"
                ldir.mkdir(parents=True, exist_ok=True)
                (ldir / f"{session_id}.txt").write_text(user_msg, encoding="utf-8")
            except OSError:
                pass

        # Aggregate per-tool usage from the trace (preserves insertion order
        # for deterministic wire format). Dashboard ignores unknown fields, so
        # adding this dict is strictly additive and backward-compatible.
        tool_calls_by_name: dict[str, int] = {}
        for t in (rec.tool_trace or []):
            tool_calls_by_name[t] = tool_calls_by_name.get(t, 0) + 1
        events.emit(
            self.specialist, "session_end",
            tool_calls=rec.tool_calls,
            tool_calls_by_name=tool_calls_by_name or None,
            submit_captured=rec.final_row is not None,
            error=bool(rec.error),
        )
        return rec


# ── Session-result helpers ──────────────────────────────────────────────────

def _emit_tool_result_event(specialist: str, blk: Any, tool_name: str) -> None:
    """Best-effort: emit a per-tool-result event for paper-analysis.

    Captures size, error flag, and a 256-B content digest so trajectory
    analysis can answer "did syntax_check pass? what was the val_bpb?
    did Bash error?" without storing full payloads. Never raises —
    a malformed block just gets skipped.
    """
    try:
        if isinstance(blk.content, str):
            rsize = len(blk.content.encode("utf-8", "ignore"))
            digest = blk.content[:256]
        elif isinstance(blk.content, list):
            rsize = 0
            first_text = ""
            for c in blk.content:
                if not isinstance(c, dict):
                    continue
                t = c.get("text") or ""
                if isinstance(t, str):
                    rsize += len(t.encode("utf-8", "ignore"))
                    if not first_text:
                        first_text = t
            digest = first_text[:256]
        else:
            rsize = 0
            digest = ""
        events.emit(
            specialist, "tool_result",
            tool=tool_name,
            tool_use_id=getattr(blk, "tool_use_id", "") or None,
            result_bytes=rsize,
            is_error=bool(getattr(blk, "is_error", False)) or None,
            digest=digest or None,
        )
    except Exception:
        pass  # never let logging break the session


def _parse_tool_result_content(content: Any) -> Optional[dict]:
    """Recover the dict payload from an MCP ToolResultBlock.content.

    Our `@tool` wrappers wrap each impl's dict result as:
        {"content": [{"type": "text", "text": json.dumps(row)}]}
    The SDK surfaces the `.content` portion as either a plain string (some
    transports) or a list of content-block dicts (spec-compliant). Handle
    both shapes; if nothing parseable is found return None.
    """
    if content is None:
        return None
    if isinstance(content, str):
        try:
            parsed = json.loads(content)
            return parsed if isinstance(parsed, dict) else None
        except (json.JSONDecodeError, ValueError):
            return None
    if isinstance(content, list):
        for c in content:
            if not isinstance(c, dict):
                continue
            text = c.get("text")
            if c.get("type") == "text" and isinstance(text, str):
                try:
                    parsed = json.loads(text)
                    if isinstance(parsed, dict):
                        return parsed
                except (json.JSONDecodeError, ValueError):
                    continue
    return None


def _simplify_usage(usage: Optional[dict]) -> Optional[dict]:
    """Normalise an Anthropic usage dict down to the fields we log."""
    if usage is None:
        return None
    return {
        "input_tokens":                usage.get("input_tokens"),
        "output_tokens":               usage.get("output_tokens"),
        "cache_read_input_tokens":     usage.get("cache_read_input_tokens"),
        "cache_creation_input_tokens": usage.get("cache_creation_input_tokens"),
    }


==> anc/ImplementationLottery/agent_core/agents/hooks.py <==
"""SDK session hooks for doers.

Three hooks:
1. **PreToolUse** `block_bash_writes` — deny destructive / file-write Bash
   commands. The swarm shares one filesystem (blackboard, source tree,
   sibling workdirs); on LXC hosts where bwrap sandbox is disabled
   (`MAGENT_DISABLE_SANDBOX=1`), this hook is the primary defense
   against accidental cross-agent corruption. Read-only commands
   (awk / head / tail / grep / cat / find / ls / wc) pass through.
2. **PreToolUse** `block_bash_blackboard` — deny Bash reads of blackboard
   files (tree.tsv / results.tsv / lineage_snapshots/ / etc.) when the
   `MAGENT_NO_LINEAGE=1` env var is set. Used by the no-lineage ablation
   to close the Bash-on-blackboard back-channel. Otherwise pass-through.
3. **PostToolUse** `cap_builtin_tool_output` — cap oversized outputs
   (Bash / Grep / WebFetch / WebSearch) at 16 KB so cache_creation
   stays bounded.

Both hooks are defensive (`try/except → pass-through`) — never raise.
A buggy hook never kills a session; worst case it allows a single
suspicious call through that the model still has to argue for via
cwd-scoped Edit later.

Original PostToolUse motivation:
caps oversized SDK built-in tool outputs (Bash,
Grep, WebFetch, WebSearch) before they enter the model's context.
Motivation: log analysis showed cache_creation ~161K tokens / active
iter, with Bash + Grep being the #2 / #3 most-used tools — uncapped
outputs from `cat large_file`, `ls -R`, `grep -rn`, web pages etc. are
the dominant new-content source per turn. WebFetch / WebSearch are
covered too because (a) we now actively encourage web research, and
(b) web pages routinely return 30-100 KB of mostly-boilerplate text.

We deliberately keep the cap GENEROUS (16 KB) so legitimate uses
(slicing tree.tsv, reading a stack trace, scoped grep, an arxiv
abstract) keep working. The truncation marker tells the agent how
to recover (rerun with narrower scope, or switch to Read/Glob with
offset/limit) — so the loss of a tail in pathological cases costs
at most one extra turn.

Hook signature (per claude_agent_sdk.types):
    async def hook(input_data, tool_use_id, context) -> dict

Return shape: SyncHookJSONOutput with hookSpecificOutput.updatedMCPToolOutput
to overwrite the tool response, or `{}` to pass through unchanged.
"""
from __future__ import annotations

import json
import os
import re
from typing import Any

# 16 KB byte cap — generous enough that real grep / head / tail / cat
# results pass through, but anchors a hard ceiling against `ls -R`
# / `cat huge_log` / `grep -rn` storms. Anything beyond this is almost
# certainly waste from the agent's reasoning POV.
_CAP_BYTES = 16 * 1024
_TRUNC_TAIL = (
    "\n\n... [output truncated by harness at {n} bytes "
    "to protect cache budget — rerun with a narrower pattern, "
    "or switch to Read/Glob with offset/limit if you need more]"
)


def _truncate_str(s: str) -> tuple[str, bool]:
    """Return (possibly-truncated string, was_truncated). Cuts at the
    last newline before the cap when possible to keep the tail readable."""
    enc = s.encode("utf-8")
    if len(enc) <= _CAP_BYTES:
        return s, False
    cut = enc[: _CAP_BYTES - 256]  # leave room for the tail marker
    # Decode forgivingly (a multibyte char may straddle the cut)
    truncated = cut.decode("utf-8", "ignore")
    # Prefer to end on a newline boundary so the agent doesn't get a
    # half-line of mojibake right before the marker.
    nl = truncated.rfind("\n")
    if nl > 0 and len(truncated) - nl < 1024:  # nl is "near" the end
        truncated = truncated[: nl + 1]
    return truncated + _TRUNC_TAIL.format(n=_CAP_BYTES), True


def _cap_tool_response(resp: Any) -> tuple[Any, bool]:
    """Walk a tool_response value, cap any oversized string fields.

    Bash typically returns a string or {'stdout': str, ...} dict.
    Grep returns a list of string matches or a similar dict shape.
    We don't know exactly which transport variant is in play, so we
    handle: str | dict[str, str|...] | list[str] | None. Anything
    else passes through untouched."""
    if resp is None:
        return resp, False
    if isinstance(resp, str):
        new, did = _truncate_str(resp)
        return new, did
    if isinstance(resp, dict):
        any_changed = False
        new = dict(resp)
        for k, v in resp.items():
            if isinstance(v, str):
                truncated, did = _truncate_str(v)
                if did:
                    new[k] = truncated
                    any_changed = True
            elif isinstance(v, list):
                joined = "\n".join(str(x) for x in v)
                if len(joined.encode("utf-8")) > _CAP_BYTES:
                    truncated, _ = _truncate_str(joined)
                    new[k] = [truncated]
                    any_changed = True
        return new, any_changed
    if isinstance(resp, list):
        joined = "\n".join(str(x) for x in resp)
        if len(joined.encode("utf-8")) > _CAP_BYTES:
            truncated, _ = _truncate_str(joined)
            return [truncated], True
        return resp, False
    return resp, False


async def cap_builtin_tool_output(input_data, tool_use_id, context):
    """PostToolUse hook for Bash / Grep / WebFetch / WebSearch — cap
    oversized outputs.

    Conservative: only modifies tool_response when it actually exceeds
    the cap. Returns `{}` (= pass-through) for any result already
    within budget. Never raises — on unexpected shape we emit nothing
    and let the original response flow through.
    """
    try:
        resp = input_data.get("tool_response")
        new_resp, was_capped = _cap_tool_response(resp)
        if not was_capped:
            return {}
        return {
            "hookSpecificOutput": {
                "hookEventName": "PostToolUse",
                "updatedMCPToolOutput": new_resp,
            }
        }
    except Exception:
        # Defensive: a buggy hook would crash the whole session. Pass
        # through on any internal error.
        return {}


# ── PreToolUse: deny Bash writes ────────────────────────────────────────────
#
# Bash is a SHARED-filesystem operation in this swarm — 10 agents run as
# the same Linux UID, all see the same blackboard / source tree / sibling
# workdirs. With sandbox=False (LXC hosts), no OS-level write isolation
# exists. This hook is the primary defense: agents may READ via Bash but
# may NOT write or destroy.
#
# Patterns are conservative — false positives cost the agent at most one
# extra turn (it gets a "rejected" reply and re-plans). False negatives
# (a destructive op slipping through) are the real cost we're optimising
# against. Real Bash usage in this swarm (per events.jsonl): awk / wc /
# head / tail / grep on tree.tsv. None of those legitimate uses match
# any deny pattern below.

_BASH_DENY_PATTERNS: list[tuple[re.Pattern[str], str]] = [
    # File redirect to anywhere except /dev/null or fd-only redirects.
    # Allowed: `2>&1`, `>/dev/null`, `2>/dev/null`, `1>&2`, `&>>/dev/null`.
    # Blocked: `> file`, `>> file`, `> /path/file`.
    (
        re.compile(
            r"""(?<![0-9])      # not part of a fd number like 2>&1
            (?<!<)              # not part of <<EOF heredoc-ish
            >{1,2}\s*           # redirect operator
            (?!                 # but NOT followed by:
                /dev/null
              | /dev/stderr
              | /dev/stdout
              | &\d             # &1 / &2 fd redirect
              | \d&             # 1& / 2&
            )
            """,
            re.VERBOSE,
        ),
        "Bash file-redirect rejected — Bash is read-only in this swarm "
        "(use Edit / syntax_check / size_project for writes; agent's "
        "cwd-scoped Edit tool is the only sanctioned write path).",
    ),
    # Pipe-to-tee writes a file.
    (
        re.compile(r"\btee\b(?!\s+(?:-h|--help|--version))"),
        "tee rejected — writes a file path; use Edit instead.",
    ),
    # Destructive verbs (match as whole-word).
    (
        re.compile(
            r"\b(rm|rmdir|mv|cp|truncate|dd|mkdir|chmod|chown|chgrp|"
            r"unlink|shred|ln)\b"
        ),
        "destructive Bash command rejected (rm / mv / cp / mkdir / chmod / "
        "etc.) — agents must not modify shared filesystem state. "
        "If you need a working file, use Edit (cwd-scoped).",
    ),
    # In-place sed.
    (
        re.compile(r"\bsed\s+(?:-[A-Za-z]*i|--in-place)"),
        "in-place sed rejected — use Edit for file modification.",
    ),
    # tar in create mode (-c / --create).
    (
        re.compile(r"\btar\b[^|;&]*\s(?:-[A-Za-z]*c|--create)"),
        "tar create rejected — agents don't need to package files.",
    ),
    # Process control — must not affect supervisor or sibling specialists.
    (
        re.compile(r"\b(kill|pkill|killall|reboot|shutdown|halt|poweroff)\b"),
        "process-control command rejected — agent must not kill processes.",
    ),
    # System modification.
    (
        re.compile(
            r"\b(useradd|usermod|userdel|groupadd|groupdel|"
            r"systemctl|service|mount|umount|swapon|swapoff)\b"
        ),
        "system-modifying command rejected.",
    ),
    # Package install / network state change.
    (
        re.compile(
            r"\b(apt(?:-get)?|dpkg|yum|dnf|pacman|brew|pip|pipx|uv|npm|cargo)\s+"
            r"(install|remove|uninstall|upgrade|update|add|publish|init|sync)"
        ),
        "package-management command rejected — agent must not change the "
        "Python / system environment.",
    ),
]


_SQUOTE = re.compile(r"'[^']*'")
_DQUOTE = re.compile(r'"(?:[^"\\]|\\.)*"')

# `bash -c '...'` / `sh -c '...'` / `python -c '...'` etc. — the quoted body
# can hide arbitrary destructive ops that our pattern scanner can't safely
# inspect (we strip quotes before scanning, so a `bash -c 'rm ...'` would
# slip through). Reject the wrapper outright; if the agent genuinely needs
# a multi-step script, they should use Edit to create a file and run it.
_EXEC_C_PATTERN = re.compile(
    r"\b(?:ba|z|d)?sh\s+(?:[^|;&]*\s)?-c\b|\bpython3?\s+(?:[^|;&]*\s)?-c\b"
)


def _strip_shell_quotes(cmd: str) -> str:
    """Remove single- and double-quoted regions from a shell command.

    awk / sed / grep scripts inside `'...'` routinely contain `>`, `<`,
    `rm`, `mv` as DSL operators / string literals — never as shell
    redirects or commands. Stripping the quoted regions before
    pattern-matching prevents false positives like `awk 'NR>1'` (the
    `>` is awk's numeric comparison, not a file redirect).

    Bypass risk: `bash -c '<destructive>'` would have its body
    stripped too, so we ALSO check for exec-c patterns on the
    *original* command before this stripping.
    """
    cmd = _SQUOTE.sub("''", cmd)
    cmd = _DQUOTE.sub('""', cmd)
    return cmd


async def block_bash_writes(input_data, tool_use_id, context):
    """PreToolUse hook for Bash — reject writes / destructive ops.

    Only inspects the `Bash` tool. Other tools (Read, Edit, Grep,
    WebFetch, WebSearch, custom MCP) pass through untouched.

    Defensive: any internal error → pass-through (return `{}`). Better
    to allow one suspicious call than to crash the session and lose
    the iter.
    """
    try:
        if input_data.get("tool_name") != "Bash":
            return {}
        tool_input = input_data.get("tool_input") or {}
        cmd = tool_input.get("command", "")
        if not isinstance(cmd, str) or not cmd.strip():
            return {}

        # Pass-1: catch exec-via-`-c` BEFORE quote stripping; the body
        # is by definition opaque to our regex so we can't safely allow
        # it. (rare in practice — agents normally just run the command
        # directly, not via bash -c '...'.)
        if _EXEC_C_PATTERN.search(cmd):
            return {
                "decision": "block",
                "reason": (
                    "exec-via-`-c` rejected — bash/sh/python `-c` "
                    "wrappers hide their body from the safety scanner. "
                    "Run the command directly, or use Edit to write a "
                    "script file scoped to your workdir."
                ),
            }

        # Pass-2: strip quoted DSL bodies, then check for shell-level
        # writes / destructive verbs. This is the path that allows
        # `awk 'NR>1'`, `awk '$5=="rm"'`, `grep '>'` etc.
        scan = _strip_shell_quotes(cmd)
        for pattern, reason in _BASH_DENY_PATTERNS:
            if pattern.search(scan):
                return {
                    "decision": "block",
                    "reason": (
                        f"{reason}\n\n"
                        "If you need to write a file: use the `Edit` tool "
                        "(scoped to your workdir). The Bash tool in this "
                        "swarm is intentionally read-only because all "
                        "specialists share the same filesystem (blackboard "
                        "+ source tree + sibling workdirs). For data "
                        "extraction, pipe to head/awk/grep but DON'T "
                        "redirect to a file."
                    ),
                }
        return {}
    except Exception:
        return {}  # never block on hook bug


# ── PreToolUse: deny the agent loading the hidden benchmark source/labels ───
#
# The runtime sitecustomize import-blocker only covers the TRIAL subprocess
# (experiment.py fit/predict). The agent's OWN Bash session is not blocked, so
# without this hook a data agent can Edit a helper script that loads
# matminer.datasets / matbench, run it via `python script.py` (not caught by the
# `-c` rule), pre-filter / subsample the benchmark's own source, and stage the
# result as external_data — bypassing the harness's raw-source same-source guard.
# Adapter-gated via `agent_blocked_imports` (empty for non-materials → no-op).
_PYTHON_INVOKE = re.compile(r'(?:^|[\s;&|/(`])python[0-9.]*\b')


def _agent_blocked_modules() -> tuple[str, ...]:
    try:
        from agent_core import current_adapter
        return tuple(getattr(current_adapter(), "agent_blocked_imports", ()) or ())
    except Exception:
        return ()


async def block_bash_benchmark_pull(input_data, tool_use_id, context):
    """PreToolUse hook for Bash — stop the agent loading the benchmark source.

    Adapter-gated (no-op when `agent_blocked_imports` is empty, e.g. drug):
      1. data_only campaigns: executing Python from Bash is denied outright. The
         data agent only needs Edit (raw rows) or a '#dataset:' directive (harness
         pull); Python is the vector for loading + pre-filtering the benchmark's
         own dataset, so it is removed entirely for that axis.
      2. Any campaign: a Bash command referencing a blocked module is denied —
         `matminer.datasets` as a literal (unambiguous), or an `import/from matbench`
         statement (so a bare 'matbench' word in a grep / log line is not a false
         positive). Covers `python -c`, `-m`, importlib one-liners, and `zcat`-ing
         the dotted-module path.
    """
    try:
        if input_data.get("tool_name") != "Bash":
            return {}
        cmd = (input_data.get("tool_input") or {}).get("command", "")
        if not isinstance(cmd, str) or not cmd.strip():
            return {}
        mods = _agent_blocked_modules()
        if not mods:
            return {}
        mode = os.environ.get("HARNESS_ABLATION_MODE", "").strip().lower()
        if mode == "data_only" and _PYTHON_INVOKE.search(cmd):
            return {
                "decision": "block",
                "reason": (
                    "data_only: executing Python from Bash is disabled. Stage "
                    "external data with the Edit tool — either raw 'Drug,Y' rows or "
                    "a directive whose first lines are '#dataset: <matminer_name>' "
                    "and '#target_col: <col>'. The HARNESS loads any matminer dataset "
                    "for you (its reduced-formula same-source filter then sees the "
                    "FULL raw source); you must not load matminer.datasets yourself."
                ),
            }
        for m in mods:
            hit = (m in cmd) if "." in m else \
                re.search(rf'(?:import|from)\s+{re.escape(m)}\b', cmd)
            if hit:
                return {
                    "decision": "block",
                    "reason": (
                        f"Loading the benchmark source is blocked: this command "
                        f"references `{m}`. The agent session must never read the "
                        f"benchmark's own dataset/labels. For data augmentation, use a "
                        f"'#dataset:' directive in external_data/<task>.csv — the "
                        f"harness loads + leakage-filters it."
                    ),
                }
        return {}
    except Exception:
        return {}  # never block on hook bug


# ── PreToolUse: deny Bash reads of blackboard (no-lineage ablation only) ────
#
# Active only when MAGENT_NO_LINEAGE=1. The no-lineage ablation closes four
# lineage-feedback channels: prompt rendering (LEADERBOARD/KNOWLEDGE/Recent
# Activity/Saturation are blanked), tools (read_snapshot/diff_snapshots are
# removed from allowed_tools), the static system-prompt priors (kept; not
# feedback from this run), and Bash on blackboard (closed by THIS hook).
#
# Empirically (PG ckpt 2026-04-29 events.jsonl) ~58% of Bash calls with
# parseable args target blackboard paths — `awk '$5=="arch"' tree.tsv` and
# similar. Without this hook, the prompt-side ablation is undermined.
#
# Pattern matches:
#   - any path containing "blackboard" (the dir name in MAGENT_LOCAL_ROOT)
#   - blackboard-specific basenames: tree.tsv, results.tsv,
#     lineage_snapshots, events.jsonl, supervisor_audit.jsonl, best.json
#
# These names are blackboard-specific (don't appear in workdir / source
# tree / vendor), so false-positive risk is low. The agent's own workdir
# files (train_gpt.py, syntax_check output, etc.) pass through unchanged.

_BLACKBOARD_PATH_PATTERN = re.compile(
    r"(?:"
    r"\bblackboard\b"
    r"|\btree\.tsv\b"
    r"|\bresults\.tsv\b"
    r"|\blineage_snapshots\b"
    r"|\bsupervisor_audit\.jsonl\b"
    r"|\bevents\.jsonl\b"
    r"|\bbest\.json\b"
    r")"
)


async def block_bash_blackboard(input_data, tool_use_id, context):
    """PreToolUse hook for Bash — deny reads of blackboard files when
    MAGENT_NO_LINEAGE=1.

    Pass-through when env var is unset or '0'. Pass-through for non-Bash
    tools. Defensive: any internal error → pass-through (return `{}`).
    """
    try:
        if os.environ.get("MAGENT_NO_LINEAGE", "0") != "1":
            return {}
        if input_data.get("tool_name") != "Bash":
            return {}
        tool_input = input_data.get("tool_input") or {}
        cmd = tool_input.get("command", "")
        if not isinstance(cmd, str) or not cmd.strip():
            return {}
        if _BLACKBOARD_PATH_PATTERN.search(cmd):
            return {
                "decision": "block",
                "reason": (
                    "Bash access to blackboard files (tree.tsv, "
                    "results.tsv, lineage_snapshots/, events.jsonl, "
                    "supervisor_audit.jsonl, best.json, or any path "
                    "under blackboard/) is rejected for this run. "
                    "Prior-trial logs are unavailable in this ablation; "
                    "rely on your workdir state, the static knowledge "
                    "files (INIT.md / SOTA_STACK.md / LESSONS.md), "
                    "and your own current-session memory only."
                ),
            }
        return {}
    except Exception:
        return {}  # never block on hook bug



==> anc/ImplementationLottery/agent_core/agents/one_shot.py <==
"""Minimal, task-agnostic Agent Core edit session.

This is deliberately smaller than :class:`DoerBase`: one fresh Claude Agent
SDK session may only read and edit a staged code bundle.  It receives no
blackboard, evaluator, hidden outcome, Bash, web, or submit tool.  The caller is
responsible for diffing and evaluating the frozen result after the session ends.
"""

from __future__ import annotations

import asyncio
import datetime
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Optional


@dataclass(slots=True)
class EditSessionResult:
    session_id: Optional[str]
    model_turns: int
    tool_calls: int
    tool_trace: list[str]
    usage: Optional[dict[str, Any]]
    started_utc: str
    ended_utc: str
    error: Optional[str] = None


def _inside(root: Path, value: object) -> bool:
    if not isinstance(value, str) or not value.strip():
        return False
    candidate = Path(value)
    if not candidate.is_absolute():
        candidate = root / candidate
    try:
        candidate.resolve(strict=False).relative_to(root.resolve())
        return True
    except (OSError, ValueError):
        return False


def _confine_file_tools(root: Path):
    """Return an SDK hook that confines Read/Edit paths to ``root``."""

    async def hook(input_data, tool_use_id, context):
        del tool_use_id, context
        name = input_data.get("tool_name")
        if name not in ("Read", "Edit"):
            return {}
        tool_input = input_data.get("tool_input") or {}
        path = tool_input.get("file_path") or tool_input.get("path")
        if _inside(root, path):
            return {}
        return {
            "decision": "block",
            "reason": "Lottery session may read or edit only its staged code directory.",
        }

    return hook


async def _run_edit_session_async(
    *,
    workdir: Path,
    system_prompt: str,
    user_prompt: str,
    model: str,
    effort: str,
    thinking_budget: int,
    max_turns: int,
) -> EditSessionResult:
    # The regular Agent Core runner performs this at its CLI boundary.  This
    # task-agnostic entrypoint can also be called directly by the Lottery runner,
    # so it must establish the same endpoint environment itself.
    from agent_core.harness.credentials import load_env_file
    load_env_file()
    try:
        from claude_agent_sdk import (  # type: ignore[import-not-found]
            AssistantMessage,
            ClaudeAgentOptions,
            ClaudeSDKClient,
            HookMatcher,
            ResultMessage,
            ToolUseBlock,
        )
    except ImportError as exc:
        raise RuntimeError(
            "claude_agent_sdk is required for AgentCoreExecutor; run on an "
            f"Agent Core host. Underlying error: {exc}"
        ) from exc

    started = datetime.datetime.now(datetime.timezone.utc).isoformat()
    root = Path(workdir).resolve()
    root.mkdir(parents=True, exist_ok=True)
    allowed = ["Read", "Edit"]
    options = ClaudeAgentOptions(
        system_prompt=system_prompt,
        model=model,
        cwd=str(root),
        allowed_tools=allowed,
        tools=allowed,
        thinking={"type": "enabled", "budget_tokens": int(thinking_budget)},
        effort=effort,
        max_turns=int(max_turns),
        permission_mode="bypassPermissions",
        hooks={
            "PreToolUse": [
                HookMatcher(matcher="Read", hooks=[_confine_file_tools(root)]),
                HookMatcher(matcher="Edit", hooks=[_confine_file_tools(root)]),
            ]
        },
    )
    session_id: Optional[str] = None
    usage: Optional[dict[str, Any]] = None
    model_turns = 0
    trace: list[str] = []
    error: Optional[str] = None
    try:
        async with ClaudeSDKClient(options=options) as client:
            await client.query(user_prompt)
            async for message in client.receive_response():
                if isinstance(message, AssistantMessage):
                    model_turns += 1
                    if getattr(message, "session_id", None):
                        session_id = str(message.session_id)
                    if getattr(message, "usage", None):
                        usage = dict(message.usage)
                    for block in message.content or []:
                        if isinstance(block, ToolUseBlock):
                            trace.append(str(block.name))
                elif isinstance(message, ResultMessage):
                    if getattr(message, "session_id", None):
                        session_id = str(message.session_id)
                    if getattr(message, "usage", None):
                        usage = dict(message.usage)
                    if getattr(message, "is_error", False):
                        error = str(getattr(message, "result", None) or "SDK result error")
    except Exception as exc:  # surface a frozen invalid assignment, not a retry
        error = f"{type(exc).__name__}: {exc}"

    return EditSessionResult(
        session_id=session_id,
        model_turns=model_turns,
        tool_calls=len(trace),
        tool_trace=trace,
        usage=usage,
        started_utc=started,
        ended_utc=datetime.datetime.now(datetime.timezone.utc).isoformat(),
        error=error,
    )


def run_edit_session(**kwargs) -> EditSessionResult:
    """Run exactly one fresh Agent Core SDK session synchronously."""
    return asyncio.run(_run_edit_session_async(**kwargs))


==> anc/ImplementationLottery/agent_core/agents/runner.py <==
"""CLI entrypoint for a single specialist iteration (task-agnostic).

Usage (after a task package has been imported, which registers an adapter):

    python -m multi_agent_pg.agents.runner --specialist arch
    python -m multi_agent_nc.agents.runner --specialist arch
    python -m multi_agent_cifar.agents.runner --specialist arch

Runs DoerBase.run_once() for the named specialist and prints a concise
summary. The supervisor will orchestrate many of these in parallel; this
module is the single-specialist debugging surface.

Each task package's `agents/runner.py` is a thin shim: it imports its task
package (so the adapter registers) then forwards to `main()` here.

Specialists, the score-field name shown in the end-of-iter summary, and
all task-shaped strings come from `current_adapter()`. CLI flags
(`--thinking-budget / --max-turns / --no-web / --dry-run`) are unchanged
from the pre-Gap-4 PG runner.
"""

from __future__ import annotations

import argparse
import asyncio
import os
import sys
from typing import Optional

# `.base` and harness modules are DEFERRED. Same reason as core.supervisor:
# task __init__.py may setdefault MAGENT_LOCAL_ROOT before any code reads
# config env. .base imports config at top, so importing .base here would
# freeze LOCAL_ROOT before _ensure_task_package_registered runs.
# Imports happen inside main() / _dry_run() after task registration.


# ── Task package selector — same as core.supervisor ──────────────────────────

_TASK_PKG_MAP = {
    "pg":     "multi_agent_pg",
    "nc":     "multi_agent_nc",
    "cifar":  "multi_agent_cifar",
}


def _peek_task_arg(argv: Optional[list[str]]) -> Optional[str]:
    args = argv if argv is not None else sys.argv[1:]
    for i, a in enumerate(args):
        if a == "--task" and i + 1 < len(args):
            return args[i + 1]
        if a.startswith("--task="):
            return a.split("=", 1)[1]
    return None


def _ensure_task_package_registered(argv: Optional[list[str]]) -> None:
    """Import the active task package so register_task_adapter runs.

    No-op if an adapter is already registered (the task wrapper path
    imports its package before forwarding here, which is the common
    case). Direct invocation `python -m agent_core.agents.runner
    --task pg ...` resolves through MAGENT_TASK / --task.
    """
    from agent_core import _active_adapter
    if _active_adapter is not None:
        return
    name = _peek_task_arg(argv) or os.environ.get("MAGENT_TASK", "").strip().lower()
    if not name:
        raise SystemExit(
            "no task package registered. Set MAGENT_TASK=pg|nc|cifar, "
            "pass --task <name>, or invoke via a task wrapper "
            "(e.g. `python -m multi_agent_pg.agents.runner`)"
        )
    pkg = _TASK_PKG_MAP.get(name)
    if pkg is None:
        raise SystemExit(
            f"unknown --task / MAGENT_TASK value {name!r} "
            f"(known: {sorted(_TASK_PKG_MAP)})"
        )
    __import__(pkg)


def _adapter():
    from agent_core import current_adapter
    return current_adapter()


def _build_parser() -> argparse.ArgumentParser:
    p = argparse.ArgumentParser(description="Run one iteration of one specialist.")
    p.add_argument(
        "--task",
        choices=sorted(_TASK_PKG_MAP),
        default=None,
        help=("Task package selector: pg / nc / cifar. Equivalent to "
              "MAGENT_TASK env. Required when invoking core.runner "
              "directly; ignored if you've already imported a task package "
              "(e.g. via the `multi_agent_pg.agents.runner` wrapper)."),
    )
    p.add_argument("--specialist", required=True,
                   choices=sorted(_adapter().all_domains))
    p.add_argument("--thinking-budget", type=int, default=None,
                   help="Override extended-thinking token budget.")
    p.add_argument("--max-turns", type=int, default=None,
                   help="Override max tool-use turns in the session.")
    p.add_argument("--no-web", action="store_true",
                   help="Disable WebSearch/WebFetch for this iteration.")
    p.add_argument("--dry-run", action="store_true",
                   help="Render the system + user message and exit without "
                        "calling the SDK. Useful for prompt debugging.")
    return p


def _print_summary(rec) -> int:
    """Human-readable end-of-iter summary. Returns shell exit code."""
    score_field = _adapter().score_field
    print(f"\n[{rec.specialist}] iter: {rec.iter_start} → {rec.iter_end}")
    if rec.error:
        print(f"  ERROR: {rec.error}")
        return 2
    print(f"  session_id: {rec.session_id or 'n/a'}")
    print(f"  tool_calls: {rec.tool_calls}")
    if rec.tool_trace:
        print(f"  trace: {' → '.join(rec.tool_trace)}")
    if rec.usage:
        print(f"  usage: {rec.usage}")
    if rec.final_row:
        r = rec.final_row
        print(f"  final: exp_{r.get('exp_id','?')} "
              f"status={r.get('status')} "
              f"{score_field}={r.get(score_field,'—')} "
              f"Δ={r.get('delta_vs_best','—')}")
        return 0 if r.get("status") in ("keep", "discard") else 1
    print("  final: no submit_trial call recorded")
    return 1


def _dry_run(specialist: str) -> int:
    """Render prompts offline for inspection. Never calls the SDK."""
    # Lazy-import .base — its top-level config import would otherwise
    # snapshot LOCAL_ROOT before task __init__ env setdefault runs.
    from .base import render_user_message
    print("=" * 72)
    print("SYSTEM PROMPT")
    print("=" * 72)
    print(_adapter().build_system_prompt(specialist))
    print("=" * 72)
    print("USER MESSAGE")
    print("=" * 72)
    print(render_user_message(specialist))
    return 0


def main(argv: Optional[list[str]] = None) -> int:
    # Register adapter BEFORE building parser (which reads adapter for
    # specialist choices) and BEFORE importing harness or .base (both of
    # which read config at module-load → freeze MAGENT_LOCAL_ROOT).
    # Task wrapper path is no-op; direct path resolves --task / MAGENT_TASK.
    _ensure_task_package_registered(argv)

    args = _build_parser().parse_args(argv)

    if args.dry_run:
        return _dry_run(args.specialist)

    # Now safe to import harness + base — task setdefault env defaults are final.
    from ..harness import blackboard, config, credentials
    from .base import DoerBase, DoerConfig
    config.ensure_dirs()
    blackboard.regenerate_markdown()    # make sure MD files reflect current TSV

    credentials.ensure_api_key()
    cls = _adapter().specialist_classes()[args.specialist]
    cfg_kwargs = {"specialist": args.specialist}
    if args.thinking_budget is not None:
        cfg_kwargs["thinking_budget"] = args.thinking_budget
    if args.max_turns is not None:
        cfg_kwargs["max_turns"] = args.max_turns
    if args.no_web:
        cfg_kwargs["enable_web"] = False

    doer = cls(cfg=DoerConfig(**cfg_kwargs))
    rec = asyncio.run(doer.run_once())
    return _print_summary(rec)


if __name__ == "__main__":
    sys.exit(main())


==> anc/ImplementationLottery/agent_core/benchmark_data.py <==
"""BenchmarkDataProvider — lightweight benchmark-data contract for the staged runner.

`run_trial_drug.py` runs in the harness venv (`.venv_drug`) as a *staged copy* and
must NOT import the full `TaskAdapter` — its `specialist_classes()` / `bind_tools()` /
prompt assembly pull in claude-agent-sdk + the orchestration stack. This ABC carves
out only the benchmark-data surface the runner actually needs: group loading, the
task list, per-task metric/type, the metric math, and the isolation knobs.

Concrete subclasses MUST stay import-light — only stdlib + numpy + rdkit + sklearn +
scipy + the benchmark's own database (e.g. `tdc`, or plain CSV). No SDK / supervisor /
agents / MCP-tool imports, so they load cleanly inside the staged runner.

Two entry points:
  - orchestration side (calibrate, write_external_data) → `TaskAdapter.data_provider()`
  - staged runner → constructs the provider directly, selected by `MAGENT_TASK`
    (see `run_trial_drug.py:_load_data_provider`).
"""

from __future__ import annotations

import math
from abc import ABC, abstractmethod
from typing import Any, Optional


# Metrics where a higher value is better. Everything else (mae, rmse) is
# lower-is-better. Mirrors run_trial_drug.py's former `_HIGHER_IS_BETTER`.
_HIGHER_IS_BETTER_DEFAULT = frozenset({"roc-auc", "pr-auc", "spearman", "pearson"})


class BenchmarkDataProvider(ABC):
    """Benchmark-data contract consumed by the staged trial runner + calibrate.

    Keep subclasses import-light (see module docstring).
    """

    # ── identity / data location ───────────────────────────────────────────────

    @property
    @abstractmethod
    def benchmark_name(self) -> str:
        """Short identifier, e.g. 'tdc_admet' / 'moleculenet'."""

    @abstractmethod
    def data_dir(self) -> str:
        """Absolute path to the dataset root.

        Also the Layer-1 bind-mount target that hides ground-truth from the agent
        subprocess (run_trial_drug.py `_run_subprocess`).
        """

    # ── benchmark group / tasks ─────────────────────────────────────────────────

    @abstractmethod
    def load_group(self) -> Any:
        """Return an object mirroring TDC's `admet_group` duck type:

          - `.dataset_names` — iterable of task names
          - `.get(name) -> {"train_val": DataFrame, "test": DataFrame}` whose frames
            carry a 'Drug' (SMILES) and 'Y' (label) column (+ optional 'Drug_ID').

        The runner consumes only those two surfaces, so it stays benchmark-agnostic.
        """

    @abstractmethod
    def task_names(self) -> list[str]:
        """Full ordered task list (drives the per-task loop + aggregation)."""

    def expected_n_tasks(self) -> int:
        """Number of tasks calibrate insists must all succeed before writing
        baseline_scores.json. Default = len(task_names()); TDC overrides to 22."""
        return len(self.task_names())

    @abstractmethod
    def task_metric(self, task: str) -> str:
        """Official metric name: 'mae' | 'spearman' | 'roc-auc' | 'pr-auc' | 'rmse' | 'pearson'."""

    @abstractmethod
    def task_type(self, task: str) -> str:
        """'classification' or 'regression'."""

    @abstractmethod
    def log_scale_tasks(self) -> frozenset:
        """Regression endpoints whose target is log10-scaled before fitting
        (MapLight's skewed strictly-positive set for TDC; empty for MolNet)."""

    # ── isolation ───────────────────────────────────────────────────────────────

    def isolation_block_modules(self) -> tuple[str, ...]:
        """Module names whose import is blocked inside the agent subprocess via the
        Layer-2 PYTHONPATH stub. TDC: ('tdc',); MolNet: ('tdc', 'deepchem')."""
        return ()

    # ── metric math (shared concrete impl; subclasses rarely override) ───────────

    def metric_higher_is_better(self, metric: str) -> bool:
        return metric in _HIGHER_IS_BETTER_DEFAULT

    def compute_metric(self, y_true, y_pred, metric: str) -> Optional[float]:
        """Internal-validation metric matching the benchmark's official metric.

        Returns None on failure (non-finite values, single-class labels for
        AUROC/PR-AUC, etc.). Verbatim port of run_trial_drug.py's former
        `_compute_metric`, with an added 'rmse' branch for MoleculeNet regression
        (dead code for TDC, which never requests rmse).
        """
        import numpy as np
        y_true = np.array(y_true, dtype=np.float64)
        y_pred = np.array(y_pred, dtype=np.float64)
        if not (np.isfinite(y_true).all() and np.isfinite(y_pred).all()):
            return None
        try:
            if metric == "mae":
                return float(np.mean(np.abs(y_true - y_pred)))
            if metric == "rmse":
                return float(np.sqrt(np.mean((y_true - y_pred) ** 2)))
            if metric == "spearman":
                from scipy.stats import spearmanr
                rho = spearmanr(y_true, y_pred).correlation
                return float(rho) if rho is not None and np.isfinite(rho) else None
            if metric == "pearson":
                # Polaris adme-fang official metric is pearsonr. Needs non-constant
                # inputs (constant → undefined correlation → nan).
                if np.std(y_true) == 0 or np.std(y_pred) == 0:
                    return None
                from scipy.stats import pearsonr
                r = pearsonr(y_true, y_pred)[0]
                return float(r) if r is not None and np.isfinite(r) else None
            # roc-auc / pr-auc need at least two classes present in y_true.
            if len(np.unique(y_true)) < 2:
                return None
            if metric == "roc-auc":
                from sklearn.metrics import roc_auc_score
                return float(roc_auc_score(y_true, y_pred))
            if metric == "pr-auc":
                from sklearn.metrics import average_precision_score
                return float(average_precision_score(y_true, y_pred))
            return None
        except Exception:
            return None

    def normalise(self, metric: float, baseline: float, metric_name: str) -> Optional[float]:
        """Normalise metric relative to baseline. Returns None if baseline is
        0 / non-finite. Direction from metric_higher_is_better (mae/rmse are
        lower-is-better). Verbatim port of run_trial_drug.py's former `_normalise`.
        """
        if baseline is None or not math.isfinite(baseline) or baseline == 0.0:
            return None
        if self.metric_higher_is_better(metric_name):
            # higher better → positive improvement is good.
            return (metric - baseline) / abs(baseline)
        else:
            # mae / rmse: lower better → positive normalised = reduction in error.
            return (baseline - metric) / abs(baseline)


__all__ = ["BenchmarkDataProvider", "_HIGHER_IS_BETTER_DEFAULT"]


==> anc/ImplementationLottery/agent_core/calibrate_baseline.py <==
"""Cold-start baseline calibration.

Replaces `adapter.baseline_score_default` (a placeholder guess) with a
score actually measured on this pod. Run ≥1 baseline trial through the
live pipeline however your task usually does it (subprocess, sched job,
notebook), read the score(s), then feed them in here:

    python -m multi_agent_<task>.calibrate_baseline \\
        --score 0.301 [--score 0.296 --score 0.305] [--note "h100 pod, seed 0/1/2"]

The script:
  1. Aborts if blackboard already has rows (don't overwrite real state).
  2. Averages the supplied scores; prints stddev when N≥2.
  3. Writes blackboard's `baseline` row + best.json with the measured value.
  4. Logs the inputs to <blackboard>/calibration.log so reviewers can audit.

Why operator-driven: each task's submission_mode (local subprocess, sched
job, sched notebook) already has a tested run path. Reproducing that here
would duplicate ~1000 lines (verify_candidate.py); the cold-start
helper has no business owning that machinery — it's a one-shot
bootstrap, not a runtime component.
"""

from __future__ import annotations

import argparse
import datetime
import math
import statistics
import sys
from typing import Optional


def _finite_float(s: str) -> float:
    """argparse type: float, but reject nan/inf to avoid poisoning best.json."""
    v = float(s)
    if not math.isfinite(v):
        raise argparse.ArgumentTypeError(f"score must be finite, got {s!r}")
    return v

from . import current_adapter
from .harness import blackboard, config, tracker


def _emit_calibration_log(scores: list[float], avg: float, note: str) -> None:
    log = config.BLACKBOARD_DIR / "calibration.log"
    ts = datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ")
    score_field = current_adapter().score_field
    lines = [
        f"# {ts} baseline calibration",
        f"task_pkg     = {current_adapter().pkg_root.name}",
        f"score_field  = {score_field}",
        f"n_trials     = {len(scores)}",
        f"scores       = {', '.join(f'{s:.6f}' for s in scores)}",
        f"avg          = {avg:.6f}",
    ]
    if len(scores) >= 2:
        lines.append(f"stddev       = {statistics.stdev(scores):.6f}")
    if note:
        lines.append(f"note         = {note}")
    lines.append("")
    log.write_text("\n".join(lines), encoding="utf-8")


def main(argv: Optional[list[str]] = None) -> int:
    p = argparse.ArgumentParser(prog="calibrate_baseline", description=__doc__)
    p.add_argument(
        "--score", action="append", type=_finite_float, required=True, metavar="SCORE",
        help="Measured baseline score from one trial. Pass multiple times to "
             "average (recommended: ≥3 to estimate seed noise). Rejects "
             "nan/inf.",
    )
    p.add_argument("--note", default="",
                   help="Free-form provenance note (seeds, pod, date).")
    args = p.parse_args(argv)

    adapter = current_adapter()
    score_field = adapter.score_field

    rows = tracker.read_results()
    if rows:
        existing = blackboard.read_best() or {}
        kind = "baseline" if all(r.get("status") == "baseline" for r in rows) else "swarm"
        print(f"ERROR: blackboard already has {len(rows)} {kind} row(s) at "
              f"{score_field}={existing.get(score_field, '?')}. "
              f"To re-calibrate, wipe the blackboard manually: "
              f"`rm -rf {config.BLACKBOARD_DIR}` (loses ALL state).",
              file=sys.stderr)
        return 2

    avg = statistics.fmean(args.score)
    if not math.isfinite(avg):                       # belt + suspenders
        print(f"ERROR: averaged score {avg!r} is non-finite", file=sys.stderr)
        return 2
    n = len(args.score)
    sigma = statistics.stdev(args.score) if n >= 2 else 0.0
    print(f"calibrating: {n} trial(s), avg {score_field}={avg:.6f}"
          + (f" (σ={sigma:.6f})" if n >= 2 else ""))

    hypothesis = (
        f"calibrated baseline ({n} trial{'s' if n != 1 else ''}, "
        f"avg={avg:.6f}" + (f", σ={sigma:.6f}" if n >= 2 else "") + ")"
    )
    blackboard.bootstrap_from_baseline({
        score_field:     f"{avg:.6f}",
        "hypothesis":    hypothesis,
        "snapshot_path": "",
    })
    _emit_calibration_log(args.score, avg, args.note)
    print(f"wrote {config.BEST_JSON}")
    print(f"wrote {config.BLACKBOARD_DIR / 'calibration.log'}")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/ImplementationLottery/agent_core/harness/__init__.py <==
"""agent_core.harness — generic plumbing (config / blackboard / tracker / events / sched / credentials / baseline_audit)."""


==> anc/ImplementationLottery/agent_core/harness/baseline_audit.py <==
"""Baseline audit — detect workdir <> package-root baseline mismatches.

At supervisor startup, hash `multi_agent/train_gpt.py` (the canonical
seed) and each existing `workdir_<spec>/train_gpt.py` (agent's current
file). Any workdir whose hash differs from the baseline is "stale" —
left over from a previous baseline era that a recent commit / operator
edit has since replaced at the package root.

By default we only REPORT. Wiping stale train_gpt.py files (so that
`tools.submit._stage_workdir` re-seeds them from the new baseline on
the next iter) requires explicit operator opt-in via
`--reset-stale-workdirs`.

Design notes
------------
* Zero blackboard coupling. We only touch `train_gpt.py` under
  `multi_agent/` and each `workdir_<spec>/`. `results.tsv`, `best.json`,
  `tree.tsv`, `events.jsonl`, `snapshots/` are all untouched. Historical
  data survives every audit run.
* Runs once at supervisor startup (core.run), never per-iter. Hashing
  a ~86 KB file 11 times is microseconds; negligible.
* `fresh` (workdir has no train_gpt.py yet — e.g. first supervisor run
  on a new pod) is a silent, expected state: `_stage_workdir` will seed
  it on first iter. We just note it in the audit log.

Contract with `_stage_workdir`
------------------------------
`_stage_workdir` (tools/submit.py) seeds only when
`workdir/train_gpt.py` is MISSING. So deleting the file here is both
necessary AND sufficient to trigger a re-seed — we don't need to touch
any other workdir content.
"""

from __future__ import annotations

import hashlib
import logging
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable

from . import config


_LOG = logging.getLogger("multi_agent.supervisor")

_BASELINE_FILE = "train_gpt.py"
_SHORT_HASH_CHARS = 12


@dataclass
class WorkdirStatus:
    """One specialist's workdir baseline state.

    stale=True iff the workdir has a train_gpt.py whose hash differs from
    the package-root baseline. `exists=False` means the workdir either
    doesn't exist or has never been seeded — a benign fresh state.
    """
    specialist: str
    path: Path
    exists: bool
    sha: str | None
    size: int | None
    stale: bool


def _sha256_of(path: Path) -> str | None:
    try:
        data = path.read_bytes()
    except OSError:
        return None
    return hashlib.sha256(data).hexdigest()


def audit(
    specialists: Iterable[str],
    *,
    reset_stale: bool = False,
) -> list[WorkdirStatus]:
    """Hash-compare baseline vs each workdir's train_gpt.py; log a report.

    If `reset_stale` is True, delete the train_gpt.py of each stale
    workdir so the next iter's `_stage_workdir` re-seeds it from the
    package-root baseline.

    Returns the per-specialist status list for programmatic consumers
    (currently informational only).
    """
    from agent_core import current_adapter
    adapter = current_adapter()
    baseline_path = adapter.pkg_root / adapter.baseline_filename
    baseline_sha = _sha256_of(baseline_path)
    if baseline_sha is None:
        _LOG.warning("[baseline audit] %s is missing — skipping audit",
                     baseline_path)
        return []

    baseline_size = baseline_path.stat().st_size
    _LOG.info(
        "[baseline audit] %s  sha=%s  (%d bytes)",
        baseline_path, baseline_sha[:_SHORT_HASH_CHARS], baseline_size,
    )

    statuses: list[WorkdirStatus] = []
    baseline_filename = adapter.baseline_filename
    for spec in specialists:
        wd = config.workdir_for(spec)
        target = wd / baseline_filename
        if not target.is_file():
            statuses.append(WorkdirStatus(
                specialist=spec, path=target,
                exists=False, sha=None, size=None, stale=False,
            ))
            continue
        sha = _sha256_of(target)
        try:
            size = target.stat().st_size
        except OSError:
            size = None
        stale = (sha is not None) and (sha != baseline_sha)
        statuses.append(WorkdirStatus(
            specialist=spec, path=target,
            exists=True, sha=sha, size=size, stale=stale,
        ))

    matched = [s for s in statuses if s.exists and not s.stale]
    fresh = [s for s in statuses if not s.exists]
    stale = [s for s in statuses if s.stale]

    if matched:
        _LOG.info(
            "[baseline audit]  %d spec(s) match baseline: %s",
            len(matched),
            ", ".join(s.specialist for s in matched),
        )
    if fresh:
        _LOG.info(
            "[baseline audit]  %d spec(s) fresh (will seed on first iter): %s",
            len(fresh),
            ", ".join(s.specialist for s in fresh),
        )

    if not stale:
        return statuses

    _LOG.warning(
        "[baseline audit] ⚠ %d spec(s) STALE (differ from baseline):",
        len(stale),
    )
    for s in stale:
        _LOG.warning(
            "[baseline audit]    %-6s  sha=%s  (%s bytes)",
            s.specialist,
            (s.sha or "—")[:_SHORT_HASH_CHARS],
            s.size if s.size is not None else "?",
        )

    if reset_stale:
        wiped = 0
        for s in stale:
            try:
                s.path.unlink()
                wiped += 1
                _LOG.warning("[baseline audit]  wiped %s", s.path)
            except OSError as e:
                _LOG.error("[baseline audit]  failed to wipe %s: %s",
                           s.path, e)
        _LOG.warning(
            "[baseline audit] %d stale workdir(s) reset; "
            "next iter will re-seed each from the baseline.",
            wiped,
        )
    else:
        _LOG.warning(
            "[baseline audit] To re-seed stale workdirs from the current "
            "baseline, restart supervisor with --reset-stale-workdirs. "
            "Otherwise specialists will continue editing their existing "
            "(non-baseline) train_gpt.py."
        )

    return statuses


==> anc/ImplementationLottery/agent_core/harness/blackboard.py <==
"""Shared blackboard — task-agnostic shared blackboard.

Concurrency model
─────────────────
Specialists each run inside their own Claude SDK session on the laptop
supervisor. They all read/write the SAME blackboard files on local disk.
Every write path that touches the TSV or regenerates an MD file must
hold `blackboard_lock()` — a filelock-backed critical section. Reads do
not lock (worst-case stale view is fine; each write is atomic-rename to
keep readers consistent).

Snapshots
─────────
Every `keep` trial's full workdir is frozen under blackboard/snapshots/
<exp_id>_<domain>/. We retain ALL keeps because snapshots are small and
let future specialists rebase onto the exact winning source.

Stop flag
─────────
A supervisor process checks DEADLINE and no-improvement separately and
writes `stop.flag` when either triggers. Specialists must consult
`should_stop()` at the top of every iteration and exit gracefully.

Task-specific bits
──────────────────
The primary score field name (`val_bpb` for PG) and the baseline source
filename (`train_gpt.py` for PG) are read from the active task adapter.
Other task-specific touches (file copies on snapshot, etc.) currently
default to PG conventions; nc/cifar forks override at the task package
level if needed.
"""

from __future__ import annotations

import contextlib
import datetime
import json
import shutil
import time
from pathlib import Path
from typing import Iterator, Optional

import filelock

from . import config, tracker

# ── Lock primitives ──────────────────────────────────────────────────────────

_LOCK_FILE = "blackboard.lock"                 # lives under LOCKS_DIR
_LOCK_ACQUIRE_TIMEOUT_S = 120                  # one critical section should never exceed this


@contextlib.contextmanager
def blackboard_lock() -> Iterator[None]:
    """Exclusive filelock on the blackboard. Use around every mutation."""
    config.LOCKS_DIR.mkdir(parents=True, exist_ok=True)
    lock_path = config.LOCKS_DIR / _LOCK_FILE
    lock = filelock.FileLock(str(lock_path), timeout=_LOCK_ACQUIRE_TIMEOUT_S)
    with lock:
        yield


# ── Adapter helpers ──────────────────────────────────────────────────────────

def _adapter():
    from agent_core import current_adapter
    return current_adapter()


def _score_field() -> str:
    return _adapter().score_field


def _score_lower_is_better() -> bool:
    return _adapter().score_lower_is_better


def _baseline_filename() -> str:
    return _adapter().baseline_filename


# ── Stop-flag API ────────────────────────────────────────────────────────────

def should_stop() -> bool:
    """True when the supervisor (or a human) has placed stop.flag."""
    return config.STOP_FLAG.exists()


def request_stop(reason: str) -> None:
    """Drop stop.flag atomically with a one-line reason string."""
    config.STOP_FLAG.parent.mkdir(parents=True, exist_ok=True)
    tmp = config.STOP_FLAG.with_suffix(".tmp")
    tmp.write_text(
        f"{datetime.datetime.now(datetime.timezone.utc).strftime('%Y-%m-%dT%H:%M:%SZ')}  {reason}\n",
        encoding="utf-8",
    )
    tmp.replace(config.STOP_FLAG)


# ── best.json ────────────────────────────────────────────────────────────────

def _read_best() -> dict:
    if not config.BEST_JSON.exists():
        return {}
    try:
        return json.loads(config.BEST_JSON.read_text(encoding="utf-8"))
    except (OSError, json.JSONDecodeError):
        return {}


def read_best() -> Optional[dict]:
    """Return the cached best.json, or None if no keep has ever happened."""
    data = _read_best()
    return data or None


def _write_best(payload: dict) -> None:
    tmp = config.BEST_JSON.with_suffix(".tmp")
    tmp.write_text(
        json.dumps(payload, indent=2, ensure_ascii=False),
        encoding="utf-8",
    )
    tmp.replace(config.BEST_JSON)


# ── Snapshots ────────────────────────────────────────────────────────────────

def _snapshot_experiment(exp_id: str, domain: str, workdir: Path) -> Path:
    """Freeze the contents of a specialist workdir into blackboard/snapshots/.

    Copies baseline source + (multi-file tasks) the editable_tree
    recursively + helper scripts + eval outputs. Excludes runtime
    artifacts under `trial_output_dirs` (already classified into the
    eval/ sub-dir below).

    Returns the snapshot dir relative to BLACKBOARD_DIR.
    """
    snap_dir = config.SNAPSHOTS_DIR / f"{exp_id}_{domain}"
    snap_dir.mkdir(parents=True, exist_ok=True)

    adapter = _adapter()
    baseline = adapter.baseline_filename
    for rel in (baseline, "pack_submission.py"):
        src = workdir / rel
        if src.is_file():
            shutil.copy2(src, snap_dir / rel)

    # Multi-file tasks (NC v2-B): snapshot the entire editable tree so
    # rebase_to / diff_snapshots / read_snapshot can reconstruct the
    # full editable surface that produced this exp_id's score.
    tree = adapter.editable_tree
    if tree:
        tree_src = workdir / tree
        tree_dst = snap_dir / tree
        if tree_src.is_dir():
            # Replace if exists (rare; defensive against stale half-copy)
            if tree_dst.exists():
                shutil.rmtree(tree_dst)
            shutil.copytree(tree_src, tree_dst, symlinks=False)

    # Packed code blob (PG: ckpt/train_gpt_packed.py). Filename pattern
    # mirrors the baseline name; non-PG forks may need to override.
    packed_name = baseline.replace(".py", "_packed.py")
    packed = workdir / "ckpt" / packed_name
    if packed.is_file():
        shutil.copy2(packed, snap_dir / packed_name)

    # run_trial.sh writes into full_eval_results/<workdir-name>/
    fe_root = workdir / "full_eval_results"
    if fe_root.is_dir():
        for sub in fe_root.iterdir():
            if not sub.is_dir():
                continue
            dest = snap_dir / "eval"
            dest.mkdir(exist_ok=True)
            for name in ("run_seed0.jsonl", "run_seed0.log",
                         "summary.json", "result.json"):
                src = sub / name
                if src.is_file():
                    shutil.copy2(src, dest / name)
            break   # run_trial.sh only writes one subdir per run

    # Task-adapter extra directories (e.g. external_data/ in data_only mode).
    for extra in getattr(adapter, "snapshot_extra_dirs", []):
        extra_src = workdir / extra
        extra_dst = snap_dir / extra
        if extra_src.is_dir():
            if extra_dst.exists():
                shutil.rmtree(extra_dst)
            shutil.copytree(extra_src, extra_dst, symlinks=False)

    return snap_dir.relative_to(config.BLACKBOARD_DIR)


# ── Main commit path ─────────────────────────────────────────────────────────

def record_trial(
    *,
    specialist: str,
    domain: str,
    parent_exp: str,
    hypothesis: str,
    expected_delta: str,
    validate_row: dict,
    sched_job_name: str,
    workdir: Path,
    notes: str = "",
    keep_decision: Optional[bool] = None,
) -> dict:
    """Serialise a finished trial → TSV + best.json + snapshot (if keep)."""
    score_field = _score_field()
    lower_is_better = _score_lower_is_better()
    with blackboard_lock():
        exp_id = tracker.next_exp_id()
        best = _read_best()
        baseline_exp = best.get("exp_id", "") if best else parent_exp
        best_score = best.get(score_field) if best else None

        coarse = validate_row.get("status", "crash")
        score_str = validate_row.get(score_field, "")
        delta_str = ""
        final_status = coarse

        if coarse == "keep":
            try:
                new_score = float(score_str)
                if best_score is not None:
                    delta = new_score - float(best_score)
                    delta_str = f"{delta:+.6f}"
                    is_better = (delta < 0) if lower_is_better else (delta > 0)
                else:
                    is_better = True
                if keep_decision is None:
                    final_status = "keep" if is_better else "discard"
                else:
                    final_status = "keep" if keep_decision else "discard"
            except (TypeError, ValueError):
                final_status = "discard"

        # Always-snapshot of baseline source for EVERY iter.
        try:
            tg = workdir / _baseline_filename()
            if tg.is_file():
                all_dir = config.SNAPSHOTS_DIR / "all"
                all_dir.mkdir(parents=True, exist_ok=True)
                shutil.copy2(tg, all_dir / f"{exp_id}.py")
        except OSError:
            pass

        snapshot_rel = ""
        if final_status == "keep":
            rel = _snapshot_experiment(exp_id, domain, workdir)
            snapshot_rel = str(rel)

        row = {
            "exp_id":         exp_id,
            "timestamp":      datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ"),
            "specialist":     specialist,
            "parent_exp":     parent_exp,
            "baseline_exp":   baseline_exp,
            "domain":         domain,
            "hypothesis":     hypothesis,
            "expected_delta": expected_delta,
            "status":         final_status,
            score_field:      score_str,
            "delta_vs_best":  delta_str,
            "artifact_bytes": str(validate_row.get("artifact_bytes", "")),
            "train_s":        validate_row.get("train_s", ""),
            "eval_s":         validate_row.get("eval_s", ""),
            "total_s":        validate_row.get("total_s", ""),
            "sched_job_name":    sched_job_name,
            "snapshot_path":  snapshot_rel,
            "notes":          notes,
        }
        # Forward task-specific validate_row fields (e.g. CIFAR's accuracy /
        # acc_std / n_seeds) into the row so they actually land in the TSV.
        # Pre-existing keys above (status, score, train_s, etc.) are NOT
        # overwritten — they're already authoritatively set. tracker's
        # extrasaction="ignore" then drops anything not in tsv_fields, so
        # this is safe to over-include.
        for k, v in validate_row.items():
            if k not in row:
                row[k] = v
        tracker.append_result(row)

        if final_status == "keep":
            try:
                new_score = float(score_str)
                if best_score is None:
                    is_new_best = True
                else:
                    bs = float(best_score)
                    is_new_best = (new_score < bs) if lower_is_better else (new_score > bs)
                if is_new_best:
                    _write_best({
                        "exp_id":        exp_id,
                        "specialist":    specialist,
                        "domain":        domain,
                        "hypothesis":    hypothesis,
                        score_field:     new_score,
                        "delta_vs_prev": delta_str,
                        "timestamp":     row["timestamp"],
                        "snapshot_path": snapshot_rel,
                        # Stamp the eval protocol into best.json so a best carried
                        # across sessions is auditable / not silently mixed with a
                        # different-protocol campaign. Empty for tasks that don't set
                        # it (e.g. drug) — a harmless passthrough there.
                        "signal_protocol": validate_row.get("signal_protocol", ""),
                    })
            except (TypeError, ValueError):
                pass

        regenerate_markdown()
        return row


# ── MD regeneration ──────────────────────────────────────────────────────────

_MAX_LEADERBOARD_ROWS = 20


def regenerate_markdown() -> None:
    """Rewrite LEADERBOARD.md, KNOWLEDGE.md, and tree.tsv."""
    rows = tracker.read_results()
    _write_leaderboard(rows)
    _write_tree_tsv(rows)
    _write_knowledge(rows)


def _write_leaderboard(rows: list[dict]) -> None:
    score_field = _score_field()
    kept = [r for r in rows if r.get("status") == "keep"]
    lower_is_better = _score_lower_is_better()
    sentinel = float("inf") if lower_is_better else float("-inf")
    kept.sort(
        key=lambda r: float(r.get(score_field, sentinel) or sentinel),
        reverse=not lower_is_better,
    )
    best = _read_best()

    lines: list[str] = [
        "# Leaderboard",
        "*Auto-generated by harness/blackboard.py — do not edit by hand.*",
        "",
    ]
    if best:
        lines += [
            "## Current Best",
            f"- **exp_id**: {best.get('exp_id', '?')}",
            f"- **{score_field}**: {best.get(score_field, '?')}",
            f"- **specialist**: {best.get('specialist', '?')}",
            f"- **hypothesis**: {best.get('hypothesis', '')[:120]}",
            f"- **snapshot**: `{best.get('snapshot_path', '')}`",
            "",
        ]
    else:
        lines += ["## Current Best", "*(no VALID runs yet)*", ""]

    lines += [
        f"## Top {_MAX_LEADERBOARD_ROWS} Kept Trials",
        "",
        f"| exp | {score_field} | Δ | specialist | hypothesis |",
        "|-----|---------|---|------------|------------|",
    ]
    for r in kept[:_MAX_LEADERBOARD_ROWS]:
        hyp = (r.get("hypothesis", "") or "").replace("|", "∣")
        if len(hyp) > 100:
            hyp = hyp[:97] + "..."
        lines.append(
            f"| {r.get('exp_id', '?')} "
            f"| {r.get(score_field, '')} "
            f"| {r.get('delta_vs_best', '') or '—'} "
            f"| {r.get('specialist', '')} "
            f"| {hyp} |"
        )
    if not kept:
        lines.append("| *(none yet)* | | | | |")

    _atomic_write(config.LEADERBOARD_MD, "\n".join(lines) + "\n")


def _write_knowledge(rows: list[dict]) -> None:
    """Regenerate KNOWLEDGE.md — current-best lineage + recent activity."""
    score_field = _score_field()
    preserved = ""
    if config.KNOWLEDGE_MD.exists():
        existing = config.KNOWLEDGE_MD.read_text(encoding="utf-8")
        marker = "## Key Insights"
        idx = existing.find("\n" + marker)
        if idx != -1:
            preserved = existing[idx + 1:].rstrip()

    lines: list[str] = [
        "# Research Knowledge Base",
        "*Auto-generated — the `## Key Insights` section at the bottom is preserved.*",
        "",
        "## Research Tree",
        f"Full tree is at `{config.TREE_TSV}` (TSV; columns: "
        f"`exp_id, parent_exp, depth, path, specialist, status, {score_field}, "
        "delta_vs_best, hypothesis`; preorder-sorted so siblings are "
        "adjacent). Slice it from Bash, e.g.:",
        "",
        "```",
        "# subtree rooted at exp_042 (all descendants + the node itself)",
        f"awk -F '\\t' 'NR==1 || $4 ~ /(^|\\/)042(\\/|$)/' {config.TREE_TSV}",
        "# direct children of exp_042",
        f"awk -F '\\t' 'NR==1 || $2==\"042\"' {config.TREE_TSV}",
        f"# only kept trials, sorted by {score_field}",
        f"awk -F '\\t' 'NR==1 || $6==\"keep\"' {config.TREE_TSV} | sort -t $'\\t' -k7,7g",
        "```",
        "",
    ]
    lines += _render_best_lineage(rows)
    lines += [
        "",
        "## Recent Activity (last 30)",
        "",
        f"| exp | specialist | status | {score_field} | hypothesis |",
        "|-----|------------|--------|---------|------------|",
    ]
    visible_rows = [r for r in rows if r.get("status") != "harness_abort"]
    for r in list(reversed(visible_rows))[:30]:
        hyp = (r.get("hypothesis", "") or "").replace("|", "∣")
        if len(hyp) > 80:
            hyp = hyp[:77] + "..."
        lines.append(
            f"| {r.get('exp_id', '?')} "
            f"| {r.get('specialist', '')} "
            f"| {r.get('status', '')} "
            f"| {r.get(score_field, '') or '—'} "
            f"| {hyp} |"
        )
    if not rows:
        lines.append("| *(none yet)* | | | | |")
    lines.append("")

    if preserved:
        lines.append(preserved)
    else:
        lines += [
            "## Key Insights",
            "*(Add manually — this section is preserved across regenerations.)*",
            "",
        ]

    _atomic_write(config.KNOWLEDGE_MD, "\n".join(lines) + "\n")


def _build_tree_index(rows: list[dict]) -> tuple[dict[str, dict], dict[str, list[str]]]:
    """Return (exp_map, children) indexed by exp_id. Children are sorted."""
    children: dict[str, list[str]] = {}
    exp_map: dict[str, dict] = {}
    for r in rows:
        eid = r.get("exp_id", "")
        if not eid:
            continue
        exp_map[eid] = r
        children.setdefault(r.get("parent_exp", "") or "", []).append(eid)
    for kids in children.values():
        kids.sort()
    return exp_map, children


def _render_best_lineage(rows: list[dict]) -> list[str]:
    """Render root→best ancestor chain plus best's direct children."""
    adapter = _adapter()
    score_field = adapter.score_field
    short = adapter.score_short_label
    exp_map, children = _build_tree_index(rows)
    if not exp_map:
        return ["```", "(no experiments yet)", "```"]

    best = _read_best()
    best_exp = best.get("exp_id") if best else None
    if not best_exp or best_exp not in exp_map:
        return ["```", "(no VALID trials yet — see tree.tsv for full state)", "```"]

    chain: list[str] = []
    cur: Optional[str] = best_exp
    visited: set[str] = set()
    while cur and cur in exp_map and cur not in visited:
        visited.add(cur)
        chain.append(cur)
        cur = exp_map[cur].get("parent_exp") or None
    chain.reverse()

    def line(eid: str, marker: str = "") -> str:
        r = exp_map.get(eid, {})
        bpb = r.get(score_field, "") or "—"
        delta = r.get("delta_vs_best", "")
        delta_str = f", Δ={delta}" if delta and delta != "—" else ""
        spec = r.get("specialist", "?")
        status = r.get("status", "?")
        hyp = (r.get("hypothesis", "") or "")[:100]
        return f"exp_{eid} [{spec}, {status}, {short}={bpb}{delta_str}] {hyp}{marker}"

    out = ["**Current-best lineage** (root → best):", "```"]
    for i, eid in enumerate(chain):
        prefix = "   " * i + ("└─ " if i > 0 else "")
        marker = "  ← BEST" if eid == best_exp else ""
        out.append(f"{prefix}{line(eid, marker)}")
    kids = children.get(best_exp, [])
    if kids:
        out.append("")
        out.append(f"**Best's direct children ({len(kids)}):**")
        for kid in kids:
            out.append(f"  • {line(kid)}")
    out.append("```")
    return out


def _write_tree_tsv(rows: list[dict]) -> None:
    """Emit tree.tsv — one row per experiment, preorder-sorted by lineage."""
    score_field = _score_field()
    exp_map, children = _build_tree_index(rows)

    header = "\t".join([
        "exp_id", "parent_exp", "depth", "path",
        "specialist", "status", score_field, "delta_vs_best", "hypothesis",
    ])
    out_lines: list[str] = [header]

    def walk(eid: str, depth: int, path: str) -> None:
        r = exp_map.get(eid, {})
        hyp = (r.get("hypothesis", "") or "").replace("\t", " ").replace("\n", " ").replace("\r", " ")
        out_lines.append("\t".join([
            eid,
            r.get("parent_exp", "") or "",
            str(depth),
            path,
            r.get("specialist", "") or "",
            r.get("status", "") or "",
            r.get(score_field, "") or "",
            r.get("delta_vs_best", "") or "",
            hyp,
        ]))
        for kid in children.get(eid, []):
            walk(kid, depth + 1, f"{path}/{kid}")

    roots = sorted(eid for eid, r in exp_map.items()
                   if not r.get("parent_exp") or r["parent_exp"] not in exp_map)
    for root in roots:
        walk(root, 0, root)

    _atomic_write(config.TREE_TSV, "\n".join(out_lines) + "\n")


def _atomic_write(path: Path, content: str) -> None:
    """Write via tmpfile + rename so partial writes never surface to readers."""
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_suffix(path.suffix + ".tmp")
    tmp.write_text(content, encoding="utf-8")
    tmp.replace(path)


# ── Bootstrap helper ─────────────────────────────────────────────────────────

def bootstrap_from_baseline(baseline_row: dict) -> None:
    """Seed the blackboard with a synthetic `baseline` row."""
    adapter = _adapter()
    score_field = adapter.score_field
    with blackboard_lock():
        rows = tracker.read_results()
        if any(r.get("status") == "baseline" for r in rows):
            return
        row = {
            "exp_id":         "000",
            "timestamp":      datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ"),
            "specialist":     "baseline",
            "parent_exp":     "",
            "baseline_exp":   "",
            "domain":         "baseline",
            "hypothesis":     baseline_row.get("hypothesis", adapter.bootstrap_hypothesis),
            "expected_delta": "0",
            "status":         "baseline",
            score_field:      baseline_row[score_field],
            "delta_vs_best":  "",
            "artifact_bytes": baseline_row.get("artifact_bytes", ""),
            "train_s":        baseline_row.get("train_s", ""),
            "eval_s":         baseline_row.get("eval_s", ""),
            "total_s":        baseline_row.get("total_s", ""),
            "sched_job_name":    "",
            "snapshot_path":  baseline_row.get("snapshot_path", ""),
            "notes":          adapter.baseline_note,
            # Stamp the eval protocol on the bootstrap baseline too (adapter
            # optional property; "" for adapters that don't set it, e.g. drug), so
            # a fresh state root's initial best.json is not a protocol-less baseline
            # that could be silently compared across protocols.
            "signal_protocol": getattr(adapter, "bootstrap_signal_protocol", ""),
        }
        tracker.append_result(row)
        _write_best({
            "exp_id":        "000",
            "specialist":    "baseline",
            "domain":        "baseline",
            "hypothesis":    row["hypothesis"],
            score_field:     float(row[score_field]),
            "delta_vs_prev": "",
            "timestamp":     row["timestamp"],
            "snapshot_path": row["snapshot_path"],
            "signal_protocol": getattr(adapter, "bootstrap_signal_protocol", ""),
        })
        regenerate_markdown()


# ── Live-status helper for the supervisor ────────────────────────────────────

def wait_for_lock_clear(timeout_s: float = 5.0) -> bool:
    """Sanity probe used at startup: try to acquire+release the lock."""
    lock_path = config.LOCKS_DIR / _LOCK_FILE
    lock = filelock.FileLock(str(lock_path), timeout=timeout_s)
    t0 = time.monotonic()
    try:
        with lock:
            pass
        return True
    except filelock.Timeout:
        return False
    finally:
        _ = time.monotonic() - t0     # noqa: intentional side-effect-free timer


==> anc/ImplementationLottery/agent_core/harness/config.py <==
"""Path constants and system-wide knobs for the multi-agent harness — task-agnostic.

The laptop-supervisor topology uses two distinct filesystem concepts:

  * local disk      — opened directly by Python for blackboard + workdirs
  * remote SharedFS     — referenced only as strings in `sched sync` targets and
                      `sched job create --command` arguments

Nothing in this module touches the filesystem at import time *except* loading
`<task_pkg>/swarm_config.json` (and that's done lazily on first read of
SCHED_TASK_PRIORITY / MODEL_DEFAULT). Call `ensure_dirs()` once from the
supervisor before any specialist starts.

Task-specific extension
───────────────────────
This module reads task-specific knobs (PKG_ROOT, all_domains, baseline
filename) via `agent_core.current_adapter()`. Each task package
(`multi_agent_pg`, `multi_agent_nc`, `multi_agent_cifar`) registers a
`TaskAdapter` on import so this module can resolve those.

PG-specific path defaults (VENV_PATH, DATA_SRC) and the task's specialist
tuple (DOER_DOMAINS / ANALYST_DOMAINS / ALL_DOMAINS) live in the task
package's own `harness/config.py`, which re-exports from this module
plus adds the task constants.
"""

from __future__ import annotations

import json
import logging
import os
from pathlib import Path


def _env_int(name: str, default: int) -> int:
    """Read an integer environment override, with a clear error on invalid input."""
    raw = os.environ.get(name)
    if raw is None or raw == "":
        return default
    try:
        return int(raw)
    except ValueError as exc:
        raise ValueError(f"{name} must be an integer, got {raw!r}") from exc


# ── Filesystem roots ──────────────────────────────────────────────────────────

# Local root — opened directly by Python. Holds the authoritative blackboard,
# local snapshots, and the specialists' editable workdirs. Default name is
# task-agnostic ("remote_dev"); operators can override per machine.
LOCAL_ROOT = Path(os.environ.get(
    "MAGENT_LOCAL_ROOT",
    str(Path.home() / "remote_dev"),
)).expanduser()

# Remote SharedFS root as seen from the pod. This is intentionally a plain string,
# not a Path: laptop-side Python never opens it. The default uses `$HOME` so
# the pod's shell expands it at job runtime.
REMOTE_ROOT = os.environ.get(
    "MAGENT_REMOTE_ROOT",
    "$REMOTE_ROOT",
)

# SCHED sync target prefix — the `X` in `sched sync :X/ ...`, resolved by SCHED as a
# path under the pod-side SharedFS tree.
REMOTE_SYNC_PREFIX = os.environ.get(
    "MAGENT_REMOTE_SYNC_PREFIX",
    "remote_dev",
)

# VENV_PATH and DATA_SRC are TASK-SPECIFIC defaults — defined in the task
# package's own harness/config.py (e.g. multi_agent_pg/harness/config.py
# defaults VENV_PATH to ~/auto-parameter-golf/venv).

# ── Blackboard layout ─────────────────────────────────────────────────────────

BLACKBOARD_DIR = LOCAL_ROOT / "blackboard"
WORKDIRS_ROOT  = LOCAL_ROOT / "workdirs"
SNAPSHOTS_DIR  = BLACKBOARD_DIR / "snapshots"
LOCKS_DIR      = BLACKBOARD_DIR / "locks"

LEADERBOARD_MD = BLACKBOARD_DIR / "LEADERBOARD.md"
KNOWLEDGE_MD   = BLACKBOARD_DIR / "KNOWLEDGE.md"
TREE_TSV       = BLACKBOARD_DIR / "tree.tsv"
RESULTS_TSV    = BLACKBOARD_DIR / "results.tsv"
BEST_JSON      = BLACKBOARD_DIR / "best.json"
STOP_FLAG      = BLACKBOARD_DIR / "stop.flag"

# ── SCHED job naming ─────────────────────────────────────────────────────────────

SCHED_NAME_PREFIX = "apg"            # PG default; tasks override via adapter.sched_name_prefix
#
# Each task picks its own short prefix (≤ 4 chars) so dashboards / `sched job
# list` distinguish tasks at a glance and shutdown chains can't cross-kill.
# PG keeps "apg" for back-compat with existing job_ids in production.
# CIFAR uses "cif", NC uses "nc". `sched_job_name(...)` reads adapter at call
# time; this constant is only the fallback if no adapter is registered.

# ── Swarm config (file-driven, editable without exports) ─────────────────────
#
# `<task_pkg>/swarm_config.json` is the canonical place to tune per-specialist
# knobs that would otherwise need a fleet of env vars. Used for the
# per-specialist SCHED priority tier and Claude model selection. The file lives
# next to train_gpt.py and is committed with the package so a deployment can
# edit it in-place. Resolution order for each knob:
#   1. swarm_config.json value, if present
#   2. matching MAGENT_* env var (back-compat)
#   3. hard default
# Missing file: silent (all defaults). File present but unparseable: logged
# warning + treated as empty, never abort — supervisor must keep running.


def _load_swarm_config() -> dict:
    """Read swarm_config.json from the active task package's pkg_root.

    Lazy import of current_adapter so this module can be imported before
    a task adapter is registered (early supervisor bootstrap, tests).
    """
    from agent_core import current_adapter
    try:
        path = current_adapter().pkg_root / "swarm_config.json"
    except RuntimeError:
        # No adapter registered — return empty config (caller falls back to
        # MAGENT_* env vars and hard defaults).
        return {}
    try:
        with path.open(encoding="utf-8") as f:
            data = json.load(f)
    except FileNotFoundError:
        return {}
    except (OSError, json.JSONDecodeError) as e:
        logging.getLogger(__name__).warning(
            "swarm_config.json present at %s but unreadable (%s); "
            "falling back to env vars / hard defaults",
            path, e,
        )
        return {}
    return data if isinstance(data, dict) else {}


# Lazy swarm_config loading — adapter may not be registered when this module
# first imports. We compute on first access and cache; if the adapter isn't
# registered yet, _load_swarm_config returns {} and we KEEP it uncached so a
# later access (after adapter registration) re-evaluates against the file.

_SWARM_CFG_CACHE: "dict | None" = None


def _swarm_cfg() -> dict:
    """Lazy + adapter-aware load of swarm_config.json.

    First call after a task adapter is registered loads from
    `current_adapter().pkg_root / "swarm_config.json"` and caches.
    Calls before adapter registration return {} but DON'T cache, so a later
    call (post-registration) actually finds the file.
    """
    global _SWARM_CFG_CACHE
    if _SWARM_CFG_CACHE is not None:
        return _SWARM_CFG_CACHE
    from agent_core import _active_adapter
    if _active_adapter is None:
        # Adapter not yet registered — return empty WITHOUT caching, so the
        # next call (post-registration) succeeds.
        return {}
    cfg = _load_swarm_config()
    _SWARM_CFG_CACHE = cfg
    return cfg


SCHED_PRIORITY_PROD = 10


def sched_priority_for(specialist: str) -> int:
    """Return the effective SCHED priority for a given specialist key.

    Lookup: swarm_config.json overrides → swarm_config.json default →
    `MAGENT_SCHED_TASK_PRIORITY` env → 10.
    """
    cfg = _swarm_cfg()
    sched_cfg = cfg.get("sched_priority", {}) if isinstance(cfg.get("sched_priority", {}), dict) else {}
    overrides = {
        str(k): int(v)
        for k, v in (sched_cfg.get("overrides") or {}).items()
    }
    if specialist in overrides:
        return overrides[specialist]
    return int(sched_cfg.get("default", _env_int("MAGENT_SCHED_TASK_PRIORITY", 10)))


def sched_type_for(specialist: str) -> str:
    """Return the effective SCHED pool type for a given specialist (e.g.
    "h100", "h200"). Mirrors sched_priority_for / model_for shape: per-spec
    overrides → default → "h100".

    Used to flip an entire task swarm between H100 and H200 by editing
    `swarm_config.json` without touching code or env. Both calibrate +
    runtime submit paths read this same config file.
    """
    cfg = _swarm_cfg()
    type_cfg = cfg.get("sched_type", {}) if isinstance(cfg.get("sched_type", {}), dict) else {}
    overrides = {
        str(k): str(v)
        for k, v in (type_cfg.get("overrides") or {}).items()
    }
    if specialist in overrides:
        return overrides[specialist]
    return str(type_cfg.get("default", "h100"))


def model_for(specialist: str) -> str:
    """Return the effective Claude model id for a given specialist.

    Lookup: swarm_config.json overrides → swarm_config.json default →
    "claude-sonnet-4-6".
    """
    cfg = _swarm_cfg()
    model_cfg = cfg.get("model", {}) if isinstance(cfg.get("model", {}), dict) else {}
    overrides = {
        str(k): str(v)
        for k, v in (model_cfg.get("overrides") or {}).items()
    }
    if specialist in overrides:
        return overrides[specialist]
    return str(model_cfg.get("default", "claude-sonnet-4-6"))


# Module-level back-compat: legacy callers do `config.SCHED_TASK_PRIORITY` etc.
# Resolve via __getattr__ so the lookup goes through _swarm_cfg() at access
# time, which works even when this module was imported before the adapter
# was registered.

_LAZY_SWARM_ATTRS = frozenset({
    "SCHED_TASK_PRIORITY", "SCHED_PRIORITY_EXPLORE", "SCHED_PRIORITY_OVERRIDES",
    "MODEL_DEFAULT", "MODEL_OVERRIDES",
    "_SWARM_CFG", "_SCHED_PRIO_CFG", "_MODEL_CFG",
})


def _lazy_attr(name: str):
    cfg = _swarm_cfg()
    sched_cfg = cfg.get("sched_priority", {}) if isinstance(cfg.get("sched_priority", {}), dict) else {}
    model_cfg = cfg.get("model", {}) if isinstance(cfg.get("model", {}), dict) else {}
    if name == "_SWARM_CFG":
        return cfg
    if name == "_SCHED_PRIO_CFG":
        return sched_cfg
    if name == "_MODEL_CFG":
        return model_cfg
    if name == "SCHED_TASK_PRIORITY":
        return int(sched_cfg.get("default", _env_int("MAGENT_SCHED_TASK_PRIORITY", 10)))
    if name == "SCHED_PRIORITY_EXPLORE":
        return int(sched_cfg.get("default", _env_int("MAGENT_SCHED_TASK_PRIORITY", 10)))
    if name == "SCHED_PRIORITY_OVERRIDES":
        return {str(k): int(v) for k, v in (sched_cfg.get("overrides") or {}).items()}
    if name == "MODEL_DEFAULT":
        return str(model_cfg.get("default", "claude-sonnet-4-6"))
    if name == "MODEL_OVERRIDES":
        return {str(k): str(v) for k, v in (model_cfg.get("overrides") or {}).items()}
    raise AttributeError(name)


def __getattr__(name: str):
    """Module-level lazy accessor for swarm_config-derived constants."""
    if name in _LAZY_SWARM_ATTRS:
        return _lazy_attr(name)
    raise AttributeError(f"module {__name__!r} has no attribute {name!r}")


# ── bwrap sandbox probe ─────────────────────────────────────────────────────
#
# Resolution for "should sandbox be disabled?":
#   1. MAGENT_DISABLE_SANDBOX=1/true/yes/on  → disable (skip probe + container check)
#   2. MAGENT_DISABLE_SANDBOX=0/false/no/off → enable  (skip probe + container check)
#   3. unset                                  → probe + container detection;
#      auto-disable if EITHER probe fails OR running inside LXC / container
#
# Why two-signal: the bare bwrap probe (T5 pattern) detects whether basic
# unprivileged-userns + mount works. But the SDK's bundled CLI uses a
# pivot_root + nested proc-mount pattern (`--bind / /newroot --proc
# /newroot/proc --chdir /newroot`) that hits a DIFFERENT kernel code path.
# In LXC, observed empirically (2026-04-25): bare bwrap probe passes, but
# SDK's pivot+proc-mount fails INTERMITTENTLY with `Can't mount proc on
# /newroot/proc: Operation not permitted` — sometimes succeeds, sometimes
# EPERM under multi-agent contention. Auto-disabling on container detection
# is the only reliable way to avoid this flake; operator can force-enable
# via MAGENT_DISABLE_SANDBOX=0 if they've verified their LXC config works.

_sandbox_decision: "bool | None" = None

# Container virt types where SDK's nested-userns proc-mount is known/likely
# flaky. Bare-metal / KVM / VMware / Xen do NOT need this guard — they have
# full kernel namespace capability.
_CONTAINER_VIRT_DISABLE = frozenset({
    "lxc", "lxc-libvirt", "docker", "podman",
    "openvz", "wsl", "rkt", "systemd-nspawn",
    "container-other",
})


def _bwrap_pivot_proc_works() -> bool:
    """Probe whether bwrap can do its standard sandbox setup.

    Tests: `bwrap --bind / / --dev /dev --proc /proc --tmpfs /tmp
    /usr/bin/true` — the typical mount profile the SDK bundled CLI
    needs (host fs, fresh /dev, fresh /proc, fresh /tmp). Empirically
    matches the SDK's behaviour better than the earlier
    `--bind / /newroot --chdir /newroot` pattern, which gave false
    negatives because `/bin/true` lookup failed at the new root view
    independent of whether proc-mount actually worked.

    Returns True iff the 5-second self-test exits 0. Anything else
    (bwrap missing, timeout, non-zero exit, OSError) returns False —
    the safe default is "assume sandbox is broken, disable it".
    """
    import shutil
    import subprocess
    log = logging.getLogger(__name__)
    bwrap_path = shutil.which("bwrap")
    if not bwrap_path:
        log.warning("[bwrap probe] bwrap binary NOT FOUND in PATH")
        return False
    cmd = [
        "bwrap",
        "--bind", "/", "/",
        "--dev", "/dev",
        "--proc", "/proc",
        "--tmpfs", "/tmp",
        "/usr/bin/true",
    ]
    log.info("[bwrap probe] testing: %s  (binary=%s)", " ".join(cmd), bwrap_path)
    try:
        r = subprocess.run(cmd, capture_output=True, timeout=5, text=True)
    except subprocess.TimeoutExpired:
        log.warning("[bwrap probe] result: TIMEOUT after 5s")
        return False
    except OSError as e:
        log.warning("[bwrap probe] result: OSError — %s", e)
        return False
    if r.returncode == 0:
        log.info("[bwrap probe] result: OK  (rc=0, sandbox available)")
        return True
    stderr_lines = [line for line in (r.stderr or "").splitlines() if line.strip()]
    tail = "  |  ".join(stderr_lines[-2:])[:240] if stderr_lines else "(no stderr)"
    log.warning("[bwrap probe] result: FAILED  (rc=%d)  stderr: %s",
                r.returncode, tail)
    return False


def _detect_container_virt() -> str:
    """Return the systemd-detect-virt value, or "" if undetectable.

    Uses systemd-detect-virt when available; falls back to checking
    /proc/1/cgroup for "lxc" or "docker" tokens. Empty string means
    "could not determine" (defaults to bare-metal / safe-to-enable).
    """
    import shutil
    import subprocess
    if shutil.which("systemd-detect-virt"):
        try:
            r = subprocess.run(
                ["systemd-detect-virt"],
                capture_output=True, timeout=2, text=True,
            )
            return (r.stdout or "").strip().lower()
        except (subprocess.TimeoutExpired, OSError):
            pass
    # Fallback: cgroup membership often reveals lxc/docker
    try:
        with open("/proc/1/cgroup") as f:
            cg = f.read().lower()
        for token in ("lxc", "docker", "podman", "kubepods"):
            if token in cg:
                return token
    except OSError:
        pass
    return ""


def should_disable_sandbox() -> bool:
    """Return True if SDK sandbox should be off for this run.

    Cached per process — probe + detection run at most once. Operator
    can force either direction via MAGENT_DISABLE_SANDBOX env var;
    absent that, two-signal logic: bwrap probe AND container-virt check
    both must pass to enable.
    """
    global _sandbox_decision
    if _sandbox_decision is not None:
        return _sandbox_decision

    log = logging.getLogger(__name__)
    env = os.environ.get("MAGENT_DISABLE_SANDBOX", "").strip().lower()
    if env in ("1", "true", "yes", "on"):
        _sandbox_decision = True
        log.warning(
            "[sandbox] DECISION: DISABLED  (operator forced via MAGENT_DISABLE_SANDBOX=%s)",
            env,
        )
        return _sandbox_decision
    if env in ("0", "false", "no", "off"):
        _sandbox_decision = False
        log.info(
            "[sandbox] DECISION: ENABLED  (operator forced via MAGENT_DISABLE_SANDBOX=%s)",
            env,
        )
        return _sandbox_decision

    # Auto: probe + container detection. Both must pass to enable.
    works = _bwrap_pivot_proc_works()
    virt = _detect_container_virt()
    in_container = virt in _CONTAINER_VIRT_DISABLE
    log.info(
        "[container detect] systemd-detect-virt → %r  (problematic-container=%s)",
        virt or "(unknown)", in_container,
    )

    if not works:
        _sandbox_decision = True
        log.warning(
            "[sandbox] DECISION: DISABLED  (auto, bwrap probe failed). "
            "agents/hooks.block_bash_writes hook is the compensating control. "
            "Set MAGENT_DISABLE_SANDBOX=0 to force-enable.",
        )
    elif in_container:
        _sandbox_decision = True
        log.warning(
            "[sandbox] DECISION: DISABLED  (auto, bwrap probe OK BUT running "
            "inside %r where the SDK's pivot_root + nested proc-mount is "
            "intermittently denied by kernel under multi-agent load — "
            "observed 2026-04-25: probe passes, SDK call hits EPERM "
            "'Cant mount proc on /newroot/proc' under contention). "
            "agents/hooks.block_bash_writes hook is the compensating control. "
            "Set MAGENT_DISABLE_SANDBOX=0 to force-enable if you've verified "
            "the SDK actually works in your specific container config.",
            virt,
        )
    else:
        _sandbox_decision = False
        log.info(
            "[sandbox] DECISION: ENABLED  (auto, probe OK + non-container "
            "environment %r)",
            virt or "(unknown)",
        )
    return _sandbox_decision


# Some 8xH100 nodes in this project expose less than sched's generic defaults.
# Keep the submit path explicit so jobs are schedulable across the smaller nodes.
SCHED_H100_CPU = _env_int("MAGENT_SCHED_H100_CPU", 118)
SCHED_H100_MEM_GIB = _env_int("MAGENT_SCHED_H100_MEM_GIB", 1580)


def active_sched_name_prefix() -> str:
    """Return the SCHED name prefix that all naming + ownership checks must use.

    Single source of truth so sched_job_name (job creation),
    sched._is_apg_owned_name / _is_apg_owned_name_loose (shutdown chain),
    and tools/submit.py (notebook naming) can't drift.

    Resolution order:
      1. MAGENT_SCHED_NAME_PREFIX env var (set by supervisor's
         --sched-name-prefix CLI, see __main__:_apply_remote_isolation_from_argv).
         Lets two supervisors of the same task run in parallel without
         colliding on job names — pass --sched-name-prefix apga to one and
         apgb to the other so SCHED sees them as distinct and SIGINT
         cleanup regexes don't cross-kill.
      2. The active task adapter's `sched_name_prefix` (PG="apg",
         CIFAR="cif", NC="nc").
      3. Module-level SCHED_NAME_PREFIX="apg" fallback when no adapter
         is registered.
    """
    override = os.environ.get("MAGENT_SCHED_NAME_PREFIX", "").strip()
    if override:
        return override
    try:
        from agent_core import current_adapter
        return current_adapter().sched_name_prefix
    except (RuntimeError, AttributeError):
        return SCHED_NAME_PREFIX


def sched_job_name(domain: str, trial_id: int) -> str:
    """Return `<prefix>-<domain[:4]>-NNNN` — fits SCHED's 30-char name limit.

    `trial_id` is the monotonic counter from blackboard.next_exp_id();
    zero-padded to four digits so the name sorts lexically.
    Prefix comes from `active_sched_name_prefix()`.
    """
    if trial_id < 0 or trial_id > 9999:
        raise ValueError(f"trial_id {trial_id} out of [0, 9999]")
    return f"{active_sched_name_prefix()}-{domain[:4]}-{trial_id:04d}"


# ── Session model ────────────────────────────────────────────────────────────

DOER_THINKING_BUDGET_TOKENS   = 8_000
ANALYST_THINKING_BUDGET_TOKENS = 4_000

# Termination: stop when wall-clock exceeds DEADLINE OR when no new score
# improvement for NO_IMPROVEMENT_GRACE_S. OR-semantics, not AND.
DEADLINE_HOURS              = 48
NO_IMPROVEMENT_GRACE_S      = 4 * 3600

# Run-trial subprocess soft limit — larger than single_agent because run_trial
# does train + pack + eval/TTT, each with its own official budget.
TRIAL_WALL_BUDGET_S         = 2_100


def ensure_dirs() -> None:
    """Create blackboard scaffolding. Idempotent; safe to call at every startup."""
    for d in (BLACKBOARD_DIR, WORKDIRS_ROOT, SNAPSHOTS_DIR, LOCKS_DIR):
        d.mkdir(parents=True, exist_ok=True)


def _all_domains() -> tuple[str, ...]:
    """Resolve all_domains via the active task adapter."""
    from agent_core import current_adapter
    return current_adapter().all_domains


def workdir_for(domain: str) -> Path:
    """Return (but do not create) the specialist's private workdir."""
    all_doms = _all_domains()
    if domain not in all_doms:
        raise ValueError(f"unknown domain {domain!r}, must be one of {all_doms}")
    return WORKDIRS_ROOT / f"workdir_{domain}"


def remote_workdir_for(domain: str) -> str:
    """Return the pod-visible absolute workdir path for one specialist."""
    all_doms = _all_domains()
    if domain not in all_doms:
        raise ValueError(f"unknown domain {domain!r}, must be one of {all_doms}")
    return f"{REMOTE_ROOT}/workdirs/workdir_{domain}"


def remote_sync_name_for(domain: str) -> str:
    """Return the SCHED sync target name for one specialist workdir."""
    all_doms = _all_domains()
    if domain not in all_doms:
        raise ValueError(f"unknown domain {domain!r}, must be one of {all_doms}")
    return f"{REMOTE_SYNC_PREFIX}/workdirs/workdir_{domain}"


==> anc/ImplementationLottery/agent_core/harness/credentials.py <==
"""Head-node credential loading.

Order (first match wins):

  B. $MAGENT_ENV_FILE → ./.env → <multi_agent pkg root>/.env → <local root>/.env
  A. ANTHROPIC_API_KEY already exported in os.environ
  → otherwise raise RuntimeError with both remediation paths

No `python-dotenv` dependency — we parse simple KEY=VALUE lines
ourselves. Values may be wrapped in single or double quotes; shell
interpolation (`$FOO`) is intentionally NOT performed so keys with
literal `$` survive verbatim.

Only the laptop supervisor + single-specialist runner need this.
GPU pods never call the SDK, so `run_trial.sh` must not import from
here.
"""

from __future__ import annotations

import os
from pathlib import Path
from typing import Optional

from . import config

_API_KEY_VAR = "ANTHROPIC_API_KEY"


_PKG_ROOT = Path(__file__).resolve().parent.parent   # .../multi_agent/


def _candidate_env_files() -> list[Path]:
    """Ordered list of .env paths to try. Existence is checked by the caller."""
    paths: list[Path] = []
    override = os.environ.get("MAGENT_ENV_FILE")
    if override:
        paths.append(Path(override))
    paths.append(Path.cwd() / ".env")
    # Active task package's .env (e.g. multi_agent_pg/.env). Lazy: only
    # consult adapter if it's already registered, otherwise skip.
    try:
        from agent_core import current_adapter
        paths.append(current_adapter().pkg_root / ".env")
    except RuntimeError:
        pass
    paths.append(_PKG_ROOT / ".env")
    paths.append(config.LOCAL_ROOT / ".env")
    # dedupe while preserving order (cwd == pkg_root is the common dev case)
    seen: set[Path] = set()
    out: list[Path] = []
    for p in paths:
        rp = p.resolve() if p.is_absolute() else (Path.cwd() / p).resolve()
        if rp in seen:
            continue
        seen.add(rp)
        out.append(p)
    return out


def _parse_env_file(path: Path) -> dict[str, str]:
    """Parse a KEY=VALUE file. Comments (#) and blank lines are skipped."""
    out: dict[str, str] = {}
    for line in path.read_text(encoding="utf-8").splitlines():
        s = line.strip()
        if not s or s.startswith("#"):
            continue
        if "=" not in s:
            continue
        k, _, v = s.partition("=")
        k = k.strip()
        v = v.strip()
        if len(v) >= 2 and ((v[0] == v[-1] == '"') or (v[0] == v[-1] == "'")):
            v = v[1:-1]
        out[k] = v
    return out


def load_env_file() -> Optional[Path]:
    """Load the first existing candidate .env into os.environ.

    Uses `setdefault` — an already-exported var is NOT overwritten, so
    method A (plain export) takes precedence over a conflicting .env
    entry. Returns the path actually loaded, or None if no candidate
    exists.
    """
    for path in _candidate_env_files():
        if path.is_file():
            for k, v in _parse_env_file(path).items():
                os.environ.setdefault(k, v)
            return path
    return None


def ensure_api_key() -> str:
    """Guarantee ANTHROPIC_API_KEY is set. Raise with remediation text if not.

    Idempotent: safe to call multiple times. The .env scan re-runs each
    call but `setdefault` makes that harmless.
    """
    load_env_file()
    key = os.environ.get(_API_KEY_VAR, "").strip()
    if not key:
        tried = "\n".join(f"    - {p}" for p in _candidate_env_files())
        raise RuntimeError(
            f"{_API_KEY_VAR} is required but not set. Either:\n"
            f"  A. export {_API_KEY_VAR}=<your-key> before launch, OR\n"
            f"  B. write `{_API_KEY_VAR}=<your-key>` into an .env file at\n"
            f"     one of these paths (first match wins):\n{tried}\n"
            f"     Override the search with MAGENT_ENV_FILE=/abs/path/to/.env"
        )
    return key


==> anc/ImplementationLottery/agent_core/harness/events.py <==
"""Fine-grained event stream for live supervisor observability.

Audit log (supervisor_audit.jsonl) records one entry per *completed* iter.
Event log (events.jsonl) records *within-iter* transitions as they happen:

    submit_trial_called → stage_ok → preflight_ok → sched_push_ok
                        → sched_submit → sched_terminal → sched_pull_ok
                        → classify_done

Both files are append-only JSONL with atomic single-line writes under POSIX
PIPE_BUF (~4 KB), safe for many concurrent producers and lock-free readers.

Each emit is dual-channel:
  * structured JSON line to blackboard/events.jsonl   (for dashboard)
  * logging.INFO via the "multi_agent.events" logger  (for tmux stdout)

This stream is strictly additive. Nothing in the supervisor hot path reads
events.jsonl or depends on a successful write — disk full / transient I/O
errors are swallowed so they can never break a live trial.
"""

from __future__ import annotations

import datetime
import json
import logging
from pathlib import Path
from typing import Any

from . import config

_LOG = logging.getLogger("multi_agent.events")


def _events_path() -> Path:
    return config.BLACKBOARD_DIR / "events.jsonl"


def _format_kv(kwargs: dict[str, Any]) -> str:
    """Inline kv summary for the log line; long values truncated."""
    parts: list[str] = []
    for k, v in kwargs.items():
        if v is None:
            continue
        s = str(v)
        if len(s) > 60:
            s = s[:57] + "…"
        parts.append(f"{k}={s}")
    return " ".join(parts)


def emit(spec: str, event: str, **kwargs: Any) -> None:
    """Append a `{ts, spec, event, ...}` line to events.jsonl + log one line.

    `spec` is the specialist key ("arch", "opt", ...). `event` is a short
    lowercase tag ("sched_submit", "classify_done"). Any other kwargs are
    serialized into the JSON line and summarized in the log line. `None`
    values are dropped to keep the wire format compact.
    """
    ts = datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ")
    payload = {k: v for k, v in kwargs.items() if v is not None}
    record = {"ts": ts, "spec": spec, "event": event, **payload}

    try:
        path = _events_path()
        path.parent.mkdir(parents=True, exist_ok=True)
        with path.open("a", encoding="utf-8") as f:
            f.write(json.dumps(record, ensure_ascii=False) + "\n")
    except OSError:
        pass

    kv = _format_kv(payload)
    if kv:
        _LOG.info("[%s] %s · %s", spec, event, kv)
    else:
        _LOG.info("[%s] %s", spec, event)


==> anc/ImplementationLottery/agent_core/harness/local_exec.py <==
"""Local-mode subprocess execution helper.

Used when `adapter.submission_mode == "local"`: the trial runs on the same
host as the supervisor (no SCHED at all), in a subprocess. Useful for:

  * dev iteration on a laptop / single-GPU dev box (e.g. RTX 4090) without
    burning cluster GPU budget
  * harness-side change validation (does my new submit.py not break the
    pipeline?) — local mode reproduces the full stage→preflight→exec→record
    sequence without involving SCHED
  * fast-feedback smoke for a new task fork before booking cluster time

The execution shape mirrors `timeout --signal=TERM --kill-after=N` from
the bash run_trial.sh — SIGTERM at deadline, SIGKILL N seconds later if
the child ignores SIGTERM. PYTHONUNBUFFERED is forced on so a SIGKILLed
child still flushes its last 100s of stdout to the captured log (the
classifier's kill_reason extractor depends on this).

Returns (status, exit_code) tuple where status mirrors sched.JobStatus:
  status.phase ∈ {"succeeded", "failed", "timeout"}
"""

from __future__ import annotations

import asyncio
import os
import signal
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Optional


@dataclass
class LocalExecResult:
    """Result of a local subprocess execution. Shape-compatible with sched.JobStatus."""
    phase: str           # "succeeded" | "failed" | "timeout"
    exit_code: Optional[int]
    elapsed_s: float
    log_path: Optional[Path]    # path to captured stdout/stderr file


def _kill_grace_period_s(timeout_s: float) -> float:
    """Default SIGKILL grace = max(30 s, 5% of timeout). Matches PG run_trial.sh."""
    return max(30.0, 0.05 * timeout_s)


async def run_local(
    cmd: list[str] | str,
    cwd: Path,
    *,
    timeout_s: float,
    log_path: Path,
    env_overrides: Optional[dict[str, str]] = None,
    kill_grace_s: Optional[float] = None,
) -> LocalExecResult:
    """Run `cmd` as a subprocess on the local host with bounded wallclock.

    Captures both stdout and stderr to `log_path`. PYTHONUNBUFFERED=1 is
    forced into the child env so a SIGKILLed process still flushes its
    final lines.

    On timeout: send SIGTERM, wait `kill_grace_s` seconds, then SIGKILL
    the entire process group (subprocess + any torch DDP / multiprocessing
    children).
    """
    if kill_grace_s is None:
        kill_grace_s = _kill_grace_period_s(timeout_s)

    # Build child env. Start from operator env, layer overrides, force flush.
    child_env = dict(os.environ)
    if env_overrides:
        child_env.update(env_overrides)
    child_env["PYTHONUNBUFFERED"] = "1"

    log_path.parent.mkdir(parents=True, exist_ok=True)
    log_fh = log_path.open("w", buffering=1)        # line-buffered

    # New process group so we can SIGKILL the whole tree on timeout.
    is_str = isinstance(cmd, str)
    t0 = time.monotonic()
    proc = await asyncio.create_subprocess_shell(
        cmd if is_str else " ".join(_shell_quote(c) for c in cmd),
        cwd=str(cwd),
        env=child_env,
        stdout=log_fh,
        stderr=asyncio.subprocess.STDOUT,
        start_new_session=True,                     # → new process group
    )

    try:
        exit_code = await asyncio.wait_for(proc.wait(), timeout=timeout_s)
        elapsed = time.monotonic() - t0
        log_fh.flush(); log_fh.close()
        if exit_code == 0:
            return LocalExecResult(phase="succeeded", exit_code=0,
                                   elapsed_s=elapsed, log_path=log_path)
        else:
            return LocalExecResult(phase="failed", exit_code=exit_code,
                                   elapsed_s=elapsed, log_path=log_path)
    except asyncio.TimeoutError:
        # SIGTERM the whole process group, wait grace, SIGKILL if still alive.
        try:
            os.killpg(proc.pid, signal.SIGTERM)
        except ProcessLookupError:
            pass
        try:
            exit_code = await asyncio.wait_for(proc.wait(), timeout=kill_grace_s)
        except asyncio.TimeoutError:
            try:
                os.killpg(proc.pid, signal.SIGKILL)
            except ProcessLookupError:
                pass
            try:
                exit_code = await asyncio.wait_for(proc.wait(), timeout=10.0)
            except asyncio.TimeoutError:
                exit_code = None
        elapsed = time.monotonic() - t0
        log_fh.flush(); log_fh.close()
        return LocalExecResult(phase="timeout", exit_code=exit_code,
                               elapsed_s=elapsed, log_path=log_path)


def _shell_quote(arg: str) -> str:
    """Single-quote shell-escape; safe for arbitrary string args."""
    return "'" + arg.replace("'", "'\"'\"'") + "'"


__all__ = ["run_local", "LocalExecResult"]


==> anc/ImplementationLottery/agent_core/harness/sched.py <==
"""Thin wrapper over the SCHED CLI — the cluster dispatcher the supervisor uses
to sync workdirs to GPU-visible SharedFS and launch the trial command.

Interface matches `multi_agent/sched_env.md` (the authoritative doc):

  sched job create --name N --type h100 --nodes K --priority P --command C
      → JSON: {"job_id": "...", "name": "...", "status": "...",
               "pool": "shared-h100", "nodes": K, "resources": "..."}

  sched job wait  N --until terminal
      → JSON: {"job_id": "...", "status": "succeeded|failed|stopped", ...}

  sched job status N
      → JSON status dict (same "status" field as `wait`)

  sched job logs  N --worker 0 --text
      → plain text stdout+stderr from one pod rank

All JSON commands go through `_run_sched_json`, which detects transient
timeouts (`{"error": "...timeout..."}`) and retries 5× with 30 s linear
backoff. Log streaming is plain text and does not retry (one-shot).

This module is NOT responsible for:

  * building the command string (caller supplies)
  * deciding when to poll (supervisor / submit_trial does that)
  * parsing classified results (harness/tracker.py does that)
"""

from __future__ import annotations

import json
import logging
import os
import re
import shlex
import subprocess
import threading
import time
import tomllib
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Optional

from . import config

_LOG = logging.getLogger("multi_agent.sched")

# Defence-in-depth guards for any job we're about to stop.
#
# Observed on this cluster (2026-04-22): `sched job list` emits duplicate-name
# warnings, e.g. `apg-arch-0001` mapped to THREE distinct job_ids. That
# means job NAME is NOT a unique key on SCHED — a bare `sched job stop <name>`
# can race on an arbitrary one of the duplicates. So we always stop by
# `job_id` (the UUID-like identifier `job-<8-4-4-4-12>` returned by
# `sched job create`), and we refuse to touch any identifier whose shape we
# didn't generate ourselves.
#
# Two guards, both must pass before we invoke `sched job stop`:
#   * `_is_apg_owned_name`: the *human* name matches the active task's
#     `<prefix>-<domain[:4]>-NNNN` shape (prefix from adapter.sched_name_prefix
#     — PG="apg", CIFAR="cif", NC="nc"). Per-task prefix is what keeps
#     concurrent task swarms from cross-killing each other on shutdown.
#   * `_is_job_id`:         the *actual identifier* we pass on the CLI is
#     a fresh UUID SCHED handed us at submit time, so there is no ambiguity
#     between our job and anyone else's that happens to reuse the name.
_JOB_ID_RE = re.compile(r"^job-[0-9a-f]{8}-[0-9a-f]{4}-[0-9a-f]{4}-[0-9a-f]{4}-[0-9a-f]{12}$")
# Generic shape matcher; the prefix piece is filled in lazily from adapter.
_NAME_BODY_RE = re.compile(r"^([a-z][a-z0-9]{0,3})-[a-z]{1,4}-\d{4}$")


def _is_apg_owned_name(name: str) -> bool:
    """True iff `name` looks like a job this codebase could have submitted
    UNDER THE CURRENTLY-REGISTERED TASK ADAPTER. Per-task prefix means a
    PG supervisor's shutdown chain ignores `cif-arch-0001` jobs and vice
    versa — concurrent task swarms can't cross-kill.

    Prefix resolution mirrors `harness.config:sched_job_name`:
      1. MAGENT_SCHED_NAME_PREFIX env var (set by supervisor's
         --sched-name-prefix CLI; lets two same-task supervisors run in
         parallel without cross-killing on shutdown).
      2. The active task adapter's `sched_name_prefix`.
      3. Legacy fallback "apg".
    """
    if not name:
        return False
    m = _NAME_BODY_RE.match(name)
    if m is None:
        return False
    from .config import active_sched_name_prefix
    return m.group(1) == active_sched_name_prefix()


def _is_job_id(job_id: str) -> bool:
    """True iff `job_id` looks like the `job-<uuid>` SCHED hands back."""
    return bool(job_id and _JOB_ID_RE.match(job_id))

# ── CLI primitives ───────────────────────────────────────────────────────────

_SCHED_BIN = "sched"                       # on PATH on the supervisor host
_DEFAULT_TIMEOUT_S = 60              # per-call wall limit for short commands
_WAIT_TIMEOUT_S    = 4 * 3600        # `sched job wait` blocks until terminal
_LOGS_TIMEOUT_S    = 120
_SYNC_TIMEOUT_S    = 300
_SSH_TIMEOUT_S     = 60

_RETRY_MAX_ATTEMPTS = 5
_RETRY_BACKOFF_S    = 30.0
_SCHED_CONFIG_PATH = Path.home() / ".config/sched/config.toml"


def _is_transient_timeout(payload: Any) -> bool:
    """Detect the `{"error": "…timeout…"}` shape SCHED uses for transient faults."""
    if not isinstance(payload, dict):
        return False
    err = payload.get("error")
    if err is None:
        return False
    return "timeout" in str(err).lower()


class JobNotFoundError(RuntimeError):
    """Raised by `_run_sched_json` when `sched job status/wait <name>` returns
    rc != 0 with a 'name not found' signature. Distinct from the generic
    RuntimeError so `_wait_for_job` can break out of the poll loop early —
    a truly missing job never returns on retry, and the default 4 h wait
    deadline just burns ccbox CPU for no reason.

    Subclasses RuntimeError so any pre-existing broad catches still work.
    """


# Shapes we've observed SCHED emit when the job name isn't in its records
# (either pre-submit indexing race, pod evicted, or never created):
#   {"error": "Name 'apg-arch-0019' not found"}
#   {"error": "no such job ..."}          (defensive — not observed yet)
#   {"error": "... does not exist"}       (defensive — not observed yet)
_JOB_NOT_FOUND_RE = re.compile(
    r"(?i)(name\s+['\"]?[^'\"]*['\"]?\s+not\s+found|no\s+such\s+job|does\s+not\s+exist)"
)


def _is_job_not_found(payload: Any) -> bool:
    """True iff the error payload matches a 'this job name isn't known' shape."""
    if not isinstance(payload, dict):
        return False
    err = payload.get("error")
    if err is None:
        return False
    return bool(_JOB_NOT_FOUND_RE.search(str(err)))


def _parse_sched_stdout(stdout: str) -> Any:
    """Parse SCHED stdout, accepting one or more whitespace-separated JSON values."""
    decoder = json.JSONDecoder()
    idx = 0
    payloads: list[Any] = []
    length = len(stdout)
    while idx < length:
        while idx < length and stdout[idx].isspace():
            idx += 1
        if idx >= length:
            break
        payload, idx = decoder.raw_decode(stdout, idx)
        payloads.append(payload)
    if not payloads:
        raise json.JSONDecodeError("empty sched stdout", stdout, 0)
    return payloads[-1]


def _run_sched_json(args: list[str], timeout: float = _DEFAULT_TIMEOUT_S,
                 max_attempts: int = _RETRY_MAX_ATTEMPTS,
                 backoff: float = _RETRY_BACKOFF_S) -> dict[str, Any]:
    """Invoke `sched …`, parse stdout as JSON, retry on transient timeouts.

    Retries when:
      * subprocess.TimeoutExpired / OSError (network-level failure)
      * JSON parse failure (partial / empty stdout — usually CLI disconnect)
      * JSON contains `{"error": "...timeout..."}` (SCHED transient)

    Does NOT retry on non-transient errors (non-zero exit + JSON error that
    is not "timeout") — those are surfaced as RuntimeError immediately.
    """
    last_err: Optional[str] = None
    for attempt in range(1, max_attempts + 1):
        try:
            result = subprocess.run(
                [_SCHED_BIN, *args],
                check=False,
                capture_output=True,
                text=True,
                timeout=timeout,
            )
        except (subprocess.TimeoutExpired, OSError) as e:
            last_err = f"subprocess: {type(e).__name__}: {e}"
            if attempt < max_attempts:
                time.sleep(backoff)
                continue
            raise RuntimeError(
                f"sched {' '.join(args[:3])} failed after {max_attempts} attempts: {last_err}"
            ) from e

        # Try to parse JSON — non-JSON stdout is itself a transient signal
        # (SCHED typically returns JSON even on logical errors).
        try:
            payload = _parse_sched_stdout(result.stdout)
        except json.JSONDecodeError:
            last_err = (f"non-JSON stdout (rc={result.returncode}): "
                        f"{result.stdout[:200]!r} stderr={result.stderr[:200]!r}")
            if attempt < max_attempts:
                time.sleep(backoff)
                continue
            raise RuntimeError(
                f"sched {' '.join(args[:3])} returned non-JSON after "
                f"{max_attempts} attempts: {last_err}"
            )

        if _is_transient_timeout(payload):
            last_err = f"transient timeout: {payload.get('error')}"
            if attempt < max_attempts:
                time.sleep(backoff)
                continue
            raise RuntimeError(
                f"sched {' '.join(args[:3])} timed out after {max_attempts} attempts"
            )

        if result.returncode != 0:
            # Non-transient logical error — do NOT retry.
            if _is_job_not_found(payload):
                raise JobNotFoundError(
                    f"sched {' '.join(args[:3])} failed (rc={result.returncode}): "
                    f"{payload.get('error', payload)}"
                )
            raise RuntimeError(
                f"sched {' '.join(args[:3])} failed (rc={result.returncode}): "
                f"{payload.get('error', payload)}"
            )
        return payload

    # Unreachable (we always return or raise inside the loop), but keep mypy happy.
    raise RuntimeError(f"sched retry logic fell through: {last_err}")


def _run_sched_text(args: list[str], timeout: float = _LOGS_TIMEOUT_S) -> str:
    """Invoke `sched …` expecting plain text stdout (used for `--text` logs)."""
    result = subprocess.run(
        [_SCHED_BIN, *args],
        check=False,
        capture_output=True,
        text=True,
        timeout=timeout,
    )
    if result.returncode != 0:
        raise RuntimeError(
            f"sched {' '.join(args[:3])} failed (rc={result.returncode})\n"
            f"stderr: {result.stderr}"
        )
    return result.stdout


def _sched_sync_target(remote_name: str) -> tuple[str, str]:
    """Resolve a bare `sched sync :remote_name` target to `(ssh_host, path)`.

    `sched sync` creates the rsync remote from `[sync].remote_host` and
    `[sync].remote_prefix`; rsync itself cannot create missing nested parent
    directories. We mirror the same minimal expansion here so first-run pushes
    can `mkdir -p` the destination before invoking `sched sync`.
    """
    try:
        with _SCHED_CONFIG_PATH.open("rb") as f:
            cfg = tomllib.load(f)
    except OSError as e:
        raise RuntimeError(f"cannot read sched config {_SCHED_CONFIG_PATH}: {e}") from e

    sync_cfg = cfg.get("sync")
    if not isinstance(sync_cfg, dict):
        raise RuntimeError(f"sched config {_SCHED_CONFIG_PATH} has no [sync] section")
    remote_host = str(sync_cfg.get("remote_host") or "")
    remote_prefix = str(sync_cfg.get("remote_prefix") or "")
    if not remote_host:
        raise RuntimeError(f"sched config {_SCHED_CONFIG_PATH} missing [sync].remote_host")

    clean_name = remote_name.rstrip("/")
    if clean_name.startswith(("/", "~")):
        remote_path = clean_name
    elif remote_prefix:
        remote_path = f"{remote_prefix.rstrip('/')}/{clean_name}"
    else:
        remote_path = clean_name
    return remote_host, remote_path


def _quote_remote_path(path: str) -> str:
    """Shell-quote a remote path while preserving leading HOME expansion."""
    if path == "~":
        return '"$HOME"'
    if path.startswith("~/"):
        return '"$HOME/' + path[2:].replace("\\", "\\\\").replace('"', '\\"') + '"'
    if path.startswith("$HOME/"):
        return '"$HOME/' + path[6:].replace("\\", "\\\\").replace('"', '\\"') + '"'
    return shlex.quote(path)


def _ensure_remote_sync_dir(remote_name: str) -> None:
    remote_host, remote_path = _sched_sync_target(remote_name)
    result = subprocess.run(
        ["ssh", remote_host, f"mkdir -p -- {_quote_remote_path(remote_path)}"],
        check=False,
        capture_output=True,
        text=True,
        timeout=_SSH_TIMEOUT_S,
    )
    if result.returncode != 0:
        raise RuntimeError(
            f"remote mkdir failed on {remote_host}:{remote_path} "
            f"(rc={result.returncode})\nstderr: {result.stderr}"
        )


# ── Data classes ─────────────────────────────────────────────────────────────

@dataclass(frozen=True, slots=True)
class JobHandle:
    """Opaque reference to a submitted GPU job.

    `name` is the caller-supplied SCHED job name (all subsequent CLI calls
    look up by name, not job_id). `job_id` is SCHED's internal identifier
    surfaced by `sched job create` — useful for logs / audit trails.
    """
    name: str
    job_id: str


@dataclass(frozen=True, slots=True)
class JobStatus:
    """Snapshot of a GPU job's lifecycle state.

    `phase` is the `status` field returned by `sched job wait|status` —
    canonical values are `"succeeded" | "failed" | "stopped" |
    "pending" | "running" | "unknown"`. Exit code is not exposed by the
    SCHED CLI, so we always report None; callers infer success from phase.
    """
    name: str
    phase: str
    exit_code: Optional[int] = None


TERMINAL_PHASES = frozenset({"succeeded", "failed", "stopped"})


def is_terminal(status: JobStatus) -> bool:
    """True once the job is beyond rescue.

    `unknown` is intentionally NOT treated as terminal — SCHED sometimes
    reports it for a few seconds after a pod is scheduled.
    """
    return status.phase in TERMINAL_PHASES


# ── Public API ───────────────────────────────────────────────────────────────

def submit_gpu_job(
    name: str,
    command: str,
    *,
    nodes: int = 1,
    priority: Optional[int] = None,
    type_: str = "h100",
    cpu: Optional[int] = None,
    mem: Optional[int] = None,
) -> JobHandle:
    """Dispatch `command` to a GPU pod, returning a JobHandle.

    `command` is the full bash one-liner to run inside the pod (must include
    any `cd`/venv activation). If omitted, `priority` uses
    `config.SCHED_TASK_PRIORITY`, which defaults to 10 and can be overridden via
    `MAGENT_SCHED_TASK_PRIORITY`.
    """
    if priority is None:
        priority = config.SCHED_TASK_PRIORITY
    if type_ == "h100":
        if cpu is None:
            cpu = config.SCHED_H100_CPU
        if mem is None:
            mem = config.SCHED_H100_MEM_GIB
    args = [
        "job", "create",
        "--name", name,
        "--type", type_,
        "--nodes", str(nodes),
        "--priority", str(priority),
        "--command", command,
    ]
    if cpu is not None:
        args.extend(["--cpu", str(cpu)])
    if mem is not None:
        args.extend(["--mem", str(mem)])
    payload = _run_sched_json(args, timeout=_DEFAULT_TIMEOUT_S)
    job_id = str(payload.get("job_id") or "")
    return JobHandle(name=name, job_id=job_id)


def wait_gpu_job(job: JobHandle, timeout_s: float = _WAIT_TIMEOUT_S) -> JobStatus:
    """Block until the job reaches a terminal phase (succeeded/failed/stopped).

    Uses `sched job wait --until terminal`, which is the CLI's native blocking
    primitive — one RPC instead of an active polling loop. Retries on
    transient timeouts inside `_run_sched_json`.
    """
    try:
        payload = _run_sched_json(
            ["job", "wait", job.name, "--until", "terminal"],
            timeout=timeout_s,
        )
    except JobNotFoundError:
        # The CLI's local name→id cache can transiently drop entries once
        # other submits bump the same cache file; job_id is authoritative.
        if not job.job_id:
            raise
        payload = _run_sched_json(
            ["job", "wait", job.job_id, "--until", "terminal"],
            timeout=timeout_s,
        )
    phase = str(payload.get("status") or "unknown").lower()
    return JobStatus(name=job.name, phase=phase, exit_code=None)


def poll_gpu_job(job: JobHandle) -> JobStatus:
    """Non-blocking status probe. Prefer `wait_gpu_job` if you can block.

    Useful when the caller needs to surface progress info to a UI or
    interleave status checks with other work. `wait_gpu_job` is cheaper
    for the common 'I want the answer whenever it arrives' case.
    """
    try:
        payload = _run_sched_json(["job", "status", job.name], timeout=_DEFAULT_TIMEOUT_S)
    except JobNotFoundError:
        # Name missing from local jobs cache — fall back to the authoritative
        # job_id (the sched CLI accepts either per `sched job status --help`).
        if not job.job_id:
            raise
        payload = _run_sched_json(["job", "status", job.job_id], timeout=_DEFAULT_TIMEOUT_S)
    phase = str(payload.get("status") or "unknown").lower()
    return JobStatus(name=job.name, phase=phase, exit_code=None)


_TERMINAL_STATUSES = frozenset({
    "stopped", "cancelled", "cancelling", "succeeded", "failed",
    "completed", "killed", "expired", "terminated",
})


def _query_job_status_terminal(job_id: str, timeout_s: float = 10.0) -> str:
    """Best-effort: return the lowercase `status` field for `job_id`, or "".

    Uses `sched job status <id>` which on this cluster returns JSON-shaped
    stdout. Tries strict json.loads first, falls back to a regex pull on
    `"status": "..."`. Empty string on any error / parse failure — caller
    treats empty as "non-terminal / unverifiable".
    """
    import json
    import re
    try:
        result = subprocess.run(
            [_SCHED_BIN, "job", "status", job_id],
            check=False, capture_output=True, text=True, timeout=timeout_s,
        )
    except (subprocess.TimeoutExpired, OSError):
        return ""
    if result.returncode != 0:
        return ""
    text = result.stdout or ""
    # Strict parse first.
    try:
        return str(json.loads(text).get("status", "")).strip().lower()
    except (json.JSONDecodeError, ValueError, AttributeError):
        pass
    # Regex fallback for non-strict-JSON shapes.
    m = re.search(r'"status"\s*:\s*"([^"]+)"', text)
    return m.group(1).strip().lower() if m else ""


def stop_gpu_job(name: str, job_id: str, timeout_s: float = _DEFAULT_TIMEOUT_S) -> bool:
    """Ask SCHED to stop one specific job, addressing by its unique `job_id`.

    We pass `job_id` (the `job-<uuid>` returned at submit time) as the CLI
    identifier, NOT `name`, because job NAMES are not unique on this
    cluster (we've seen `apg-arch-0001` mapped to three distinct job_ids
    from prior runs). Using the UUID guarantees we stop exactly the job we
    submitted and nothing else.

    `name` is accepted purely for pattern-checking and logging — it must
    match the APG convention (`apg-<domain[:4]>-NNNN`), else we refuse.
    Used on supervisor shutdown; best-effort, swallows all errors.
    """
    if not _is_apg_owned_name(name):
        _LOG.error(
            "REFUSING to stop job name=%r: does not match APG pattern "
            "(%s). This would be a stop of something we did not submit.",
            name, _APG_JOB_NAME_RE.pattern,
        )
        return False
    if not _is_job_id(job_id):
        _LOG.error(
            "REFUSING to stop job name=%s: missing or malformed job_id=%r "
            "(expected shape %s). Name collisions on SCHED mean a bare-name "
            "stop is unsafe — refusing.",
            name, job_id, _JOB_ID_RE.pattern,
        )
        return False
    try:
        result = subprocess.run(
            [_SCHED_BIN, "job", "stop", job_id],
            check=False,
            capture_output=True,
            text=True,
            timeout=timeout_s,
        )
    except (subprocess.TimeoutExpired, OSError) as e:
        _LOG.warning("sched job stop %s (%s): %s", name, job_id, e)
        return False
    if result.returncode == 0:
        _LOG.info("sched job stop %s (%s) ok", name, job_id)
        return True

    # rc != 0 doesn't necessarily mean failure on this cluster's sched:
    # observed 2026-04-26 — `sched job stop <id>` returns rc=1 with empty
    # stderr and empty stdout EVEN WHEN the action succeeded; verifying
    # via `sched job status <id>` afterwards shows status="stopped". So
    # treat rc!=0 as ambiguous and follow up with a status query: if the
    # job has reached any terminal phase, count as effective.
    raw_out = (result.stdout or "").strip()[:200]
    raw_err = (result.stderr or "").strip()[:200]
    actual_status = _query_job_status_terminal(job_id, timeout_s=10.0)
    if actual_status in _TERMINAL_STATUSES:
        _LOG.info(
            "sched job stop %s (%s) effective  (sched CLI returned rc=%d but "
            "follow-up status=%s — sched CLI quirk, action did succeed)",
            name, job_id, result.returncode, actual_status,
        )
        return True
    # Not terminal → genuine failure (or status check itself unavailable).
    _LOG.warning(
        "sched job stop %s (%s) rc=%d  stop_stdout=%r  stop_stderr=%r  "
        "post_status=%r  (job NOT terminal — GPU may still be running)",
        name, job_id, result.returncode, raw_out, raw_err, actual_status,
    )
    return False


# ── Active-job registry (for shutdown cleanup) ───────────────────────────────
# Thread-safe map {name → job_id} of SCHED jobs that have been submitted but
# have not yet reached a terminal phase. `tools/submit.py` registers here
# right after `submit_gpu_job` (when we have both the name and the fresh
# unique job_id) and unregisters in a `finally` once the wait returns.
# The supervisor's signal/atexit handlers iterate this map to issue
# `sched job stop <job_id>` on Ctrl+C so we don't leak cluster GPU minutes
# AND we target the exact job we submitted — not a same-named duplicate
# belonging to someone else.

_ACTIVE_JOBS: dict[str, str] = {}
_ACTIVE_JOBS_LOCK = threading.Lock()


def register_active_job(name: str, job_id: str) -> None:
    """Mark `(name, job_id)` as in-flight. Safe from any thread / coroutine.

    Safety: refuses to register if *either* the name doesn't look APG-owned
    or the job_id doesn't match the `job-<uuid>` shape SCHED hands back. A
    corrupted caller is logged loudly and silently dropped so the shutdown
    path cannot later try to stop a foreign job.
    """
    if not _is_apg_owned_name(name):
        _LOG.error(
            "REFUSING to register job name=%r in active set: does not match "
            "APG pattern (%s).",
            name, _APG_JOB_NAME_RE.pattern,
        )
        return
    if not _is_job_id(job_id):
        _LOG.error(
            "REFUSING to register job name=%s with malformed job_id=%r "
            "(expected shape %s).",
            name, job_id, _JOB_ID_RE.pattern,
        )
        return
    with _ACTIVE_JOBS_LOCK:
        _ACTIVE_JOBS[name] = job_id


def unregister_active_job(name: str) -> None:
    """Mark `name` as finished. Safe to call from any thread / coroutine."""
    with _ACTIVE_JOBS_LOCK:
        _ACTIVE_JOBS.pop(name, None)


def snapshot_active_jobs() -> list[tuple[str, str]]:
    """Return a copy of the active registry as sorted (name, job_id) pairs."""
    with _ACTIVE_JOBS_LOCK:
        return sorted(_ACTIVE_JOBS.items())


def stop_all_active_jobs() -> list[tuple[str, str]]:
    """Issue `sched job stop <job_id>` for every registered active job.

    Drains the registry atomically first so repeated calls are idempotent
    even if a second signal arrives mid-cleanup. Every entry is filtered
    through BOTH guards (`_is_apg_owned_name` + `_is_job_id`) before we
    invoke stop — so even a corrupted registry cannot end up targeting
    someone else's job. Returns the list of (name, job_id) pairs we
    actually issued stops for, for the shutdown log's audit trail.
    """
    with _ACTIVE_JOBS_LOCK:
        items = sorted(_ACTIVE_JOBS.items())
        _ACTIVE_JOBS.clear()
    tried: list[tuple[str, str]] = []
    for name, job_id in items:
        if not _is_apg_owned_name(name) or not _is_job_id(job_id):
            _LOG.error(
                "skipping malformed registry entry name=%r job_id=%r",
                name, job_id,
            )
            continue
        stop_gpu_job(name, job_id)
        tried.append((name, job_id))
    return tried


def fetch_logs(job: JobHandle, worker: int = 0) -> str:
    """Pull one rank's stdout+stderr as plain text. `worker=0` = rank 0.

    Tail limiting is NOT supported by this CLI — caller tails client-side.
    """
    return _run_sched_text(
        ["job", "logs", job.name, "--worker", str(worker), "--text"],
        timeout=_LOGS_TIMEOUT_S,
    )


# ── Notebook mode (single-GPU long-lived) ───────────────────────────────────
#
# `sched notebook` is a separate SCHED subsystem from `sched job`. It allocates a
# long-lived single-GPU pod (Jupyter/VSCode-style) and supports `sched
# notebook exec` to run a shell command in it. We use it for tasks that
# only need 1 GPU (CIFAR airbench94) so we don't waste 7/8 cards by
# allocating a whole h100 node — and avoid cluster-admin warnings about
# under-utilization.
#
# Lifecycle, contrasted with jobs:
#   * Jobs are fire-and-forget: submit → run-to-completion → terminal.
#   * Notebooks persist: create once → exec many times → stop / auto-stop.
#
# Notebook identifiers:
#   * `name`        — operator-supplied; what we keep in registry, e.g. "cif-arch-nb"
#   * `notebook_id` — UUID returned at create time; used for stop / metrics
# (Names are NOT globally unique; same as jobs, multiple notebooks could
# share a name across history. We track {name → notebook_id} per-process.)

_NB_DEFAULT_CREATE_TIMEOUT_S = 30.0
_NB_DEFAULT_EXEC_TIMEOUT_S   = 4 * 3600.0
_NB_DEFAULT_STOP_TIMEOUT_S   = 60.0


def notebook_status(name: str, timeout_s: float = _DEFAULT_TIMEOUT_S) -> str:
    """Return the notebook's current status string ("pending"/"running"/
    "stopped"/"failed" etc), or "absent" if no notebook with that name."""
    try:
        out = _run_sched_json(["notebook", "status", name], timeout=timeout_s)
    except RuntimeError as e:
        msg = str(e).lower()
        if "not found" in msg or "no such" in msg:
            return "absent"
        raise
    if isinstance(out, dict):
        return str(out.get("status", "unknown")).lower()
    return "unknown"


def notebook_create(
    name: str,
    *,
    image: str,
    type_: str = "h100",
    gpus: int = 1,
    cpu: Optional[int] = None,
    mem: Optional[int] = None,
    auto_stop: int = 43200,
    shm_size: Optional[int] = None,
    timeout_s: float = _NB_DEFAULT_CREATE_TIMEOUT_S,
) -> str:
    """Create a notebook (does NOT wait for running). Returns notebook_id.

    Caller's responsibility to call notebook_wait_running() afterwards.
    Idempotency: if a notebook with this name is already present
    (any status), this raises — use notebook_ensure() instead.
    """
    args = ["notebook", "create",
            "--name",  name,
            "--type",  type_,
            "--gpus",  str(gpus),
            "--image", image,
            "--auto-stop", str(int(auto_stop))]
    if cpu is not None:
        args += ["--cpu", str(cpu)]
    if mem is not None:
        args += ["--mem", str(mem)]
    if shm_size is not None:
        args += ["--shm-size", str(shm_size)]
    out = _run_sched_json(args, timeout=timeout_s)
    if not isinstance(out, dict) or "notebook_id" not in out:
        raise RuntimeError(f"notebook create returned unexpected payload: {out!r}")
    return str(out["notebook_id"])


def notebook_wait_running(name: str, timeout_s: float = 600.0) -> str:
    """Block until the notebook reaches `running` (or terminal). Returns
    final status. Raises on SCHED CLI failure or unrecognized status."""
    out = _run_sched_json(
        ["notebook", "wait", name],
        timeout=timeout_s,
    )
    if isinstance(out, dict):
        return str(out.get("status", "unknown")).lower()
    return "unknown"


def notebook_ensure(
    name: str,
    *,
    image: str,
    type_: str = "h100",
    gpus: int = 1,
    cpu: Optional[int] = None,
    mem: Optional[int] = None,
    auto_stop: int = 43200,
    shm_size: Optional[int] = None,
    create_timeout_s: float = _NB_DEFAULT_CREATE_TIMEOUT_S,
    wait_timeout_s: float = 600.0,
) -> str:
    """Idempotent: ensure a notebook with `name` exists and is running.

    - If absent → create + wait.
    - If running → return notebook_id (re-fetch via status if not in registry).
    - If pending → wait.
    - If stopped/failed → raise (operator must investigate; we don't auto-recreate).
    """
    st = notebook_status(name)
    if st == "absent":
        nb_id = notebook_create(
            name, image=image, type_=type_, gpus=gpus,
            cpu=cpu, mem=mem, auto_stop=auto_stop, shm_size=shm_size,
            timeout_s=create_timeout_s,
        )
        notebook_wait_running(name, timeout_s=wait_timeout_s)
        return nb_id
    if st in ("pending", "starting"):
        notebook_wait_running(name, timeout_s=wait_timeout_s)
        st = notebook_status(name)
    if st != "running":
        raise RuntimeError(
            f"notebook {name!r} status={st!r}; expected running. "
            f"Use `sched notebook delete {name}` to recreate, or investigate."
        )
    # Re-fetch notebook_id from status payload — running notebook exists,
    # but we may not have its id in this process's registry.
    detail = _run_sched_json(["notebook", "status", name])
    if not isinstance(detail, dict) or "notebook_id" not in detail:
        raise RuntimeError(f"notebook status missing notebook_id: {detail!r}")
    return str(detail["notebook_id"])


def notebook_exec(
    name: str,
    command: str,
    *,
    timeout_s: float = _NB_DEFAULT_EXEC_TIMEOUT_S,
) -> tuple[str, int]:
    """Run `command` inside the notebook via `sched notebook exec`.

    Returns (output_str, exit_code). `output_str` is the merged stdout
    (notebook exec doesn't separate stderr). `exit_code` is the child
    command's exit code (NOT the SCHED CLI's). Blocks for up to timeout_s.

    The command is sent as the literal `exec_command` positional arg (one
    string). Caller is responsible for shell-quoting if needed; typically
    you'd pass `bash <script> <args>` or `cd <dir> && bash <script>`.
    """
    out = _run_sched_json(
        ["notebook", "exec", "--timeout", str(int(timeout_s)), name, command],
        timeout=timeout_s + 60.0,           # CLI overhead margin
    )
    if not isinstance(out, dict):
        raise RuntimeError(f"notebook exec returned non-dict: {out!r}")
    output = str(out.get("output", ""))
    rc_raw = out.get("exit_code")
    try:
        rc = int(rc_raw) if rc_raw is not None else -1
    except (TypeError, ValueError):
        rc = -1
    return output, rc


def notebook_stop(
    name: str,
    notebook_id: Optional[str] = None,
    timeout_s: float = _NB_DEFAULT_STOP_TIMEOUT_S,
) -> bool:
    """Stop the notebook (graceful). Prefers `notebook_id` (globally unique)
    over `name` (not unique on this cluster — same warning as for jobs in
    sched.py:53). Falls back to name if id-stop is unsupported by the CLI.

    Returns True if the CLI call succeeded OR the notebook was already
    absent. Returns False on hard CLI error.
    """
    targets = []
    if notebook_id:
        targets.append(notebook_id)
    targets.append(name)            # always include name as fallback
    last_err = None
    for i, tgt in enumerate(targets):
        is_last = (i == len(targets) - 1)
        try:
            _run_sched_json(["notebook", "stop", tgt], timeout=timeout_s)
            return True
        except RuntimeError as e:
            msg = str(e).lower()
            absent = ("not found" in msg or "absent" in msg
                      or "already stopped" in msg)
            # Treat "absent" as success ONLY when this is the final target —
            # otherwise an id-stale "not found" would short-circuit before
            # the name-based fallback got a chance to find the live notebook.
            if absent and is_last:
                return True
            if absent:
                # Stale or unrecognized id; fall through to name target.
                continue
            last_err = e
            # Probably "unrecognized id" or transient error — try next target.
            continue
    if last_err:
        _LOG.warning("notebook_stop name=%s id=%s failed: %s",
                     name, notebook_id, last_err)
    return False


# Notebook registry — same shape + safety as job registry above.
_ACTIVE_NOTEBOOKS: dict[str, str] = {}
_ACTIVE_NOTEBOOKS_LOCK = threading.Lock()


def register_active_notebook(name: str, notebook_id: str) -> None:
    """Mark a notebook as in-flight. Used by shutdown chain to clean up."""
    if not _is_apg_owned_name_loose(name):
        _LOG.error("REFUSING to register notebook name=%r (no task prefix)", name)
        return
    with _ACTIVE_NOTEBOOKS_LOCK:
        _ACTIVE_NOTEBOOKS[name] = notebook_id


def unregister_active_notebook(name: str) -> None:
    with _ACTIVE_NOTEBOOKS_LOCK:
        _ACTIVE_NOTEBOOKS.pop(name, None)


def snapshot_active_notebooks() -> list[tuple[str, str]]:
    with _ACTIVE_NOTEBOOKS_LOCK:
        return sorted(_ACTIVE_NOTEBOOKS.items())


def stop_all_active_notebooks() -> list[tuple[str, str]]:
    """Drain the registry and stop every notebook this process owns.
    Mirrors stop_all_active_jobs(). Stops by notebook_id first (UUID,
    globally unique) and falls back to name if id is rejected. Returns
    list of (name, notebook_id) we issued stops for."""
    with _ACTIVE_NOTEBOOKS_LOCK:
        items = sorted(_ACTIVE_NOTEBOOKS.items())
        _ACTIVE_NOTEBOOKS.clear()
    tried: list[tuple[str, str]] = []
    for name, nb_id in items:
        if not _is_apg_owned_name_loose(name):
            _LOG.error("skipping malformed nb registry name=%r", name)
            continue
        notebook_stop(name, notebook_id=nb_id)
        tried.append((name, nb_id))
    return tried


def _is_apg_owned_name_loose(name: str) -> bool:
    """True iff `name` looks like one of OUR notebooks. Notebook names use
    a slightly different shape than job names — `<prefix>-<spec[:4]>-nb` —
    so we accept either the strict job form or this notebook form, both
    gated on the active prefix (env override → adapter → "apg")."""
    if not name:
        return False
    from .config import active_sched_name_prefix
    expected = active_sched_name_prefix()
    # Strict job shape OR notebook shape ("<prefix>-<spec>-nb")
    if _is_apg_owned_name(name):
        return True
    return bool(re.match(rf"^{re.escape(expected)}-[a-z]{{1,4}}-nb$", name))


def sync_workdir(local_path: str, remote_name: str) -> None:
    """Upload one local specialist workdir to the pod-visible SharedFS mirror."""
    _ensure_remote_sync_dir(remote_name)
    args = [
        "sync",
        local_path.rstrip("/") + "/",
        f":{remote_name}/",
        "-a", "--delete",
        "--exclude=__pycache__/",
        "--exclude=*.pyc",
        "--exclude=ckpt/",
        "--exclude=logs/",
        "--exclude=full_eval_results/",
    ]
    result = subprocess.run(
        [_SCHED_BIN, *args], check=False, capture_output=True, text=True, timeout=_SYNC_TIMEOUT_S,
    )
    if result.returncode != 0:
        raise RuntimeError(
            f"sched sync failed (rc={result.returncode})\nstderr: {result.stderr}"
        )


def sync_workdir_results(remote_name: str, local_path: str) -> None:
    """Pull `full_eval_results/` from the remote workdir into the local mirror."""
    target = Path(local_path)
    target.mkdir(parents=True, exist_ok=True)
    result = subprocess.run(
        [
            _SCHED_BIN,
            "sync",
            f":{remote_name}/full_eval_results/",
            target.joinpath("full_eval_results").as_posix().rstrip("/") + "/",
            "-a",
        ],
        check=False,
        capture_output=True,
        text=True,
        timeout=_SYNC_TIMEOUT_S,
    )
    if result.returncode != 0:
        raise RuntimeError(
            f"sched sync pull failed (rc={result.returncode})\nstderr: {result.stderr}"
        )


==> anc/ImplementationLottery/agent_core/harness/splits.py <==
"""Scaffold-split helpers shared by the trial runner and benchmark loaders.

`scaffold_partition_indices` groups molecules by Bemis–Murcko scaffold, shuffles the
groups deterministically, and greedily fills the 'small' partition up to `frac`,
keeping whole scaffold groups on one side (no scaffold straddles the boundary).
Falls back to a random index split if RDKit scaffold extraction fails.

Two callers, one implementation:
  - run_trial_drug.py `_scaffold_split` — inner train/val split (small = val)
  - MolNet loader — outer full→train_val/test split (small = test)

The grouping/shuffle/greedy-fill logic is a verbatim extraction of the former
`_scaffold_split` body, so TDC's inner split is byte-identical given the same
(smiles, frac, seed).
"""

from __future__ import annotations

from typing import Sequence


def scaffold_partition_indices(smiles: Sequence, frac: float, seed: int):
    """Partition row positions [0..len(smiles)) into (large_idx, small_idx).

    `small_idx` receives ~`frac` of the rows as whole scaffold groups; `large_idx`
    gets the rest. Deterministic given `seed`.
    """
    import numpy as np
    n = len(smiles)
    try:
        from rdkit import Chem
        from rdkit.Chem.Scaffolds import MurckoScaffold
        rng = np.random.default_rng(seed)

        scaffolds: dict[str, list[int]] = {}
        for i, smi in enumerate(smiles):
            try:
                mol = Chem.MolFromSmiles(str(smi))
                sca = MurckoScaffold.MurckoScaffoldSmiles(mol=mol, includeChirality=False) if mol else ""
            except Exception:
                sca = ""
            scaffolds.setdefault(sca, []).append(i)

        scaffold_groups = list(scaffolds.values())
        rng.shuffle(scaffold_groups)

        n_small = int(n * frac)
        small_idx: list[int] = []
        large_idx: list[int] = []
        for grp in scaffold_groups:
            if len(small_idx) < n_small:
                small_idx.extend(grp)
            else:
                large_idx.extend(grp)
        return large_idx, small_idx
    except Exception:
        # Fallback to random split if RDKit scaffold fails.
        rng = np.random.default_rng(seed)
        idx = rng.permutation(n)
        n_small = int(n * frac)
        return list(idx[n_small:]), list(idx[:n_small])


__all__ = ["scaffold_partition_indices"]


==> anc/ImplementationLottery/agent_core/harness/tracker.py <==
"""Experiment tracking for the multi-agent harness — task-agnostic.

Reads task-specific schema (TSV column list, primary score field name,
baseline source filename) via `current_adapter()`. PG values flow
through the adapter's PGTaskAdapter; nc / cifar forks supply their own.

The primary consumer is blackboard.py, which serialises TSV writes
behind the blackboard lock. Never write results.tsv from a specialist
directly — go through the blackboard.
"""

from __future__ import annotations

import csv
import json
import re
from pathlib import Path
from typing import Optional

from . import config


# ── Adapter helpers (lazy — adapter must be registered at call time) ─────────

def _adapter():
    from agent_core import current_adapter
    return current_adapter()


def _tsv_fields() -> list[str]:
    return _adapter().tsv_fields


def _score_field() -> str:
    return _adapter().score_field


def _score_lower_is_better() -> bool:
    return _adapter().score_lower_is_better


def _baseline_filename() -> str:
    return _adapter().baseline_filename


# ── Status constants (task-agnostic) ─────────────────────────────────────────

_STATUS_INFORMATIVE = frozenset({
    "keep", "discard", "crash",
    "size_blocked", "preflight_crash",
    "eval_budget_overrun", "train_budget_overrun",
})

# Maps run_classify.py's coarse status → blackboard's status enum.
# Task-agnostic by convention; nc/cifar can override by replacing this
# constant in their task package or via adapter (future).
_STATUS_MAP = {
    "VALID":      "keep",      # agent decides keep vs discard based on delta
    "INCOMPLETE": "crash",
    "CRASH":      "crash",
    "DQ_TRAIN":   "train_budget_overrun",
    "DQ_EVAL":    "eval_budget_overrun",
    "DQ_SIZE":    "size_blocked",
}


# ── Regex for log-tail extraction ────────────────────────────────────────────

_LOG_TAIL_BYTES = 50_000

_EXC_RE = re.compile(
    r"^((?:[A-Za-z_][\w]*\.)*[A-Za-z_]\w*"
    r"(?:Error|Exception|Failed|Unsupported)"
    r"|Fatal Python error"
    r"|CUDA error)(?::\s*(.*))?$",
    re.MULTILINE,
)
_ANY_FRAME_RE = re.compile(r'File "([^"]+)", line (\d+), in (\S+)')

_PHASE_SUMMARY_RE = re.compile(
    r"---\s*PHASE_SUMMARY\s*---\s*\n(.+?)(?:\n---|\Z)", re.DOTALL,
)
_PHASE_KEYS = (
    "train_s", "eval_s", "bpb_eval_s",
    "compress_s", "gptq_s", "wrap_up_s", "total_wall_s",
)

_POST_PACK_CODE_RE  = re.compile(r"^Packed code:\s*(\d+)\s*bytes", re.MULTILINE)
_POST_PACK_MODEL_RE = re.compile(r"^Model blob\s*:\s*(\d+)\s*bytes", re.MULTILINE)


# ── TSV I/O ──────────────────────────────────────────────────────────────────

def read_results() -> list[dict]:
    """Return every row of results.tsv, in insertion order. Empty list on ENOENT."""
    path = config.RESULTS_TSV
    if not path.exists():
        return []
    with path.open(newline="", encoding="utf-8") as f:
        return list(csv.DictReader(f, delimiter="\t"))


def append_result(row: dict) -> None:
    """Append a single row to results.tsv. Caller must hold the blackboard lock.

    Unknown keys are silently dropped; missing keys become empty strings.
    """
    fields = _tsv_fields()
    path = config.RESULTS_TSV
    path.parent.mkdir(parents=True, exist_ok=True)
    write_header = not path.exists()
    with path.open("a", newline="", encoding="utf-8") as f:
        writer = csv.DictWriter(
            f, fieldnames=fields, delimiter="\t",
            extrasaction="ignore", lineterminator="\n",
        )
        if write_header:
            writer.writeheader()
        writer.writerow({k: row.get(k, "") for k in fields})


def next_exp_id() -> str:
    """Return the next `NNN` id, lexically sortable up to 999. Zero-padded."""
    rows = read_results()
    ids: list[int] = []
    for r in rows:
        try:
            ids.append(int(r.get("exp_id", "")))
        except (TypeError, ValueError):
            pass
    return f"{max(ids, default=-1) + 1:03d}"


def find_best() -> Optional[dict]:
    """Scan results.tsv for the kept row with the best score (per adapter).

    Does not read best.json directly — the TSV is the source of truth;
    best.json is a cached view for the LEADERBOARD renderer.
    """
    score_field = _score_field()
    lower_is_better = _score_lower_is_better()
    best: Optional[dict] = None
    best_score = float("inf") if lower_is_better else float("-inf")
    for r in read_results():
        if r.get("status") not in ("keep", "baseline"):
            continue
        try:
            score = float(r.get(score_field, ""))
        except (TypeError, ValueError):
            continue
        if (lower_is_better and score < best_score) or (not lower_is_better and score > best_score):
            best_score, best = score, r
    return best


# ── Empty validate_row helper ────────────────────────────────────────────────

def empty_validate_row(status: str) -> dict:
    """Return an empty validate_row carrying just the status.

    Delegates to `current_adapter().empty_validate_row(status)` — each
    task defines its own empty-row shape (PG: 5 measurement fields;
    nc/cifar may differ).
    """
    from agent_core import current_adapter
    return current_adapter().empty_validate_row(status)


# ── Log extraction ───────────────────────────────────────────────────────────

def _read_log_tail(log_path: Path) -> Optional[str]:
    """Return the last _LOG_TAIL_BYTES bytes of log_path, or None on ENOENT."""
    if not log_path.exists():
        return None
    try:
        data = log_path.read_bytes()
    except OSError:
        return None
    return data[-_LOG_TAIL_BYTES:].decode("utf-8", errors="replace")


def _baseline_frame_re() -> re.Pattern:
    """Lazy regex: matches `File "...<baseline_filename>", line N, in fn`."""
    baseline = _baseline_filename()
    return re.compile(rf'File "[^"]*{re.escape(baseline)}", line (\d+), in (\S+)')


def extract_crash_excerpt(log_path: Path) -> Optional[str]:
    """Return `<ExceptionType>: <msg> (<baseline>:N in fn)` or None.

    Last-match semantics: the outermost exception and the deepest
    baseline-source frame tend to be closest to the real bug. Falls back
    to any Python frame when torch.compile/Dynamo swallows the user frame.
    """
    tail = _read_log_tail(log_path)
    if tail is None:
        return None

    baseline = _baseline_filename()
    frame_re = _baseline_frame_re()

    exc_matches = list(_EXC_RE.finditer(tail))
    frame_matches = list(frame_re.finditer(tail))
    if not exc_matches and not frame_matches:
        return None

    parts: list[str] = []
    if exc_matches:
        m = exc_matches[-1]
        exc_type = m.group(1)
        exc_msg = (m.group(2) or "").strip()
        if len(exc_msg) > 200:
            exc_msg = exc_msg[:200] + "…"
        parts.append(f"{exc_type}: {exc_msg}" if exc_msg else exc_type)
    if frame_matches:
        m = frame_matches[-1]
        parts.append(f"({baseline}:{m.group(1)} in {m.group(2)})")
    else:
        any_frames = list(_ANY_FRAME_RE.finditer(tail))
        if any_frames:
            m = any_frames[-1]
            fname = Path(m.group(1)).name
            parts.append(f"({fname}:{m.group(2)} in {m.group(3)})")
    return " ".join(parts) if parts else None


def extract_phase_summary(log_path: Path) -> Optional[dict]:
    """Return the PHASE_SUMMARY block as {key: float}. None if absent."""
    tail = _read_log_tail(log_path)
    if tail is None:
        return None
    m = _PHASE_SUMMARY_RE.search(tail)
    if not m:
        return None
    block = m.group(1)
    out: dict[str, float] = {}
    for key in _PHASE_KEYS:
        m2 = re.search(rf"\b{key}=([0-9.]+)", block)
        if m2:
            try:
                out[key] = float(m2.group(1))
            except ValueError:
                pass
    return out or None


def extract_pack_breakdown(log_path: Path) -> Optional[dict]:
    """Return {code_bytes, model_bytes, source} from pack_submission output."""
    tail = _read_log_tail(log_path)
    if tail is None:
        return None
    code_m = _POST_PACK_CODE_RE.search(tail)
    model_m = _POST_PACK_MODEL_RE.search(tail)
    if not (code_m and model_m):
        return None
    try:
        return {
            "code_bytes":  int(code_m.group(1)),
            "model_bytes": int(model_m.group(1)),
            "source":      "post-run",
        }
    except ValueError:
        return None


# ── run_classify.py JSONL → TSV row ──────────────────────────────────────────

def parse_validate_result(jsonl_path: Path) -> dict:
    """Convert run_classify.py's run_seed<N>.jsonl into a partial TSV row.

    Reads the jsonl, takes the last record (multi-seed future-proofing),
    then delegates the dict→row mapping to
    `current_adapter().parse_validate_record(record)` so each task can
    define its own field translation. PG's adapter implementation lives
    in `multi_agent_pg/task_config.py:PGTaskAdapter.parse_validate_record`.
    """
    raw = jsonl_path.read_text(encoding="utf-8").strip().splitlines()
    if not raw:
        raise ValueError(f"empty jsonl: {jsonl_path}")
    record = json.loads(raw[-1])
    from agent_core import current_adapter
    return current_adapter().parse_validate_record(record)


def _parse_validate_record_default(record: dict) -> dict:
    """Default dict→TSV-row translation (PG-shape).

    Tasks can override `TaskAdapter.parse_validate_record` to customise;
    PGTaskAdapter delegates back to this function unchanged.
    """
    classify_status = record.get("status", "CRASH")
    mapped = _STATUS_MAP.get(classify_status, "crash")
    score_field = _score_field()

    return {
        "status":         mapped,
        score_field:      _fmt_float(record.get(score_field)),
        "artifact_bytes": record.get("artifact_bytes") or "",
        "train_s":        _fmt_float(record.get("train_s")),
        "eval_s":         _fmt_float(record.get("eval_s")),
        "total_s":        _fmt_float(record.get("total_wall_s")),
        "raw_status":     classify_status,          # preserved for debugging
        "kill_reason":    record.get("kill_reason") or "",
    }


def _fmt_float(value) -> str:
    """None/non-numeric → ""; float → 6-dec str; int → int str."""
    if value is None:
        return ""
    if isinstance(value, bool):
        return ""          # guard: True/False shouldn't leak into numeric cols
    if isinstance(value, (int,)):
        return str(value)
    try:
        return f"{float(value):.6f}"
    except (TypeError, ValueError):
        return ""


# ── Back-compat: TSV_FIELDS module-level access ──────────────────────────────

def __getattr__(name: str):
    """Lazy module-level attribute access for TSV_FIELDS.

    Some PG code (and test snippets) does `tracker.TSV_FIELDS` directly.
    Resolve via adapter at access time. Same as a module property.
    """
    if name == "TSV_FIELDS":
        return _tsv_fields()
    raise AttributeError(f"module {__name__!r} has no attribute {name!r}")


==> anc/ImplementationLottery/agent_core/scripts/__init__.py <==
"""agent_core.scripts — generic CLI utilities (check_api / tool_usage / ...)."""


==> anc/ImplementationLottery/agent_core/scripts/check_api.py <==
#!/usr/bin/env python3
"""Quick check that the Anthropic API key in .env is valid and has credits."""
import json
import os
import sys
import urllib.request
import urllib.error
from pathlib import Path

# Run-from-anywhere: put the project root (parent of agent_core/) on sys.path so
# `import agent_core.harness.credentials` works even when this file is invoked as a
# direct script (sys.path[0] would otherwise be agent_core/scripts/).
sys.path.insert(0, str(Path(__file__).resolve().parents[2]))

ENV_FILE = Path(__file__).parent / ".env"


def load_env() -> dict[str, str]:
    env = {}
    if not ENV_FILE.exists():
        return env
    for line in ENV_FILE.read_text().splitlines():
        line = line.strip()
        if not line or line.startswith("#") or "=" not in line:
            continue
        k, _, v = line.partition("=")
        env[k.strip()] = v.strip().strip("\"'")
    return env


def check_anthropic(key: str) -> str:
    req = urllib.request.Request(
        "https://api.anthropic.com/v1/messages",
        data=json.dumps({
            "model": "claude-haiku-4-5-20251001",
            "max_tokens": 1,
            "messages": [{"role": "user", "content": "hi"}],
        }).encode(),
        headers={
            "x-api-key": key,
            "anthropic-version": "2023-06-01",
            "content-type": "application/json",
        },
    )
    try:
        d = json.loads(urllib.request.urlopen(req, timeout=10).read())
        return "OK" if d.get("type") == "message" else f"ERROR: {d.get('error', d)}"
    except urllib.error.HTTPError as e:
        d = json.loads(e.read())
        return f"ERROR: {d.get('error', d)}"
    except Exception as e:
        return f"ERROR: {e}"


def _load_via_credentials() -> str | None:
    """Populate os.environ using the SAME multi-path .env search the supervisor
    uses (agent_core.harness.credentials.load_env_file): MAGENT_ENV_FILE -> ./.env
    -> <task pkg>/.env -> agent_core/.env -> <state root>/.env, plus an already
    exported var. Keeps this check consistent with what a real run sees instead of
    only looking at agent_core/scripts/.env. Returns the loaded path, or None.
    """
    try:
        from agent_core.harness.credentials import load_env_file
        loaded = load_env_file()
        return str(loaded) if loaded else None
    except Exception:
        return None


def main() -> None:
    # 1) supervisor-consistent search (sets os.environ via setdefault).
    loaded = _load_via_credentials()
    # 2) legacy fallback: agent_core/scripts/.env next to this script.
    env = load_env()

    anthropic_key = os.environ.get("ANTHROPIC_API_KEY") or env.get("ANTHROPIC_API_KEY")

    if loaded:
        print(f"(.env loaded via credentials: {loaded})")
    if anthropic_key:
        result = check_anthropic(anthropic_key)
        print(f"ANTHROPIC_API_KEY : {result}")
    else:
        print("ANTHROPIC_API_KEY : NOT SET  (export it, or add to ./.env / "
              "Auto_Research_Material/.env, or pass MAGENT_ENV_FILE=/abs/.env)")


if __name__ == "__main__":
    main()


==> anc/ImplementationLottery/agent_core/supervisor/__init__.py <==
"""Supervisor — orchestrates N specialists concurrently.

Concurrency model
─────────────────
Specialists each own ONE long-lived asyncio task on the head node. Each
task loops:

    while not should_stop():
        rec = await doer.run_once()        # blocks for the full iter
        append_audit_entry(rec)
        if rec.error is not None:
            await retry_backoff(...)       # spaced retries on SDK errors
        # else: immediately start next iter — blackboard state has changed

The supervisor itself just (a) spawns the tasks with a stagger, (b) runs
the termination watcher in parallel, (c) drops stop.flag when triggered,
(d) cancels the doer tasks once stop.flag is set.

There is NO central planner. Each doer reads the blackboard afresh every
iteration and decides independently what to try next.
"""

from __future__ import annotations


==> anc/ImplementationLottery/agent_core/supervisor/__main__.py <==
"""CLI entrypoint for the supervisor.

Usage (head node):

    # Default: full swarm — all 9 doers + meta analyst. Per-specialist SCHED
    # priority comes from multi_agent/swarm_config.json (arch/opt/quant/meta
    # at 10, the other six at 9 out of the box).
    python -m multi_agent.supervisor \
        --deadline-hours 48 \
        --no-improvement-hours 4

    # Narrower subset (debugging, or to match past runs):
    python -m multi_agent.supervisor \
        --specialists arch,opt,quant,meta

Reads the blackboard, bootstraps a baseline row if none exists, spawns one
coroutine per specialist with a launch stagger, runs until termination,
prints an end-of-run summary.
"""

from __future__ import annotations

import argparse
import asyncio
import atexit
import logging
import math
import os
import signal
import sys
from dataclasses import asdict
from typing import Optional


def _finite_float(s: str) -> float:
    """argparse type: float, but reject nan/inf so the CLI override path
    can't poison best.json / results.tsv. Mirrors the calibrate_baseline
    helper's check; both layers are kept on purpose."""
    v = float(s)
    if not math.isfinite(v):
        raise argparse.ArgumentTypeError(
            f"baseline score must be finite, got {s!r}"
        )
    return v

# Harness imports are DEFERRED. Reason: core.harness.config reads
# MAGENT_LOCAL_ROOT / MAGENT_REMOTE_ROOT / MAGENT_REMOTE_SYNC_PREFIX at
# module-import time, which freezes those constants. nc/cifar __init__.py
# uses os.environ.setdefault to install task-specific defaults; if we
# imported config here, those setdefaults would arrive too late and the
# direct path (`MAGENT_TASK=cifar python -m agent_core.supervisor`)
# would write into PG's blackboard. Imports happen inside main() after
# _ensure_task_package_registered.

_LOG = logging.getLogger("multi_agent.supervisor.main")
_SHUTDOWN_COUNT = 0


# ── Task package selection ──────────────────────────────────────────────────
#
# When core.supervisor is invoked directly (`python -m agent_core.supervisor`)
# we need to import the task package BEFORE building argparse defaults
# (those default values come from the active adapter). Resolution order:
#
#   1. `--task <name>` CLI flag (if present in argv before parser construction)
#   2. `MAGENT_TASK` env var
#   3. None — caller already imported a task package (e.g. wrapper at
#      multi_agent_pg/supervisor/__main__.py imports multi_agent_pg before
#      forwarding to core.main)
#
# `_ensure_task_package_registered` resolves this once at the top of main().

_TASK_PKG_MAP = {
    "pg":     "multi_agent_pg",
    "nc":     "multi_agent_nc",
    "cifar":  "multi_agent_cifar",
}


def _peek_task_arg(argv: Optional[list[str]]) -> Optional[str]:
    """Return the value of `--task X` from argv (or `--task=X`), without
    consuming it from argparse. None if absent."""
    args = argv if argv is not None else sys.argv[1:]
    for i, a in enumerate(args):
        if a == "--task" and i + 1 < len(args):
            return args[i + 1]
        if a.startswith("--task="):
            return a.split("=", 1)[1]
    return None


def _peek_state_root_arg(argv: Optional[list[str]]) -> Optional[str]:
    """Return the value of `--state-root X` from argv (or `--state-root=X`),
    without consuming it from argparse. None if absent.

    Same pre-parse pattern as `_peek_task_arg`. Must run BEFORE
    `_ensure_task_package_registered` so the task package's __init__.py
    `os.environ.setdefault('MAGENT_LOCAL_ROOT', ...)` becomes a no-op
    (we want CLI value to win).
    """
    args = argv if argv is not None else sys.argv[1:]
    for i, a in enumerate(args):
        if a == "--state-root" and i + 1 < len(args):
            return args[i + 1]
        if a.startswith("--state-root="):
            return a.split("=", 1)[1]
    return None


def _apply_state_root_from_argv(argv: Optional[list[str]]) -> None:
    """Pre-parse --state-root from argv and overwrite MAGENT_LOCAL_ROOT.

    Uses os.environ[k] = v (not setdefault) so the CLI value wins over
    any prior shell env. Idempotent: re-applying the same value is a
    no-op. Called from main() before any harness import.
    """
    val = _peek_state_root_arg(argv)
    if val:
        os.environ["MAGENT_LOCAL_ROOT"] = os.path.expanduser(val)


def _peek_named_arg(argv: Optional[list[str]], name: str) -> Optional[str]:
    """Generic argv pre-peek for `--<name> X` and `--<name>=X` forms."""
    args = argv if argv is not None else sys.argv[1:]
    for i, a in enumerate(args):
        if a == f"--{name}" and i + 1 < len(args):
            return args[i + 1]
        if a.startswith(f"--{name}="):
            return a.split("=", 1)[1]
    return None


def _apply_remote_isolation_from_argv(argv: Optional[list[str]]) -> None:
    """Pre-parse --remote-root / --remote-sync-prefix / --sched-name-prefix
    and write them to MAGENT_REMOTE_ROOT / MAGENT_REMOTE_SYNC_PREFIX /
    MAGENT_SCHED_NAME_PREFIX. Same pre-parse pattern as state-root.

    Why this exists: --state-root only isolates ccbox-LOCAL paths
    (blackboard + local workdirs). The actual GPU runs happen via
    `sched sync` to SharedFS, with paths derived from MAGENT_REMOTE_ROOT and
    MAGENT_REMOTE_SYNC_PREFIX. Two PG supervisors running in parallel
    with isolated --state-root but DEFAULT remote/sync env would BOTH
    sync to `$REMOTE_ROOT/workdirs/workdir_<spec>/` on SharedFS,
    overwriting each other and corrupting trial results. Same for
    SCHED job name prefix: two PG runs both default to "apg-", causing
    same-named jobs and shutdown-chain cross-kills.

    Operator must pass all three (or rely on shell env) for true A/B
    isolation. This helper just plumbs the CLI flags into env vars
    early so harness.config picks them up at import time.
    """
    rr = _peek_named_arg(argv, "remote-root")
    if rr:
        os.environ["MAGENT_REMOTE_ROOT"] = rr
    rsp = _peek_named_arg(argv, "remote-sync-prefix")
    if rsp:
        os.environ["MAGENT_REMOTE_SYNC_PREFIX"] = rsp
    schedp = _peek_named_arg(argv, "sched-name-prefix")
    if schedp:
        os.environ["MAGENT_SCHED_NAME_PREFIX"] = schedp


def _ensure_task_package_registered(argv: Optional[list[str]]) -> None:
    """Import the active task package so `register_task_adapter` runs.

    No-op if an adapter is already registered (e.g. caller imported
    multi_agent_pg first). Otherwise resolves: --task / MAGENT_TASK /
    raise.
    """
    from agent_core import _active_adapter
    if _active_adapter is not None:
        return
    name = _peek_task_arg(argv) or os.environ.get("MAGENT_TASK", "").strip().lower()
    if not name:
        raise SystemExit(
            "no task package registered. Set MAGENT_TASK=pg|nc|cifar, "
            "pass --task <name>, or invoke via a task wrapper "
            "(e.g. `python -m multi_agent_pg.supervisor`)"
        )
    pkg = _TASK_PKG_MAP.get(name)
    if pkg is None:
        raise SystemExit(
            f"unknown --task / MAGENT_TASK value {name!r} "
            f"(known: {sorted(_TASK_PKG_MAP)})"
        )
    __import__(pkg)   # triggers register_task_adapter inside the task pkg


def _cleanup_active_sched_jobs() -> None:
    """Best-effort: stop every SCHED resource (job + notebook) this process
    has registered as in-flight. Called from SIGINT/SIGTERM handlers and
    from atexit so Ctrl+C / kill / normal exit all converge on a clean
    cluster state. Safe to call repeatedly — registries drain atomically.

    Job stops address by `job_id` (not name); notebook stops by name
    (notebook ids are kept in registry too but `sched notebook stop` takes
    name).
    """
    from ..harness import sched

    # ── Jobs (sched.submit_gpu_job-spawned) ─────────────────────────────────────
    job_pairs = sched.snapshot_active_jobs()
    if job_pairs:
        _LOG.warning(
            "shutdown: stopping %d active SCHED job(s): %s",
            len(job_pairs),
            ", ".join(f"{n}[{jid}]" for n, jid in job_pairs),
        )
        stopped_jobs = sched.stop_all_active_jobs()
        if stopped_jobs:
            _LOG.warning(
                "shutdown: sched job stop issued for: %s",
                ", ".join(f"{n}[{jid}]" for n, jid in stopped_jobs),
            )
        else:
            _LOG.warning("shutdown: sched job stop issued for: (none)")

    # ── Notebooks (sched.notebook_ensure-spawned) ───────────────────────────────
    nb_pairs = sched.snapshot_active_notebooks()
    if nb_pairs:
        _LOG.warning(
            "shutdown: stopping %d active SCHED notebook(s): %s",
            len(nb_pairs),
            ", ".join(f"{n}[{nbid}]" for n, nbid in nb_pairs),
        )
        stopped_nbs = sched.stop_all_active_notebooks()
        if stopped_nbs:
            _LOG.warning(
                "shutdown: sched notebook stop issued for: %s",
                ", ".join(f"{n}[{nbid}]" for n, nbid in stopped_nbs),
            )

    if not job_pairs and not nb_pairs:
        # Nothing to clean — common when supervisor exits normally
        # after run.deadline, all in-flight already drained.
        return


def _signal_handler(signum: int, _frame) -> None:
    """SIGINT/SIGTERM handler: stop in-flight SCHED jobs, write stop.flag,
    then re-raise KeyboardInterrupt so asyncio unwinds the coroutine tree.
    A second signal bypasses cleanup and force-exits (useful if the first
    cleanup is itself hanging).
    """
    global _SHUTDOWN_COUNT
    _SHUTDOWN_COUNT += 1
    sig_name = signal.Signals(signum).name
    if _SHUTDOWN_COUNT >= 2:
        sys.stderr.write(
            f"\n[shutdown] second {sig_name} received — force exit without "
            f"further sched cleanup\n"
        )
        sys.stderr.flush()
        os._exit(130)

    sys.stderr.write(
        f"\n[shutdown] caught {sig_name}; stopping active GPU jobs before "
        f"exit (press {sig_name} again to force-exit)…\n"
    )
    sys.stderr.flush()

    # Drop a stop.flag so the supervisor's own "should I launch another iter"
    # gates see it immediately (harmless if the flag already exists).
    try:
        from ..harness import config
        config.STOP_FLAG.write_text(f"{sig_name} received", encoding="utf-8")
    except OSError:
        pass

    _cleanup_active_sched_jobs()
    # Hand control back to the main thread by raising — KeyboardInterrupt
    # propagates through asyncio.run and unwinds all coroutines.
    raise KeyboardInterrupt(f"{sig_name} received")


def _install_shutdown_hooks() -> None:
    """Install SIGINT + SIGTERM handlers and an atexit fallback.

    SIGINT (Ctrl+C from the tmux pane) and SIGTERM (systemd / kill) both
    run `_signal_handler`. atexit is a last-resort catch-all for the case
    where the process exits via an unhandled exception, sys.exit, or normal
    completion — it re-issues sched stop on anything still in the registry.
    """
    signal.signal(signal.SIGINT,  _signal_handler)
    signal.signal(signal.SIGTERM, _signal_handler)
    atexit.register(_cleanup_active_sched_jobs)


def _all_domains() -> tuple[str, ...]:
    from agent_core import current_adapter
    return current_adapter().all_domains


def _build_parser() -> argparse.ArgumentParser:
    # All harness imports must be deferred until task is registered (see top).
    from agent_core import current_adapter
    from ..harness import config
    from . import core
    adapter = current_adapter()

    p = argparse.ArgumentParser(description="Run the multi-agent swarm supervisor.")
    p.add_argument(
        "--task",
        choices=sorted(_TASK_PKG_MAP),
        default=None,
        help=(
            "Task package selector: pg (Parameter Golf) / nc (nanochat) / "
            "cifar (cifar-airbench). Equivalent to MAGENT_TASK env. "
            "Required when invoking core.supervisor directly; ignored if "
            "you've already imported a task package (e.g. via the "
            "`multi_agent_pg.supervisor` wrapper)."
        ),
    )
    _doer_count    = len(adapter.doer_domains)
    _analyst_count = len(adapter.analyst_domains)
    _all_count     = _doer_count + _analyst_count
    _analyst_str   = (f" + {_analyst_count} analyst{'s' if _analyst_count != 1 else ''}"
                      if _analyst_count else " (no analysts)")
    p.add_argument(
        "--specialists",
        default=",".join(_all_domains()),
        help=(
            f"Comma-separated specialist keys (subset of ALL_DOMAINS = "
            f"DOER_DOMAINS + ANALYST_DOMAINS). Default is the full "
            f"{_all_count}-agent swarm ({_doer_count} doers{_analyst_str}); "
            f"per-specialist SCHED priority comes from "
            f"{adapter.pkg_root.name}/swarm_config.json. Pass a narrower "
            f"CSV to debug a subset."
        ),
    )
    p.add_argument(
        "--max-trials", type=int, default=None, metavar="N",
        help=(
            "PRIMARY termination: stop after N completed trial evaluations "
            "(counts all statuses: OK + CRASH + DISCARD). When set, "
            "no-improvement grace is disabled so the swarm always exhausts "
            "its full budget — essential for fair ablation comparisons. "
            "--deadline-hours becomes a safety net only (default 168h when "
            "--max-trials is set). Example: --max-trials 100"
        ),
    )
    p.add_argument("--deadline-hours", type=float, default=None,
                   help=(
                       "Wall-clock safety net. Default: 168h when --max-trials "
                       "is set (safety net only), 48h otherwise (primary stop)."
                   ))
    p.add_argument("--no-improvement-hours", type=float,
                   default=float(config.NO_IMPROVEMENT_GRACE_S) / 3600.0,
                   help=(
                       "Stop if no `keep` for this many hours. Ignored when "
                       "--max-trials is set (swarm runs to full budget)."
                   ))
    p.add_argument("--launch-stagger-s", type=float,
                   default=core.LAUNCH_STAGGER_S)
    p.add_argument(
        "--state-root", type=str, default=None, metavar="PATH",
        help=(
            "Override MAGENT_LOCAL_ROOT for this run (blackboard + workdirs "
            "live under PATH/blackboard and PATH/workdirs). The flag is "
            "pre-parsed before harness imports, so it wins over both shell "
            "env and the task package's setdefault. Pass a fresh path per "
            "run when running A/B ablations side-by-side. "
            "Equivalent to MAGENT_LOCAL_ROOT=PATH in the shell. "
            "NOTE: this only isolates ccbox-LOCAL paths. To run two "
            "supervisors of the same task in parallel, ALSO pass "
            "--remote-root, --remote-sync-prefix, and --sched-name-prefix."
        ),
    )
    p.add_argument(
        "--remote-root", type=str, default=None, metavar="PATH",
        help=(
            "Override MAGENT_REMOTE_ROOT — the SharedFS-side absolute workdir "
            "path that the GPU pod sees. Default '$REMOTE_ROOT'. "
            "Required when running two same-task supervisors in parallel; "
            "without an override, both supervisors sync workdirs to the "
            "same SharedFS path and overwrite each other's train_gpt.py "
            "between trials, corrupting results. Use a literal '$HOME' "
            "(single-quoted) so the pod expands it at job runtime."
        ),
    )
    p.add_argument(
        "--remote-sync-prefix", type=str, default=None, metavar="PREFIX",
        help=(
            "Override MAGENT_REMOTE_SYNC_PREFIX — the prefix used by "
            "`sched sync :PREFIX/...`. Default 'remote_dev'. Same parallel-"
            "isolation rationale as --remote-root: two supervisors with "
            "the same prefix race each other on the same SharedFS rsync "
            "target."
        ),
    )
    p.add_argument(
        "--sched-name-prefix", type=str, default=None, metavar="STR",
        help=(
            "Override the SCHED job-name prefix (normally task-adapter "
            "default: 'apg' for PG, 'cif' for CIFAR, 'nc' for NC). "
            "Sets MAGENT_SCHED_NAME_PREFIX in the env so harness.config:"
            "sched_job_name() picks it up. Job names become "
            "<PREFIX>-<dom[:4]>-NNNN; keep PREFIX <=4 chars to leave "
            "room within SCHED's 30-char limit. Required for two "
            "same-task supervisors in parallel: without unique "
            "prefixes, the supervisor's SIGINT cleanup regex cross-"
            "kills the other run's jobs."
        ),
    )
    p.add_argument(
        "--max-turns", type=int, default=None, metavar="N",
        help=(
            "Override DoerConfig.max_turns for every specialist this run "
            "(default 200). Lower values (e.g. 50) discourage in-session "
            "multi-submit. Used in the no-lineage ablation to align "
            "session shape across the A/B pair (both runs should pass "
            "the same --max-turns to keep session shape constant)."
        ),
    )
    p.add_argument(
        "--no-lineage", action="store_true",
        help=(
            "No-lineage ablation: blank LEADERBOARD/KNOWLEDGE/Recent "
            "Activity/Saturation in the per-iteration prompt, drop "
            "read_snapshot/diff_snapshots tools, and deny Bash reads of "
            "blackboard files via the block_bash_blackboard PreToolUse "
            "hook. Sets MAGENT_NO_LINEAGE=1 in the process environment so "
            "downstream readers (agents/base.py, agents/hooks.py) see it "
            "without further plumbing. The current-best exp_id and score "
            "remain visible (needed for rebase_to). Use a fresh "
            "--state-root for the ablation run so its blackboard is "
            "isolated from the lineage-on baseline."
        ),
    )
    # metavar uses the flag stem (e.g. BASELINE_BPB / BASELINE_ACCURACY)
    # so --help reads the same as before for any task that keeps PG's flag.
    _flag_metavar = adapter.baseline_score_flag.lstrip("-").replace("-", "_").upper()
    p.add_argument(adapter.baseline_score_flag, type=_finite_float, dest="baseline_score",
                   metavar=_flag_metavar,
                   help=f"Seed blackboard with this {adapter.score_field} as the "
                        f"baseline if no rows exist yet. Default is "
                        f"{adapter.baseline_score_default:.4f} — "
                        f"{adapter.bootstrap_hypothesis[:80]}…")
    p.add_argument(
        "--reset-stale-workdirs", action="store_true",
        help=(
            f"Before launch, delete any workdir_<spec>/{adapter.baseline_filename} "
            f"whose sha256 differs from the package-root baseline "
            f"({adapter.pkg_root.name}/{adapter.baseline_filename}). Re-seed "
            f"happens on each specialist's first iter via _stage_workdir. "
            f"Use this after a baseline migration when specialists should "
            f"abandon their prior-era edits. Without this flag, a hash "
            f"mismatch is REPORTED at startup but not acted on."
        ),
    )
    p.add_argument("--log-level", default="INFO",
                   choices=("DEBUG", "INFO", "WARNING", "ERROR"))
    return p


def _maybe_bootstrap(baseline_score: Optional[float]) -> None:
    """Seed the blackboard on first run. Idempotent.

    For tasks with `requires_calibrated_baseline=True` (NC, CIFAR), an
    empty blackboard with no explicit `--baseline-*` flag is a hard
    error: the placeholder default would pollute early-iter
    `delta_vs_best`. Operator must first run
    `python -m multi_agent_<task>.calibrate_baseline --score X.XXX`.
    """
    from ..harness import blackboard
    if blackboard.read_best() is not None:
        return
    from agent_core import current_adapter
    adapter = current_adapter()
    score_field = adapter.score_field

    if baseline_score is None and adapter.requires_calibrated_baseline:
        pkg = adapter.pkg_root.name
        raise SystemExit(
            f"refusing to cold-start with placeholder "
            f"{score_field}={adapter.baseline_score_default:.4f}.\n"
            f"  task '{pkg}' requires a calibrated baseline; either:\n"
            f"    (a) run the unedited baseline ≥1 time, then\n"
            f"        python -m {pkg}.calibrate_baseline --score X.XXXX [--score Y.YYYY ...]\n"
            f"    (b) pass {adapter.baseline_score_flag} X.XXXX to supervisor "
            f"if you have a trusted score from a prior pod and accept the "
            f"single-source-of-truth risk."
        )

    score_value = baseline_score if baseline_score is not None else adapter.baseline_score_default
    if not math.isfinite(score_value):
        raise SystemExit(
            f"refusing to bootstrap with non-finite {score_field}={score_value!r}; "
            f"check {adapter.baseline_score_flag} or "
            f"{adapter.pkg_root.name}/task_config.py:baseline_score_default"
        )
    blackboard.bootstrap_from_baseline({
        score_field:      f"{score_value:.6f}",
        "hypothesis":     adapter.bootstrap_hypothesis,
        "snapshot_path":  "",
    })


def _print_summary(s: core.RunSummary) -> None:
    print()
    print("=" * 72)
    print(f"Supervisor run complete")
    print("=" * 72)
    print(f"  started      : {s.started_iso}")
    print(f"  ended        : {s.ended_iso}")
    print(f"  elapsed      : {s.elapsed_s:.0f} s ({s.elapsed_s/3600:.2f} h)")
    print(f"  stop reason  : {s.stop_reason}")
    print(f"  specialists  : {', '.join(s.specialists)}")
    print(f"  iters/spec   :")
    for k, v in sorted(s.iters_per_spec.items()):
        print(f"    {k:<6} {v}")
    if s.final_best:
        from agent_core import current_adapter
        score_field = current_adapter().score_field
        print(f"  final best   : exp_{s.final_best.get('exp_id','?')} "
              f"{score_field}={s.final_best.get(score_field,'?')} "
              f"({s.final_best.get('specialist','?')})")
    else:
        print(f"  final best   : (none — no VALID runs)")
    print("=" * 72)


def main(argv: Optional[list[str]] = None) -> int:
    # `--state-root`, `--remote-root`, `--remote-sync-prefix`, and
    # `--sched-name-prefix` are pre-parsed BEFORE the task package is
    # imported, because each task package's __init__.py uses
    # os.environ.setdefault to install MAGENT_LOCAL_ROOT /
    # MAGENT_REMOTE_ROOT / MAGENT_REMOTE_SYNC_PREFIX defaults.
    # setdefault is a no-op if the env is already set; by writing the
    # CLI values here, we ensure the CLI wins over per-task defaults.
    # MAGENT_SCHED_NAME_PREFIX has no setdefault path; this is the only
    # injection point so it must run before harness.config imports.
    _apply_state_root_from_argv(argv)
    _apply_remote_isolation_from_argv(argv)

    # Register a task adapter BEFORE building the parser or importing
    # any harness module. Parser defaults (specialists, baseline flag) and
    # config.LOCAL_ROOT both depend on env vars the task package may
    # setdefault on import.
    _ensure_task_package_registered(argv)

    # Now safe to import harness — env defaults are final.
    from ..harness import config, credentials
    from . import core

    args = _build_parser().parse_args(argv)
    logging.basicConfig(
        level=getattr(logging, args.log_level),
        format="%(asctime)s %(levelname)-7s %(name)s: %(message)s",
        datefmt="%H:%M:%S",
    )

    specialists = [s.strip() for s in args.specialists.split(",") if s.strip()]
    if not specialists:
        print("error: --specialists cannot be empty", file=sys.stderr)
        return 2

    # `--no-lineage` flips a process-wide env var that downstream readers
    # consume (agents/base.py:_no_lineage_active, agents/hooks.py:
    # block_bash_blackboard). Setting it here (after argparse) ensures
    # every specialist coroutine spawned below sees the same value,
    # without each having to take a separate config field.
    if args.no_lineage:
        os.environ["MAGENT_NO_LINEAGE"] = "1"

    # `--max-turns` is plumbed via DoerConfig overrides (one per spec),
    # threaded into core.run as `doer_cfg_overrides`. Other DoerConfig
    # fields (model, thinking_budget, enable_web) keep their defaults —
    # __post_init__ resolves model from swarm_config.json.
    overrides: Optional[dict[str, "core.DoerConfig"]] = None
    if args.max_turns is not None:
        from ..agents.base import DoerConfig
        overrides = {
            s: DoerConfig(specialist=s, max_turns=args.max_turns)
            for s in specialists
        }

    credentials.ensure_api_key()
    config.ensure_dirs()
    _maybe_bootstrap(args.baseline_score)

    _install_shutdown_hooks()

    # Resolve deadline_hours: explicit value > mode-based default.
    # When max_trials is set, use a generous safety net (7 days) unless
    # the operator explicitly passed --deadline-hours.
    if args.deadline_hours is not None:
        deadline_hours = args.deadline_hours
    elif args.max_trials is not None:
        deadline_hours = 168.0   # 7 days — safety net only
    else:
        deadline_hours = float(config.DEADLINE_HOURS)  # 48h primary

    try:
        summary = asyncio.run(core.run(
            specialists,
            deadline_hours=deadline_hours,
            no_improvement_grace_s=args.no_improvement_hours * 3600.0,
            max_trials=args.max_trials,
            launch_stagger_s=args.launch_stagger_s,
            doer_cfg_overrides=overrides,
            reset_stale_workdirs=args.reset_stale_workdirs,
        ))
    except KeyboardInterrupt:
        # Signal handler already stopped in-flight SCHED jobs; atexit may fire
        # again but it's idempotent (empty registry = no-op).
        print("\n[shutdown] supervisor exited via signal", file=sys.stderr)
        return 130
    _print_summary(summary)
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/ImplementationLottery/agent_core/supervisor/core.py <==
"""Supervisor core — coroutine-per-specialist orchestration.

Layout of one supervised run:

    run(specialists, deadline_hours, ...):
        ensure_dirs(); bootstrap baseline if needed
        started = time.monotonic()
        tasks = []
        for i, spec in enumerate(specialists):
            await asyncio.sleep(LAUNCH_STAGGER_S * i)
            tasks.append(asyncio.create_task(_doer_loop(spec, started)))
        watcher = asyncio.create_task(_termination_watcher(started))
        await asyncio.gather(watcher, *tasks, return_exceptions=True)
        write_audit_summary()

Each `_doer_loop(specialist, started)` runs until stop.flag appears:

    while not blackboard.should_stop():
        rec = await DoerClass().run_once()
        _append_audit(rec)
        if rec.error:
            await asyncio.sleep(retry_backoff)
            retry_backoff = min(retry_backoff*2, MAX_RETRY_BACKOFF_S)
        else:
            retry_backoff = BASE_RETRY_BACKOFF_S

The supervisor does not decide what a specialist tries — it only decides
when to spawn and when to cancel. All research state lives on the
blackboard; every new iter reads it fresh.
"""

from __future__ import annotations

import asyncio
import datetime
import json
import logging
import os
import time
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Iterable, Optional

from ..agents.base import DoerBase, DoerConfig
from ..harness import baseline_audit, blackboard, config, tracker
from . import termination

_LOG = logging.getLogger("multi_agent.supervisor")

# ── Tunables ─────────────────────────────────────────────────────────────────

LAUNCH_STAGGER_S        = 10.0   # gap between sequential specialist launches
BASE_RETRY_BACKOFF_S    = 30.0   # first retry delay after an SDK error
MAX_RETRY_BACKOFF_S     = 900.0  # cap — prevents runaway back-off on persistent outage
TERMINATION_POLL_S      = 30.0   # watcher cadence
DOER_CANCEL_GRACE_S     = 60.0   # how long to wait for a doer to exit cleanly

# ── Specialist → DoerBase subclass registry (resolved via task adapter) ─────
# Lazy-init: populated once from current_adapter().specialist_classes() at
# first use. register_doer can override entries afterward (for tests).

_DOER_CLASSES: dict[str, type[DoerBase]] = {}


def _ensure_doer_classes() -> dict[str, type[DoerBase]]:
    """Populate _DOER_CLASSES from the adapter on first call; idempotent."""
    if not _DOER_CLASSES:
        from agent_core import current_adapter
        _DOER_CLASSES.update(current_adapter().specialist_classes())
    return _DOER_CLASSES


def register_doer(specialist: str, cls: type[DoerBase],
                  replace: bool = False) -> None:
    """Register (or replace) a DoerBase subclass for one specialist.

    Phase-5 modules register new specialists at import time. Tests pass
    replace=True to override the production class with a fake.
    """
    classes = _ensure_doer_classes()
    if (specialist in classes
            and classes[specialist] is not cls
            and not replace):
        raise ValueError(f"doer for {specialist!r} already registered")
    classes[specialist] = cls


# ── Audit log ────────────────────────────────────────────────────────────────

def _audit_path() -> Path:
    return config.BLACKBOARD_DIR / "supervisor_audit.jsonl"


def _append_audit(entry: dict) -> None:
    """Append one JSONL line to supervisor_audit.jsonl.

    Writes are append-only and single-line-per-entry, so concurrent doer
    loops can all write without coordination (POSIX guarantees atomicity
    of small writes to files opened O_APPEND).
    """
    path = _audit_path()
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("a", encoding="utf-8") as f:
        f.write(json.dumps(entry, ensure_ascii=False) + "\n")


def _final_row_summary(final_row) -> dict | None:
    """Compact `final` summary for the audit JSONL — task score field comes
    from the adapter so nc/cifar see their own metric, not val_bpb."""
    if not final_row:
        return None
    from agent_core import current_adapter
    score_field = current_adapter().score_field
    return {
        "exp_id":        final_row.get("exp_id", ""),
        "status":        final_row.get("status", ""),
        score_field:     final_row.get(score_field, ""),
        "delta_vs_best": final_row.get("delta_vs_best", ""),
    }


def _record_to_audit_entry(rec, specialist: str, iter_n: int) -> dict:
    """IterRecord → JSONL-friendly dict."""
    return {
        "specialist": specialist,
        "iter":       iter_n,
        "iter_start": rec.iter_start,
        "iter_end":   rec.iter_end,
        "session_id": rec.session_id,
        "error":      rec.error,
        "tool_calls": rec.tool_calls,
        "usage":      rec.usage,
        "final":      _final_row_summary(rec.final_row),
    }


# ── Per-specialist loop ──────────────────────────────────────────────────────

async def _doer_loop(
    specialist: str,
    started_at: float,
    doer_cfg: Optional[DoerConfig] = None,
) -> None:
    """Run iter after iter for one specialist until stop.flag appears."""
    cls = _ensure_doer_classes().get(specialist)
    if cls is None:
        _LOG.error("no DoerBase subclass registered for %r", specialist)
        return

    cfg = doer_cfg or DoerConfig(specialist=specialist)
    iter_n = 0
    retry_backoff = BASE_RETRY_BACKOFF_S

    while not blackboard.should_stop():
        iter_n += 1
        t_iter = time.monotonic()
        _LOG.info("[%s] iter %d starting", specialist, iter_n)

        try:
            doer = cls(cfg=cfg)
            rec = await doer.run_once()
        except Exception as e:  # noqa: BLE001
            # Defence-in-depth: DoerBase already catches inside run_once,
            # but if the constructor itself throws we don't want the
            # supervisor to die.
            _LOG.exception("[%s] doer failed outside run_once", specialist)
            _append_audit({
                "specialist": specialist,
                "iter":       iter_n,
                "iter_start": datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ"),
                "iter_end":   datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ"),
                "error":      f"supervisor-caught {type(e).__name__}: {e}",
                "final":      None,
            })
            await asyncio.sleep(retry_backoff)
            retry_backoff = min(retry_backoff * 2, MAX_RETRY_BACKOFF_S)
            continue

        _append_audit(_record_to_audit_entry(rec, specialist, iter_n))

        if rec.error:
            _LOG.warning("[%s] iter %d error: %s — backing off %.0fs",
                         specialist, iter_n, rec.error, retry_backoff)
            await asyncio.sleep(retry_backoff)
            retry_backoff = min(retry_backoff * 2, MAX_RETRY_BACKOFF_S)
        else:
            retry_backoff = BASE_RETRY_BACKOFF_S
            status = (rec.final_row or {}).get("status", "no-submit")
            dur = time.monotonic() - t_iter
            _LOG.info("[%s] iter %d done in %.0fs → %s",
                      specialist, iter_n, dur, status)

        # Cheap cooperative check — cancels promptly when the watcher
        # drops stop.flag between iters.
        if blackboard.should_stop():
            break

    _LOG.info("[%s] exiting (ran %d iters)", specialist, iter_n)


# ── Termination watcher ──────────────────────────────────────────────────────

async def _termination_watcher(started_at: float,
                               deadline_hours: float,
                               no_improvement_grace_s: float,
                               max_trials: Optional[int] = None,
                               ) -> termination.TerminationVerdict:
    """Poll the termination predicate until it trips, then return the verdict.

    The verdict-writing side effect (stop.flag + reason) is performed by
    termination.request_stop_if_triggered the first time it trips.
    """
    while True:
        v = termination.request_stop_if_triggered(
            started_at,
            deadline_hours=deadline_hours,
            no_improvement_grace_s=no_improvement_grace_s,
            max_trials=max_trials,
        )
        if v.should_stop:
            _LOG.info("termination: %s (trials_completed=%d)",
                      v.reason, v.trials_completed)
            return v
        if max_trials is not None:
            _LOG.debug("termination check: %d/%d trials, elapsed=%.0fs",
                       v.trials_completed, max_trials, v.elapsed_s)
        await asyncio.sleep(TERMINATION_POLL_S)


# ── Top-level entrypoint ─────────────────────────────────────────────────────

@dataclass(slots=True)
class RunSummary:
    """End-of-run state reported back to the CLI."""
    started_iso:    str
    ended_iso:      str
    elapsed_s:      float
    stop_reason:    str
    specialists:    list[str]
    iters_per_spec: dict[str, int]
    final_best:     Optional[dict]


async def run(
    specialists: Iterable[str],
    *,
    deadline_hours: float = config.DEADLINE_HOURS,
    no_improvement_grace_s: float = config.NO_IMPROVEMENT_GRACE_S,
    max_trials: Optional[int] = None,
    launch_stagger_s: float = LAUNCH_STAGGER_S,
    doer_cfg_overrides: Optional[dict[str, DoerConfig]] = None,
    reset_stale_workdirs: bool = False,
) -> RunSummary:
    """Run the swarm until termination, then return a summary.

    `reset_stale_workdirs=True`: before launching any specialist, wipe
    `workdir_<spec>/train_gpt.py` files whose hash differs from the
    package-root baseline. Next iter's `_stage_workdir` will re-seed
    from the current baseline. Use after a baseline migration (new PR
    seed committed to `multi_agent/train_gpt.py`) when specialists
    should abandon their prior-era edits and start from the new seed.
    """
    config.ensure_dirs()
    classes = _ensure_doer_classes()
    specs = list(dict.fromkeys(specialists))        # dedupe, preserve order
    for s in specs:
        if s not in classes:
            raise ValueError(f"no doer registered for specialist {s!r}")

    overrides = doer_cfg_overrides or {}
    started_at = time.monotonic()
    started_iso = datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ")
    if max_trials is not None:
        _LOG.info("supervisor starting: specialists=%s max_trials=%d "
                  "deadline=%.1fh(safety) grace=disabled",
                  specs, max_trials, deadline_hours)
    else:
        _LOG.info("supervisor starting: specialists=%s deadline=%.1fh grace=%.0fs",
                  specs, deadline_hours, no_improvement_grace_s)

    # Resolve and surface per-specialist model + sched_priority assignments.
    # `swarm_config.json` is the SINGLE source of truth for both — log them
    # explicitly at startup so a restart is unambiguous about what's live.
    resolved_models = {s: config.model_for(s) for s in specs}
    resolved_priorities = {s: config.sched_priority_for(s) for s in specs}
    _LOG.info("model assignment (from swarm_config.json):")
    for s in specs:
        _LOG.info("  %-6s  model=%-22s  sched_prio=%d",
                  s, resolved_models[s], resolved_priorities[s])

    # Resolve sandbox decision once at startup (probes bwrap if env unset).
    # Cached in config module so all 10 specialist sessions see the same
    # value; logged here so a restart's stderr makes it unambiguous.
    sandbox_disabled = config.should_disable_sandbox()

    # Baseline audit: compare each workdir's train_gpt.py against the
    # package-root baseline. Reports matched / fresh / stale. If the
    # operator passed --reset-stale-workdirs, also wipes stale files so
    # _stage_workdir re-seeds them on first iter. Zero blackboard
    # coupling; safe to run every startup.
    baseline_audit.audit(specs, reset_stale=reset_stale_workdirs)

    # Per-spec resolved max_turns from any doer_cfg_overrides (default
    # DoerConfig() value when no override given). Recorded so a glance
    # at supervisor_audit.jsonl tells us the session-shape used.
    _default_max_turns = DoerConfig(specialist=specs[0]).max_turns if specs else 0
    resolved_max_turns = {
        s: (overrides[s].max_turns if s in overrides else _default_max_turns)
        for s in specs
    }
    _append_audit({
        "event":       "supervisor_start",
        "started":     started_iso,
        "specialists": specs,
        "models":      resolved_models,
        "sched_priorities": resolved_priorities,
        "sandbox":     not sandbox_disabled,
        "no_lineage":  os.environ.get("MAGENT_NO_LINEAGE", "0") == "1",
        "max_turns":   resolved_max_turns,
        "max_trials":  max_trials,
        "state_root":         os.environ.get("MAGENT_LOCAL_ROOT", ""),
        "remote_root":        os.environ.get("MAGENT_REMOTE_ROOT", ""),
        "remote_sync_prefix": os.environ.get("MAGENT_REMOTE_SYNC_PREFIX", ""),
        "sched_name_prefix":     config.active_sched_name_prefix(),
    })

    # ── Launch doers with stagger ────────────────────────────────────────────
    doer_tasks: dict[str, asyncio.Task] = {}
    for i, spec in enumerate(specs):
        if i > 0:
            await asyncio.sleep(launch_stagger_s)
        t = asyncio.create_task(
            _doer_loop(spec, started_at, overrides.get(spec)),
            name=f"doer:{spec}",
        )
        doer_tasks[spec] = t

    # ── Termination watcher ──────────────────────────────────────────────────
    watcher = asyncio.create_task(
        _termination_watcher(started_at, deadline_hours, no_improvement_grace_s,
                             max_trials=max_trials),
        name="termination_watcher",
    )

    # Wait for watcher to declare stop
    verdict = await watcher

    # stop.flag is now present — doer loops will exit at their next
    # `should_stop()` check. We give them a grace period, then cancel
    # any stragglers.
    try:
        await asyncio.wait_for(
            asyncio.gather(*doer_tasks.values(), return_exceptions=True),
            timeout=DOER_CANCEL_GRACE_S,
        )
    except asyncio.TimeoutError:
        _LOG.warning("grace period expired — cancelling %d doer task(s)",
                     sum(1 for t in doer_tasks.values() if not t.done()))
        for t in doer_tasks.values():
            if not t.done():
                t.cancel()
        await asyncio.gather(*doer_tasks.values(), return_exceptions=True)

    # ── Summarise ────────────────────────────────────────────────────────────
    ended_iso = datetime.datetime.now(datetime.timezone.utc).strftime("%Y-%m-%dT%H:%M:%SZ")
    iters_per_spec = _count_iters_per_spec()
    summary = RunSummary(
        started_iso=started_iso,
        ended_iso=ended_iso,
        elapsed_s=verdict.elapsed_s,
        stop_reason=verdict.reason,
        specialists=specs,
        iters_per_spec=iters_per_spec,
        final_best=blackboard.read_best(),
    )
    _append_audit({"event": "supervisor_end", **asdict(summary)})
    return summary


def _count_iters_per_spec() -> dict[str, int]:
    """Post-run: count completed iters per specialist from the audit log."""
    out: dict[str, int] = {}
    path = _audit_path()
    if not path.exists():
        return out
    for line in path.read_text(encoding="utf-8").splitlines():
        try:
            rec = json.loads(line)
        except ValueError:
            continue
        spec = rec.get("specialist")
        if spec:
            out[spec] = out.get(spec, 0) + 1
    return out


==> anc/ImplementationLottery/agent_core/supervisor/termination.py <==
"""Termination predicates for the supervisor.

Primary condition (when max_trials is set):
  * total completed trials ≥ max_trials  ← paper budget control

Safety-net conditions (always active):
  * wall-clock elapsed ≥ deadline_hours  ← prevents runaway cost / hang
  * no `keep` for NO_IMPROVEMENT_GRACE_S ← only active when max_trials
    is NOT set (disabled when max_trials is set so the swarm always
    reaches its full budget)

OR-semantics — first trigger wins.

Nothing here mutates the blackboard. `request_stop_if_triggered()`
delegates to blackboard.request_stop so the stop-reason string is
written atomically alongside stop.flag.
"""

from __future__ import annotations

import time
from dataclasses import dataclass
from typing import Optional

from ..harness import blackboard, config, tracker


@dataclass(frozen=True, slots=True)
class TerminationVerdict:
    """Snapshot of termination state at one moment."""
    should_stop:      bool
    reason:           str          # "" when should_stop is False
    elapsed_s:        float
    last_keep_s:      float        # seconds since the most recent keep (or supervisor start)
    trials_completed: int = 0      # total completed trial evaluations at check time


def _count_completed_trials() -> int:
    """Count real trial evaluations, excluding the synthetic baseline row.

    The supervisor bootstrap inserts one row with status='baseline' (exp_id=000)
    before any agent runs. This must not count toward the trial budget so that
    --max-trials 100 means exactly 100 agent-submitted evaluations.
    """
    _SYNTHETIC_STATUSES = {"baseline"}
    return sum(
        1 for r in tracker.read_results()
        if r.get("status", "") not in _SYNTHETIC_STATUSES
    )


def _latest_keep_timestamp_iso() -> Optional[str]:
    """Return the most recent keep row's ISO timestamp, or None."""
    rows = tracker.read_results()
    for r in reversed(rows):
        if r.get("status") == "keep":
            ts = r.get("timestamp", "")
            if ts:
                return ts
    return None


def _iso_to_epoch(iso: str) -> Optional[float]:
    """Parse the exact ISO-8601 shape blackboard writes. None on mismatch."""
    # blackboard writes e.g. "2026-04-21T02:39:07Z" — strip trailing Z and
    # interpret as UTC. datetime.fromisoformat handles this in 3.11+.
    import datetime
    if iso.endswith("Z"):
        iso = iso[:-1]
    try:
        dt = datetime.datetime.fromisoformat(iso).replace(
            tzinfo=datetime.timezone.utc
        )
        return dt.timestamp()
    except ValueError:
        return None


def evaluate(
    started_at_monotonic: float,
    *,
    deadline_hours: float = config.DEADLINE_HOURS,
    no_improvement_grace_s: float = config.NO_IMPROVEMENT_GRACE_S,
    max_trials: Optional[int] = None,
) -> TerminationVerdict:
    """Return a TerminationVerdict for the caller's stop-or-continue decision.

    Termination priority:
      1. max_trials (primary — paper budget control)
      2. deadline_hours (safety net — always active)
      3. no_improvement_grace_s (disabled when max_trials is set, so the
         swarm always reaches its full budget)

    `started_at_monotonic` is time.monotonic() at supervisor start.
    """
    now = time.monotonic()
    elapsed = now - started_at_monotonic
    deadline_s = deadline_hours * 3600.0
    n_trials = _count_completed_trials()

    # ── PRIMARY: trial count ─────────────────────────────────────────────────
    if max_trials is not None and n_trials >= max_trials:
        return TerminationVerdict(
            should_stop=True,
            reason=f"max_trials reached: {n_trials}/{max_trials} trials completed",
            elapsed_s=elapsed,
            last_keep_s=elapsed,
            trials_completed=n_trials,
        )

    # ── SAFETY NET: wall-clock deadline ──────────────────────────────────────
    if elapsed >= deadline_s:
        return TerminationVerdict(
            should_stop=True,
            reason=f"deadline reached: elapsed={elapsed:.0f}s ≥ {deadline_s:.0f}s",
            elapsed_s=elapsed,
            last_keep_s=elapsed,
            trials_completed=n_trials,
        )

    # ── No-improvement grace (only when max_trials is NOT set) ────────────────
    # Disabled under max_trials so the swarm always exhausts its full budget.
    # Without this, a stagnating search would stop early and make budget
    # comparisons between ablation conditions unfair.
    last_keep_s = elapsed   # default: measure from supervisor start
    if max_trials is None:
        last_iso = _latest_keep_timestamp_iso()
        if last_iso is not None:
            last_epoch = _iso_to_epoch(last_iso)
            if last_epoch is not None:
                last_keep_s = max(0.0, time.time() - last_epoch)

        if last_keep_s >= no_improvement_grace_s:
            return TerminationVerdict(
                should_stop=True,
                reason=(f"no-improvement grace exceeded: "
                        f"{last_keep_s:.0f}s since last keep ≥ {no_improvement_grace_s:.0f}s"),
                elapsed_s=elapsed,
                last_keep_s=last_keep_s,
                trials_completed=n_trials,
            )

    return TerminationVerdict(
        should_stop=False,
        reason="",
        elapsed_s=elapsed,
        last_keep_s=last_keep_s,
        trials_completed=n_trials,
    )


def request_stop_if_triggered(started_at_monotonic: float,
                               max_trials: Optional[int] = None,
                               **kw) -> TerminationVerdict:
    """Evaluate + drop stop.flag the first time a condition trips.

    Idempotent: once stop.flag exists, we neither re-check nor re-write it.
    Returns the current verdict either way (callers still use it for the
    end-of-run summary).
    """
    if blackboard.should_stop():
        return TerminationVerdict(
            should_stop=True,
            reason="stop.flag already present",
            elapsed_s=time.monotonic() - started_at_monotonic,
            last_keep_s=0.0,
        )
    v = evaluate(started_at_monotonic, max_trials=max_trials, **kw)
    if v.should_stop:
        blackboard.request_stop(v.reason)
    return v


==> anc/ImplementationLottery/agent_core/task_adapter.py <==
"""TaskAdapter — abstract base for per-task customization.

Each task package (`multi_agent_pg`, `multi_agent_nc`, `multi_agent_cifar`)
implements a `TaskAdapter` subclass and registers it on import via
`agent_core.register_task_adapter(adapter)`. Core code reads
task-specific knobs through `current_adapter()`.

Day 2 status
────────────
This file defines the full abstract contract. Day 5 wires core code to
read from it; until then, the interface is a typed scaffold and most
methods are read but not yet driving behavior.

Method categories:

  paths/files   pkg_root, knowledge_dir, baseline_filename
  schema        tsv_fields, score_field, score_lower_is_better
  specialists   doer_domains, analyst_domains, specialist_classes()
  pipeline      stage_files, seed_file, run_script, trial_output_dirs,
                size_check(workdir), parse_validate_record(record)
  MD render     render_leaderboard(rows), render_knowledge(rows),
                render_tree_tsv(rows)                       (Day 5)
  tools         custom_tool_names, bind_tools()             (Day 5)
  prompts       hard_limits_section(), specialist_preamble(domain),
                keep_discard_semantics()                    (Day 4)
"""

from __future__ import annotations

from abc import ABC, abstractmethod
from pathlib import Path
from typing import Any, Optional


class TaskAdapter(ABC):
    """Per-task customization surface; one concrete subclass per research task."""

    # ── Paths / files ────────────────────────────────────────────────────────

    @property
    @abstractmethod
    def pkg_root(self) -> Path:
        """Absolute path to the task package root directory.

        Used by core for knowledge file lookups, swarm_config.json
        location, baseline-seed source path, etc.
        """

    @property
    @abstractmethod
    def knowledge_dir(self) -> Path:
        """Directory holding INIT.md / SOTA_STACK.md / LESSONS.md / pr_library/."""

    @property
    @abstractmethod
    def baseline_filename(self) -> str:
        """Filename of the baseline source — e.g. "train_gpt.py" for PG."""

    # ── TSV schema ───────────────────────────────────────────────────────────

    @property
    @abstractmethod
    def tsv_fields(self) -> list[str]:
        """Ordered list of column names for results.tsv.

        Must include 'exp_id', 'status', and the task's primary score
        field (whatever score_field returns). Order is byte-significant —
        csv.DictWriter preserves it.
        """

    @property
    @abstractmethod
    def score_field(self) -> str:
        """Name of the column holding the primary metric ("val_bpb" for PG)."""

    @property
    @abstractmethod
    def score_lower_is_better(self) -> bool:
        """True if smaller score is better (PG bits-per-byte) vs larger (CIFAR accuracy)."""

    @property
    def score_short_label(self) -> str:
        """Compact label for inline displays (lineage rows, recent activity).

        Default = score_field; tasks may override with a 3-4 char string for
        readable history (PG: "bpb", CIFAR: "acc", NC: "core"). Doesn't
        affect TSV columns — only render-side compactness.
        """
        return self.score_field

    @abstractmethod
    def parse_validate_record(self, record: dict) -> dict:
        """Convert run_classify.py's jsonl line into TSV-row fields.

        Input: dict from json.loads(record_line)
        Output: dict with keys covering at least status / score_field /
                training time / artifact size — task-specific shape, but
                must be writable into a row keyed by tsv_fields.
        """

    @abstractmethod
    def empty_validate_row(self, status: str) -> dict:
        """Empty TSV row dict carrying just `status`; other fields blank.

        Used by submit.py preflight failure paths to avoid hardcoding
        fieldname/value pairs.
        """

    # ── Specialists ──────────────────────────────────────────────────────────

    @property
    @abstractmethod
    def doer_domains(self) -> tuple[str, ...]:
        """Tuple of doer specialist keys, e.g. ("arch","opt","ttt","quant",...)."""

    @property
    @abstractmethod
    def analyst_domains(self) -> tuple[str, ...]:
        """Tuple of analyst keys, typically ("meta",)."""

    @property
    def all_domains(self) -> tuple[str, ...]:
        """Concrete; default = doer_domains + analyst_domains."""
        return tuple(self.doer_domains) + tuple(self.analyst_domains)

    @abstractmethod
    def specialist_classes(self) -> dict[str, type]:
        """Map of domain key → DoerBase subclass.

        Order matters: callers iterate this dict and the iteration order
        affects byte-equal verification (event log order, MCP tool
        registration order). Always return a dict whose insertion order
        matches your config.DOER_DOMAINS + ANALYST_DOMAINS sequence.
        """

    # ── Pipeline / stage / size ──────────────────────────────────────────────

    @property
    @abstractmethod
    def stage_files(self) -> tuple[tuple[str, str], ...]:
        """List of (src_relative_to_pkg_root, dst_basename_in_workdir) pairs.

        Files refreshed into each specialist workdir on every iter
        (helper scripts, not the baseline source).
        """

    @property
    @abstractmethod
    def seed_file(self) -> str:
        """Filename to seed into a fresh workdir on the first iter ("train_gpt.py")."""

    @property
    def editable_tree(self) -> Optional[str]:
        """Optional directory (relative to pkg_root) recursively copied to
        workdir on first iter only — for tasks where the agent edits across
        many files (NC vendor pattern). PG/CIFAR don't override; their
        editable surface is just `seed_file`.

        When set, `_stage_workdir` recursively copies pkg_root/<editable_tree>
        to workdir/<editable_tree> if absent. multi-file tools
        (syntax_check, param_count, diff_snapshots) walk this tree.
        """
        return None

    @property
    @abstractmethod
    def run_script(self) -> str:
        """Bash entrypoint name on the GPU pod ("run_trial.sh")."""

    @property
    @abstractmethod
    def trial_output_dirs(self) -> tuple[str, ...]:
        """Directory names cleared from the pod-side workdir before each run.

        Defaults for PG: ("full_eval_results", "ckpt", "logs"). nc/cifar
        may differ.
        """

    @property
    def pod_env_for_trial(self) -> dict[str, str]:
        """Env vars to prefix to every pod-side `bash run_trial.sh ...`.

        Used by submit.py's notebook + job executors. Default empty (PG
        — its run_trial.sh + ENV are operator-baked on a user-context pod
        where $HOME points at the right SharedFS mount). NC + CIFAR override
        because their pods may run as root (notebook mode) or under a
        different user identity than the launcher, so $HOME is unreliable
        for resolving data / venv paths and they need an explicit pod-side
        absolute path threaded through.

        Returned values are shell-quoted by the caller; do NOT include
        outer single-quotes here.
        """
        return {}

    @abstractmethod
    def size_check(self, workdir: str) -> dict:
        """Run the task-specific preflight size check on a staged workdir.

        Return shape:
          {"ok": bool, "verdict": "ok"|"warn"|"block",
           "code_bytes": int, "model_bytes": Optional[int],
           "total_bytes": int, "limit_bytes": int}
        Tasks without a size cap may return verdict="ok" with limit_bytes=None.
        """

    # ── Benchmark data provider ──────────────────────────────────────────────
    #
    # Lightweight data contract (group loader / task list / metric / task type /
    # isolation knobs) consumed by the *staged trial runner* and calibrate. Kept
    # off this adapter's heavyweight surface so the harness-venv runner can import
    # just the provider (agent_core.benchmark_data.BenchmarkDataProvider) without
    # pulling in specialist_classes() / bind_tools() / prompts (SDK deps).

    def data_provider(self):
        """Return this task's BenchmarkDataProvider instance.

        Default raises so a forgotten override is loud (mirrors
        baseline_score_default). See agent_core.benchmark_data.
        """
        raise NotImplementedError(
            f"{type(self).__name__} must implement data_provider()"
        )

    # ── Tools ────────────────────────────────────────────────────────────────

    @property
    @abstractmethod
    def custom_tool_names(self) -> tuple[str, ...]:
        """Names of MCP tools exposed to the agent (used by base.py for allowed_tools)."""

    @abstractmethod
    def bind_tools(self) -> list[Any]:
        """Return the @tool-decorated callables to register in the SDK MCP server."""

    # ── Prompts (Day 4) ──────────────────────────────────────────────────────

    @abstractmethod
    def hard_limits_section(self) -> str:
        """Markdown section for "Hard limits" — task-specific numbers (e.g. 16 MB cap)."""

    @abstractmethod
    def specialist_preamble(self, domain: str) -> str:
        """Per-specialist preamble injected into the system prompt for `domain`."""

    @abstractmethod
    def keep_discard_semantics(self) -> str:
        """Markdown section explaining keep/discard/crash status semantics for this task."""

    @abstractmethod
    def build_system_prompt(self, domain: str) -> str:
        """Return the full system prompt for `domain`.

        Used by `agent_core.agents.base.DoerBase.run_once` so core
        doesn't need to know about prompts.py / GLOBAL_RULES content
        layout. Each task package supplies its own assembly (which mixes
        generic GLOBAL_RULES with task-specific preambles + knowledge MD).
        """

    # ── Bootstrap (Gap 5) ────────────────────────────────────────────────────
    #
    # When the supervisor starts against an empty blackboard, it writes a
    # synthetic "baseline" row whose score field carries the upstream
    # baseline value. Three knobs control the row + the CLI flag that
    # operators use to override it; all three were PG-hardcoded in
    # supervisor/__main__.py before Gap 5 closure.

    @property
    def baseline_score_default(self) -> float:
        """Initial score for empty-blackboard bootstrap.

        PG: 1.0284 (PR #1758 reference). nc/cifar override.
        Default raises so a forgotten override is loud.
        """
        raise NotImplementedError(
            f"{type(self).__name__} must implement baseline_score_default"
        )

    @property
    def baseline_score_flag(self) -> str:
        """argparse flag name for overriding the bootstrap score.

        Includes leading '--'. PG: '--baseline-bpb'. CIFAR: '--baseline-accuracy'.
        nc: '--baseline-core'.
        """
        raise NotImplementedError(
            f"{type(self).__name__} must implement baseline_score_flag"
        )

    @property
    def requires_calibrated_baseline(self) -> bool:
        """Whether cold-start MUST go through `calibrate_baseline`.

        When True and blackboard is empty AND operator did NOT pass the
        explicit `baseline_score_flag`, supervisor refuses to launch and
        prints a pointer to `python -m multi_agent_<task>.calibrate_baseline`.

        Default False = legacy behavior (PG): supervisor falls back to
        baseline_score_default placeholder. NC/CIFAR override to True
        because their defaults are placeholders / single-run guesses
        that bias early-iter delta_vs_best signal.
        """
        return False

    @property
    def bootstrap_hypothesis(self) -> str:
        """Free-form hypothesis text recorded in the bootstrap audit row.

        Becomes the `hypothesis` field of the synthetic exp_000 baseline row;
        propagates to KNOWLEDGE.md / audit_log so it stays user-visible.
        """
        raise NotImplementedError(
            f"{type(self).__name__} must implement bootstrap_hypothesis"
        )

    @property
    def baseline_note(self) -> str:
        """Free-form notes string recorded in the bootstrap row's `notes` col.

        Default = "baseline reference". PG keeps the original literal
        ("seed / PR #1758 reference") for byte-equal vs the frozen
        multi_agent reference; nc/cifar may override or accept the default.
        """
        return "baseline reference"

    # ── SCHED identity ──────────────────────────────────────────────────────────

    @property
    def sched_name_prefix(self) -> str:
        """Short prefix (≤ 4 chars) for SCHED job names: <prefix>-<domain[:4]>-NNNN.

        Per-task to keep concurrent swarms' job lists distinct AND prevent
        cross-task shutdown-chain false positives (sched._is_apg_owned_name
        regex matches the prefix). PG="apg" (back-compat), CIFAR="cif",
        NC="nc". Default = "apg" so any new task without override gets
        the legacy PG behavior loud + visible.
        """
        return "apg"

    # ── Submission mode (3-mode infra: job / notebook / local) ───────────────
    #
    # `job`     → sched job create --type h100 --nodes 1 (whole 8×H100 node).
    #             For tasks that actually use 8 cards (DDP). PG, NC.
    # `notebook`→ sched notebook --gpus 1 long-lived, exec per trial.
    #             For 1-card tasks. CIFAR.
    # `local`   → subprocess on launcher host. Dev/smoke.
    #             Operator opt-in via MAGENT_SUBMISSION_MODE=local.
    #
    # Operator can ALWAYS override the adapter's default via the
    # `MAGENT_SUBMISSION_MODE` env var.

    @property
    def submission_mode(self) -> str:
        """Return one of "job" / "notebook" / "local".

        Resolution: env override (`MAGENT_SUBMISSION_MODE`) wins; otherwise
        adapter's default (this property). Tasks override the default by
        returning "notebook" or "local" instead of "job".
        """
        import os
        env = os.environ.get("MAGENT_SUBMISSION_MODE", "").strip().lower()
        if env in ("job", "notebook", "local"):
            return env
        return "job"

    @property
    def notebook_config(self) -> dict:
        """Resource spec for `sched notebook create` when submission_mode=='notebook'.

        Keys: image (required for notebook mode), type (h100), gpus (int,
        default 1), cpu (int), mem (GiB int), auto_stop (seconds int),
        shm_size (GiB int, optional). Default empty {} so operator gets a
        loud failure if they switch to notebook mode without configuring.
        """
        return {}

    @property
    def local_config(self) -> dict:
        """Subprocess env for submission_mode=='local'.

        Keys: cuda_visible_devices (str, default "0"), timeout_s (int,
        default = task's run_trial.sh real-run timeout, soft cap),
        venv (path, optional — defaults to MAGENT_VENV env / "skip").
        """
        return {"cuda_visible_devices": "0"}

    # ── SCHED submission shape (Gap 2) ──────────────────────────────────────────

    def sched_job_kwargs(self, specialist: str) -> dict:
        """kwargs passed to sched.submit_gpu_job(**kwargs) on top of name/command.

        Default: just per-specialist priority routed through swarm_config.json.
        Tasks override to expose type_/nodes/cpu/mem if the pool ever offers
        non-default partitions (e.g. cifar A100, future multi-node).
        """
        from .harness import config as _cfg
        return {"priority": _cfg.sched_priority_for(specialist)}


__all__ = ["TaskAdapter"]


==> anc/ImplementationLottery/agent_core/tools/__init__.py <==
"""SDK @tool wrappers — shim + decorator (task-agnostic).

Every public tool is decorated with `@tool` so the SDK can register it
into an in-process MCP server (see `create_sdk_mcp_server`). The
underlying sync work lives in companion modules (`code_inspect`,
`workdir`, `submit`, `pr_library`, `pr_source`) as plain
`_<name>_impl(...)` functions so they're unit-testable without a
running SDK session.

Local-dev shim
──────────────
`claude_agent_sdk` may not be installed in lightweight dev environments.
We provide a tiny shim for both `@tool` and `create_sdk_mcp_server` so
importing this package succeeds on the laptop; the real names replace
the shim transparently at supervisor runtime (head node has the SDK).

The shim mimics just enough of the real API surface to let
`base.py.run_once` *type-check* locally — it never actually runs an SDK
session (that path raises RuntimeError on the laptop).

Generic tools live in core (workdir, pr_library, pr_source, syntax_check
+ param_count from code_inspect). Task-specific tools (size_project,
submit_trial in PG; whatever cifar / nc add) live in their task package
and are exposed via the task package's own `tools/__init__.py`
composition.
"""

from __future__ import annotations

try:
    from claude_agent_sdk import tool, create_sdk_mcp_server  # type: ignore[import-not-found]
except ImportError:
    from dataclasses import dataclass
    from typing import Any, Awaitable, Callable

    @dataclass
    class _ShimTool:
        """Stand-in for the SDK's SdkMcpTool — same attribute names."""
        name: str
        description: str
        input_schema: Any
        handler: Callable[[dict[str, Any]], Awaitable[dict[str, Any]]]

    def tool(name: str, description: str, input_schema, annotations=None):  # type: ignore[no-redef]
        """Shim @tool: preserves name/description/schema + the async handler."""
        def decorate(fn: Callable[[dict[str, Any]], Awaitable[dict[str, Any]]]) -> _ShimTool:
            return _ShimTool(
                name=name,
                description=description,
                input_schema=input_schema,
                handler=fn,
            )
        return decorate

    def create_sdk_mcp_server(name: str, version: str = "1.0.0", tools=None):  # type: ignore[no-redef]
        """Shim server: returns a plain dict describing the registration."""
        return {
            "type":    "sdk-shim",
            "name":    name,
            "version": version,
            "tools":   list(tools or []),
        }


# Re-exports of generic tools — populated as Day 5 progresses. The task
# package's own `tools/__init__.py` is responsible for composing the final
# tool list (generic from here + task-specific from its own modules).
from .code_inspect import syntax_check, param_count
from .workdir import diff_snapshots, read_snapshot, rebase_to
from .pr_library import read_pr_library
from .pr_source import read_pr_source

# ── with_description helper (Gap 7 / nc + cifar wrappers) ────────────────────
#
# Each task package builds its own bind_tools() list. nc/cifar will wrap
# core tools with task-specific descriptions (the description is
# model-visible context; round-3 audit lesson). PG keeps the originals →
# byte-equal preserved.

def with_description(tool_obj, new_description: str):
    """Return a new tool wrapper with `description` swapped — original
    untouched. Works for both _ShimTool (laptop-dev) and the real SDK's
    SdkMcpTool (head-node)."""
    return _swap(tool_obj, description=new_description)


def with_overrides(tool_obj, *, description: str | None = None,
                   input_schema=None):
    """Return a new tool wrapper with `description` and/or `input_schema`
    swapped. Original untouched. Pass only the fields you want to override.

    Tasks use this when both the description and the JSON schema's example
    text are PG-flavored (e.g. expected_delta=-0.002 doesn't fit cifar's
    higher-better accuracy direction). Example:

        cifar_submit = with_overrides(
            core_submit_trial,
            description="Submit … airbench94_muon.py …",
            input_schema={... "expected_delta": {"description": "+0.005 …"}}
        )
    """
    fields = {}
    if description is not None:
        fields["description"] = description
    if input_schema is not None:
        fields["input_schema"] = input_schema
    return _swap(tool_obj, **fields)


def _swap(tool_obj, **fields):
    """Internal: copy tool_obj with fields replaced, supporting both
    dataclass (_ShimTool) and arbitrary attribute-bearing objects."""
    if not fields:
        return tool_obj
    try:
        import dataclasses
        if dataclasses.is_dataclass(tool_obj):
            return dataclasses.replace(tool_obj, **fields)
    except Exception:
        pass
    import copy as _copy
    new = _copy.copy(tool_obj)
    for k, v in fields.items():
        setattr(new, k, v)
    return new


__all__ = [
    "tool",
    "create_sdk_mcp_server",
    "with_description",
    "with_overrides",
    "syntax_check",
    "param_count",
    "read_snapshot",
    "rebase_to",
    "diff_snapshots",
    "read_pr_library",
    "read_pr_source",
]


==> anc/ImplementationLottery/agent_core/tools/code_inspect.py <==
"""Cheap, local checks a specialist can run on its own baseline source
*before* paying for a GPU job — task-agnostic helpers.

Only the truly generic tools live here:
  * `syntax_check` — py_compile against the baseline source
  * `param_count`  — AST walk for nn.Linear / nn.Embedding param totals

`size_project` is task-specific (knows the 16 MB cap, calls the task's
`pack_code`) and lives in the task package's own tools module.

Both tools take a workdir path and read the baseline filename from the
active task adapter (`current_adapter().baseline_filename`), so the same
helper works for `train_gpt.py` (PG), `train_airbench.py` (cifar), etc.
"""

from __future__ import annotations

import ast
import json
import py_compile
from pathlib import Path
from typing import Any

from . import tool


# ── Shared MCP wrapper ───────────────────────────────────────────────────────

def _mcp(result: dict[str, Any]) -> dict[str, Any]:
    """Wrap an impl result dict into the MCP content shape.

    We JSON-encode rather than pretty-print because the model is the
    consumer: a parseable text block is more useful than a human summary.
    `default=str` handles Paths / other non-JSON values defensively.
    """
    return {"content": [{"type": "text", "text": json.dumps(result, default=str)}]}


def _baseline_path(workdir: str) -> Path:
    """Resolve `<workdir>/<baseline filename>` via the active task adapter."""
    from agent_core import current_adapter
    return Path(workdir) / current_adapter().baseline_filename


# ── param_count ──────────────────────────────────────────────────────────────

# Static-AST heuristic: sum literal sizes in nn.Parameter / nn.Linear /
# nn.Embedding constructors. Not as accurate as instantiating the model,
# but (a) costs ~5ms, (b) avoids torch, (c) catches gross 10x mistakes in
# dim/depth, which is what the agent needs pre-submit. If the agent wants
# exact counts, param_count_exact via a subprocess + torch.no_grad is a
# future addition — not needed for the first iteration.


def _ast_numeric_value(node: ast.AST) -> int | None:
    """Literal int, or negated literal. Everything else → None (skip)."""
    if isinstance(node, ast.Constant) and isinstance(node.value, int):
        return node.value
    if isinstance(node, ast.UnaryOp) and isinstance(node.op, ast.USub):
        v = _ast_numeric_value(node.operand)
        return -v if v is not None else None
    return None


def _estimate_params_from_call(call: ast.Call) -> int:
    """Best-effort param estimate from an nn.Linear / nn.Embedding call."""
    fn_name = ""
    if isinstance(call.func, ast.Attribute):
        fn_name = call.func.attr
    elif isinstance(call.func, ast.Name):
        fn_name = call.func.id

    args = [_ast_numeric_value(a) for a in call.args]
    kwargs = {kw.arg: _ast_numeric_value(kw.value) for kw in call.keywords if kw.arg}

    def _pick(name_list: tuple[str, ...], pos_idx: int) -> int | None:
        for n in name_list:
            if kwargs.get(n) is not None:
                return kwargs[n]
        if pos_idx < len(args) and args[pos_idx] is not None:
            return args[pos_idx]
        return None

    if fn_name == "Linear":
        i = _pick(("in_features",), 0)
        o = _pick(("out_features",), 1)
        if i is not None and o is not None:
            bias = kwargs.get("bias")
            bias_n = o if bias is not False else 0
            return i * o + bias_n
    elif fn_name == "Embedding":
        n = _pick(("num_embeddings",), 0)
        d = _pick(("embedding_dim",), 1)
        if n is not None and d is not None:
            return n * d
    elif fn_name == "Conv2d":
        # nn.Conv2d(in_channels, out_channels, kernel_size, ...)
        # kernel_size may be int or tuple; handle the common int case
        ic = _pick(("in_channels",),  0)
        oc = _pick(("out_channels",), 1)
        k_node = call.args[2] if len(call.args) > 2 else None
        for kw in call.keywords:
            if kw.arg == "kernel_size":
                k_node = kw.value
        if isinstance(k_node, ast.Constant) and isinstance(k_node.value, int):
            kh = kw_ = k_node.value
            kh = kw_
        elif isinstance(k_node, ast.Tuple) and len(k_node.elts) == 2:
            kh = _ast_numeric_value(k_node.elts[0])
            kw_ = _ast_numeric_value(k_node.elts[1])
        else:
            kh = kw_ = None
        if ic is not None and oc is not None and kh is not None and kw_ is not None:
            bias = kwargs.get("bias")
            bias_n = oc if bias is not False else 0
            return ic * oc * kh * kw_ + bias_n
    return 0


def _param_count_impl(workdir: str) -> dict[str, Any]:
    """Sum nn.Linear / nn.Embedding / nn.Conv2d params via AST walk.

    Single-file tasks: walks just baseline_filename. Multi-file tasks
    (NC v2-B): walks every .py under the editable tree, aggregates per-file
    + grand total. Returns {ok, total_params, by_kind, by_file?, line_hits, note}.
    """
    files = _editable_py_files(workdir)
    if not files:
        from agent_core import current_adapter
        baseline = current_adapter().baseline_filename
        return {"ok": False,
                "error": f"{baseline} not found in {workdir} (and no editable_tree)"}

    by_kind: dict[str, int] = {"Linear": 0, "Embedding": 0, "Conv2d": 0}
    by_file: dict[str, int] = {}
    line_hits: list[dict[str, Any]] = []
    multi = len(files) > 1
    wd = Path(workdir).resolve()

    for f in files:
        try:
            source = f.read_text(encoding="utf-8")
            tree = ast.parse(source)
        except (OSError, SyntaxError) as e:
            # Skip un-parseable file but flag it; don't fail the whole walk.
            try:
                rel = str(f.resolve().relative_to(wd))
            except ValueError:
                rel = str(f)
            by_file[rel] = -1     # sentinel: "parse failed"
            continue

        try:
            rel = str(f.resolve().relative_to(wd))
        except ValueError:
            rel = str(f)
        file_total = 0
        for node in ast.walk(tree):
            if not isinstance(node, ast.Call):
                continue
            fn = ""
            if isinstance(node.func, ast.Attribute):
                fn = node.func.attr
            elif isinstance(node.func, ast.Name):
                fn = node.func.id
            if fn not in by_kind:
                continue
            n_params = _estimate_params_from_call(node)
            if n_params > 0:
                by_kind[fn] += n_params
                file_total += n_params
                hit: dict[str, Any] = {"lineno": node.lineno,
                                       "kind": fn, "params": n_params}
                if multi:
                    hit["file"] = rel
                line_hits.append(hit)
        by_file[rel] = file_total

    total = sum(by_kind.values())
    result: dict[str, Any] = {
        "ok":           True,
        "total_params": total,
        "by_kind":      by_kind,
        "line_hits":    line_hits[:40],           # truncate for context budget
        "note": (
            "static-AST estimate only; excludes LayerNorm/bias/scalar params "
            "and dynamic shape deps. For exact count run a trial."
        ),
    }
    # Multi-file mode: include per-file breakdown.
    if len(files) > 1:
        result["by_file"] = by_file
        result["files_walked"] = len(files)
    return result


@tool(
    "param_count",
    (
        "Static AST estimate of trainable parameter count in train_gpt.py. "
        "Sums nn.Linear and nn.Embedding literal sizes. Fast (~5 ms) but "
        "only catches gross structural changes — for exact counts, run a "
        "trial and read result.json. Returns {total_params, by_kind, "
        "line_hits} where line_hits lists the lines each count came from."
    ),
    {
        "type": "object",
        "properties": {
            "workdir": {"type": "string"},
        },
        "required": ["workdir"],
    },
)
async def param_count(args: dict[str, Any]) -> dict[str, Any]:
    return _mcp(_param_count_impl(args["workdir"]))


# ── syntax_check ─────────────────────────────────────────────────────────────

def _editable_py_files(workdir: str) -> list[Path]:
    """Return the list of .py files the agent may edit, in stable order.

    Single-file tasks (PG, CIFAR): just `<workdir>/<baseline_filename>`.
    Multi-file tasks (NC v2-B): baseline + every .py under
    `<workdir>/<editable_tree>/` (recursive walk, sorted).

    Used by syntax_check + param_count to walk the full editable surface.
    """
    from agent_core import current_adapter
    a = current_adapter()
    wd = Path(workdir)
    files: list[Path] = []
    base = wd / a.baseline_filename
    if base.is_file():
        files.append(base)
    tree = a.editable_tree
    if tree:
        tree_root = wd / tree
        if tree_root.is_dir():
            files.extend(sorted(p for p in tree_root.rglob("*.py") if p.is_file()))
    return files


def _syntax_check_impl(workdir: str) -> dict[str, Any]:
    """py_compile every editable .py; report the FIRST SyntaxError if any.

    For single-file tasks (PG, CIFAR), checks only the baseline and
    returns the legacy {ok, error, line, column} shape — byte-equal to
    the pre-multi-file core. For multi-file tasks (NC v2-B), walks the
    entire editable tree and adds `file` + `files_checked` fields.
    """
    files = _editable_py_files(workdir)
    multi = len(files) > 1
    if not files:
        from agent_core import current_adapter
        baseline = current_adapter().baseline_filename
        return {"ok": False,
                "error": f"{baseline} not found in {workdir}"}
    for f in files:
        try:
            py_compile.compile(str(f), doraise=True)
        except py_compile.PyCompileError as e:
            exc = getattr(e, "exc_value", None)
            wd = Path(workdir).resolve()
            try:
                rel = f.resolve().relative_to(wd)
                rel_str = str(rel)
            except ValueError:
                rel_str = str(f)
            if isinstance(exc, SyntaxError):
                out: dict[str, Any] = {
                    "ok":     False,
                    "error":  f"{type(exc).__name__}: {exc.msg}",
                    "line":   exc.lineno,
                    "column": exc.offset,
                    "text":   (exc.text or "").rstrip(),
                }
                if multi:
                    out["file"] = rel_str
                    out["files_checked"] = files.index(f) + 1
                return out
            out = {"ok": False, "error": str(e)}
            if multi:
                out["file"] = rel_str
                out["files_checked"] = files.index(f) + 1
            return out
    out = {"ok": True, "error": "", "line": None, "column": None}
    if multi:
        out["files_checked"] = len(files)
    return out


@tool(
    "syntax_check",
    (
        "Compile train_gpt.py with py_compile and report any SyntaxError "
        "without executing the module. Much faster than a GPU trial "
        "(millisecond-scale) and catches the most common edit mistake. "
        "Returns {ok, error, line, column} — on success, error is empty."
    ),
    {
        "type": "object",
        "properties": {
            "workdir": {"type": "string"},
        },
        "required": ["workdir"],
    },
)
async def syntax_check(args: dict[str, Any]) -> dict[str, Any]:
    return _mcp(_syntax_check_impl(args["workdir"]))


==> anc/ImplementationLottery/agent_core/tools/pr_context.py <==
"""(deprecated) ``rebase_to_pr`` was removed apr-25.

Empirical observation over 8h of swarm operation: 0 calls to
``rebase_to_pr`` across all specialists. The tool's intent was to let
an agent overwrite its workdir's ``train_gpt.py`` with an external
PR's unpacked source. In practice agents consume the PR library as a
technique-donor reference (`read_pr_library` + `read_pr_source`) and
never wholesale-rebase. The tool has been removed from the SDK
loadout to simplify the agent's mental model.

Operator-side baseline switching is handled by
``--reset-stale-workdirs`` on the supervisor (re-stages every workdir
from the package-root ``train_gpt.py``). That covers the legitimate
"swap baseline" workflow.

The original implementation is preserved in git history; to re-enable
this tool, re-export it from ``tools/__init__.py``, add ``rebase_to_pr``
back to ``agents.base._CUSTOM_TOOL_NAMES`` and ``_bind_tools()``, and
restore the import lines in those two files.
"""


==> anc/ImplementationLottery/agent_core/tools/pr_library.py <==
"""Read-only access to the external PR knowledge base — task-agnostic.

The PR library is built offline by the task package's
`scripts/build_pr_library/` (scrape → LLM summarize → render) and lives
under `<task_pkg>/knowledge/pr_library/`. Each candidate PR has its own
markdown file under `L1/`, `L2/`, `L3/`, or `L_future/`.

INDEX.md, techniques.md, and gaps.md are injected into every
specialist's system prompt (see `agents.prompts`). Per-PR details are
NOT in the prompt (would balloon the static prefix) -- the agent calls
`read_pr_library(pr_number)` on demand.

Knowledge-base location is read from the active task adapter
(`current_adapter().knowledge_dir`) so the same helper works for any
task that has its own PR-style external library.
"""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any

from . import tool


# Apr-25 re-tier: single visible "L2" tier (no L1/L3) plus deferred-scope
# "L_future". L3 PRs are now under .archive/ — agent-invisible by design,
# so the glob below intentionally excludes them. See render_v2.py.
_TIERS = ("L2", "L_future")
_MAX_BYTES = 12_000  # cap payload so a verbose PR can't blow prompt budget


def _mcp(result: dict[str, Any]) -> dict[str, Any]:
    return {"content": [{"type": "text", "text": json.dumps(result, default=str)}]}


def _pr_library_dir() -> Path:
    """Resolve `<task_pkg>/knowledge/pr_library/` via the active adapter."""
    from agent_core import current_adapter
    return current_adapter().knowledge_dir / "pr_library"


def _find_pr_md(pr_number: int) -> tuple[str, Path] | None:
    """Locate (tier, file) for a given PR number, or None if not in library."""
    pattern = f"pr_{pr_number:04d}_*.md"
    library_dir = _pr_library_dir()
    for tier in _TIERS:
        tier_dir = library_dir / tier
        if not tier_dir.is_dir():
            continue
        for p in sorted(tier_dir.glob(pattern)):
            return tier, p
    return None


def _load_available_files(tier: str, pr_number: int) -> list[str]:
    """Return the list of source paths extracted for this PR, if any.

    Built offline by `scripts/build_pr_library/extract_sources.py` and
    stored as `knowledge/pr_library/<tier>/src/pr_XXXX/_manifest.json`.
    An empty list means: no source has been extracted for this PR
    (either the PR has no extractable text files, or extract_sources.py
    hasn't been run yet against this tier).
    """
    manifest_path = (
        _pr_library_dir() / tier / "src" / f"pr_{pr_number:04d}" / "_manifest.json"
    )
    if not manifest_path.is_file():
        return []
    try:
        data = json.loads(manifest_path.read_text(encoding="utf-8"))
    except (OSError, json.JSONDecodeError):
        return []
    files = data.get("files") or []
    return sorted(str(f) for f in files)


def _read_pr_library_impl(pr_number: int) -> dict[str, Any]:
    hit = _find_pr_md(pr_number)
    if hit is None:
        from agent_core import current_adapter
        score_field = current_adapter().score_field
        return {
            "ok": False,
            "error": (
                f"PR #{pr_number} not in the library. Valid PR numbers are "
                f"listed in INDEX.md (already in your system prompt). The "
                f"library only contains records whose reported {score_field} beat "
                f"our current SOTA threshold."
            ),
        }
    tier, path = hit
    try:
        content = path.read_text(encoding="utf-8")
    except OSError as e:
        return {"ok": False, "error": f"failed reading {path}: {e}"}
    truncated = False
    if len(content) > _MAX_BYTES:
        content = content[:_MAX_BYTES] + (
            f"\n\n... [truncated at {_MAX_BYTES} bytes]\n"
        )
        truncated = True

    available_files = _load_available_files(tier, pr_number)
    return {
        "ok": True,
        "pr_number": pr_number,
        "tier": tier,
        "path": f"knowledge/pr_library/{tier}/{path.name}",
        "content": content,
        "truncated": truncated,
        "available_files": available_files,
        "source_hint": (
            f"Call `read_pr_source({pr_number}, '<path>')` to fetch any of "
            f"the {len(available_files)} listed file(s) for implementation "
            f"detail."
            if available_files
            else "No source files extracted for this PR (summary only)."
        ),
    }


@tool(
    "read_pr_library",
    (
        # Description text retained verbatim from the original PG-only impl
        # so MCP tool description (visible to the model) is byte-equivalent.
        # nc/cifar fork can override the description by registering their
        # own variant in their task package's tools/ — adapter.bind_tools()
        # lets each task return its own @tool-decorated callable.
        "Look up an external Parameter Golf PR from the knowledge base by "
        "integer PR number. Returns that PR's full structured summary -- "
        "core_idea, what_changed (with file:line citations), reported "
        "metrics, caveats, scope_category, tags -- as captured from the "
        "public GitHub repo. Use this when INDEX.md / techniques.md / "
        "gaps.md (already in your system prompt) reference a PR number you "
        "want to dig into. These PRs are benchmarks to BEAT, not recipes "
        "to copy verbatim. Returns {ok, pr_number, tier, path, content, "
        "truncated}; content is capped at 12 KB."
    ),
    {
        "type": "object",
        "properties": {
            "pr_number": {
                "type": "integer",
                "description": "GitHub PR number, e.g. 1711 or 1350.",
            },
        },
        "required": ["pr_number"],
    },
)
async def read_pr_library(args: dict[str, Any]) -> dict[str, Any]:
    return _mcp(_read_pr_library_impl(int(args["pr_number"])))


==> anc/ImplementationLottery/agent_core/tools/pr_source.py <==
"""Read-only access to extracted PR source files — task-agnostic.

The offline `scripts/build_pr_library/extract_sources.py` pipeline
reconstructs each PR's source tree from the cached unified diff and
writes it under `<task_pkg>/knowledge/pr_library/<tier>/src/pr_XXXX/<orig/path>`,
with a sibling `_manifest.json` listing every extractable file.

This module exposes ONE SDK tool — `read_pr_source` — that fetches a
single file's contents for a given PR number. Modified files (not
fully reconstructable from diff alone) are stored as
`<path>.diff.patch` and returned with `is_patch=True`.

Per-file cap is 40 KB / ~10 K tokens. `offset` + `limit` (in lines)
let the agent paginate larger sources.

Knowledge-base location is read from the active task adapter
(`current_adapter().knowledge_dir`), same as `pr_library.py`.
"""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any

from . import tool


_TIERS = ("L1", "L2", "L3", "L_future")
_DEFAULT_BYTE_CAP = 40_000
_DEFAULT_LINE_CAP = 1_000


def _mcp(result: dict[str, Any]) -> dict[str, Any]:
    return {"content": [{"type": "text", "text": json.dumps(result, default=str)}]}


def _pr_library_dir() -> Path:
    from agent_core import current_adapter
    return current_adapter().knowledge_dir / "pr_library"


def _find_pr_src_dir(pr_number: int) -> tuple[str, Path] | None:
    """Locate `(tier, src_dir)` for a PR, or None if no extracted tree exists."""
    library_dir = _pr_library_dir()
    for tier in _TIERS:
        candidate = library_dir / tier / "src" / f"pr_{pr_number:04d}"
        if candidate.is_dir() and (candidate / "_manifest.json").is_file():
            return tier, candidate
    return None


def _load_manifest(src_dir: Path) -> dict[str, Any]:
    try:
        return json.loads((src_dir / "_manifest.json").read_text(encoding="utf-8"))
    except (OSError, json.JSONDecodeError):
        return {"files": []}


def _safe_resolve(src_dir: Path, rel_path: str) -> Path | None:
    """Resolve `rel_path` strictly inside `src_dir` (no traversal)."""
    if not rel_path or rel_path.startswith("/"):
        return None
    candidate = (src_dir / rel_path).resolve()
    try:
        candidate.relative_to(src_dir.resolve())
    except ValueError:
        return None
    return candidate


def _read_pr_source_impl(
    pr_number: int,
    path: str,
    offset: int = 0,
    limit: int | None = None,
) -> dict[str, Any]:
    if offset < 0:
        return {"ok": False, "error": f"offset must be >= 0 (got {offset})"}
    effective_limit = _DEFAULT_LINE_CAP if (limit is None or limit <= 0) else min(limit, 10_000)

    hit = _find_pr_src_dir(pr_number)
    if hit is None:
        return {
            "ok": False,
            "error": (
                f"PR #{pr_number} has no extracted source tree. This means "
                f"either (a) the PR is not in the library (check INDEX.md), "
                f"or (b) its source has not been extracted yet. Call "
                f"`read_pr_library({pr_number})` first to confirm the PR "
                f"is in the library."
            ),
        }
    tier, src_dir = hit
    manifest = _load_manifest(src_dir)
    available = manifest.get("files", [])

    target = _safe_resolve(src_dir, path)
    if target is None or not target.is_file():
        return {
            "ok": False,
            "error": f"Path {path!r} not found inside PR #{pr_number}.",
            "hint": (
                f"Valid paths in this PR (from _manifest.json, {len(available)} total):"
            ),
            "available_files": available,
        }

    try:
        text = target.read_text(encoding="utf-8", errors="replace")
    except OSError as e:
        return {"ok": False, "error": f"failed reading {target}: {e}"}

    is_patch = target.name.endswith(".diff.patch")
    lines = text.splitlines(keepends=True)
    total_lines = len(lines)

    # Line-level offset/limit first — this is the agent's primary pagination tool
    windowed = lines[offset : offset + effective_limit]
    content = "".join(windowed)

    # Secondary byte cap — defends against long-line pathologies
    byte_truncated = False
    if len(content.encode("utf-8")) > _DEFAULT_BYTE_CAP:
        # Shrink by re-chopping at the byte boundary (keep whole lines where possible)
        running = 0
        kept: list[str] = []
        for ln in windowed:
            enc = ln.encode("utf-8")
            if running + len(enc) > _DEFAULT_BYTE_CAP:
                break
            kept.append(ln)
            running += len(enc)
        content = "".join(kept)
        byte_truncated = True

    end_exclusive = offset + len(content.splitlines(keepends=False))
    has_more = end_exclusive < total_lines

    return {
        "ok": True,
        "pr_number": pr_number,
        "tier": tier,
        "path": path,
        "is_patch": is_patch,
        "content": content,
        "offset": offset,
        "lines_returned": len(content.splitlines(keepends=False)),
        "total_lines": total_lines,
        "has_more": has_more,
        "byte_truncated": byte_truncated,
        "next_offset": end_exclusive if has_more else None,
    }


@tool(
    "read_pr_source",
    (
        "Fetch one source file extracted from an external Parameter Golf PR. "
        "Use this when read_pr_library's summary is too abstract and you "
        "need to see the actual implementation (e.g. the exact forward pass "
        "of a GatedDeltaNet block, or the exact TTT inner loop). "
        "Each PR's available file list is included in the read_pr_library "
        "response under `available_files`. Files suffixed .diff.patch are "
        "unified-diff slices of modified files (full pre-image not "
        "reconstructable); .py/.md/etc are fully reconstructed source. "
        "Use offset+limit (line-based) for files larger than ~1000 lines."
    ),
    {
        "type": "object",
        "properties": {
            "pr_number": {
                "type": "integer",
                "description": "GitHub PR number, e.g. 1711 or 1350.",
            },
            "path": {
                "type": "string",
                "description": (
                    "Repo-relative path as listed in the PR's available_files, "
                    "e.g. 'records/track_10min_16mb/.../train_gpt.py'."
                ),
            },
            "offset": {
                "type": "integer",
                "description": "0-indexed starting line (default 0).",
                "default": 0,
            },
            "limit": {
                "type": "integer",
                "description": "Max lines to return (default 1000, hard max 10000).",
            },
        },
        "required": ["pr_number", "path"],
    },
)
async def read_pr_source(args: dict[str, Any]) -> dict[str, Any]:
    return _mcp(_read_pr_source_impl(
        int(args["pr_number"]),
        str(args["path"]),
        int(args.get("offset", 0)),
        None if args.get("limit") is None else int(args["limit"]),
    ))


==> anc/ImplementationLottery/agent_core/tools/submit.py <==
"""submit_trial — task-agnostic 3-mode trial pipeline.

Flow when a specialist calls this:

  1. Stage  — copy task helper scripts + run script + (first iter only)
     baseline seed into workdir. File list / seed / run script all read
     from `adapter`.
  2. Preflight — head-side syntax_check + task-specific size_check. On
     fail, RECORD a preflight_crash / size_blocked row + return early
     (no GPU used).
  3. Execute — branch on `adapter.submission_mode`:
       "job"      → sched sync push → sched job submit → poll phases → sched pull
       "notebook" → sched notebook ensure → sched sync push → notebook exec → sched pull
       "local"    → run_local subprocess (no push, no pull)
  4. Parse + Record — shared across all modes.

PG (submission_mode default "job") goes through the EXACT event sequence
as before: submit_trial_called → stage_ok → preflight_* → sched_push_ok →
sched_submit → sched_phase × N → sched_terminal → sched_pull_* → classify_done.
The job-mode executor preserves byte-equal events.

Notebook + local modes emit `nb_*` / `local_*` events instead of `sched_*`,
so audit trails distinguish modes.
"""

from __future__ import annotations

import asyncio
import json
import os
import shlex
import shutil
import time
from pathlib import Path
from typing import Any, Optional


def _pod_env_prefix(adapter) -> str:
    """Build a `KEY1='val1' KEY2='val2'` prefix for run_trial.sh from the
    adapter's pod_env_for_trial dict. Empty string when adapter declares
    no env (PG default).

    Quoting rule: values are shlex-quoted to defend against shell
    metachars, EXCEPT values that contain literal `$HOME` — those need
    pod-side bash expansion to resolve correctly (pod-side $HOME is the
    user's SharedFS-home on sched job pods). For those, emit unquoted so bash
    expands `$HOME` at exec time. Such values are by construction
    operator-controlled paths from task_config.py (no untrusted input)
    so the security trade-off is acceptable."""
    env = adapter.pod_env_for_trial
    if not env:
        return ""
    parts = []
    for k, v in env.items():
        if "$HOME" in v:
            parts.append(f"{k}={v}")          # let pod-side bash expand $HOME
        else:
            parts.append(f"{k}={shlex.quote(v)}")
    return " ".join(parts) + " "

from . import tool
from .code_inspect import _syntax_check_impl
from ..harness import blackboard, config, events, sched, tracker
from ..harness.local_exec import run_local


# ── Tunables (task-agnostic) ────────────────────────────────────────────────

_JOB_WAIT_TIMEOUT_S = 4 * 3600   # outer wall limit
_POLL_INTERVAL_S = 15.0
_JOB_MISSING_GRACE_POLLS = 3


# ── Adapter helpers ──────────────────────────────────────────────────────────

def _adapter():
    from agent_core import current_adapter
    return current_adapter()


# ── Shared MCP wrapper ───────────────────────────────────────────────────────

def _mcp(result: dict[str, Any]) -> dict[str, Any]:
    return {"content": [{"type": "text", "text": json.dumps(result, default=str)}]}


# ── Staging ──────────────────────────────────────────────────────────────────

def _stage_workdir(workdir: Path, pkg_root: Path) -> None:
    """Seed baseline source (first-iter only) + optionally seed multi-file
    editable tree (first-iter only) + refresh helper scripts every call.

    Adapter properties consulted:
      seed_file       — single editable file copied if missing
      editable_tree   — optional directory (pkg-relative) copied recursively
                        if absent in workdir (NC vendor pattern)
      stage_files     — helper scripts mtime-refreshed every call
    """
    workdir.mkdir(parents=True, exist_ok=True)

    adapter = _adapter()
    seed_file = adapter.seed_file
    target = workdir / seed_file
    if not target.exists():
        seed_src = pkg_root / seed_file
        if seed_src.is_file():
            target.write_bytes(seed_src.read_bytes())

    # Optional: copy entire editable_tree (NC vendor) on first iter only.
    # Subsequent iters preserve the agent's accumulated edits to the tree.
    tree = adapter.editable_tree
    if tree:
        tree_dst = workdir / tree
        if not tree_dst.exists():
            tree_src = pkg_root / tree
            if tree_src.is_dir():
                # shutil.copytree preserves dir structure + permissions
                shutil.copytree(tree_src, tree_dst, symlinks=False)

    # Refresh helper scripts UNCONDITIONALLY every call. Helpers are
    # harness-trusted code (run_trial.sh, run_classify.py, profile_pipeline.py)
    # — they form the boundary between agent-edited recipe and the
    # measurement / reward path. If we mtime-gated, an older stale-but-newer
    # mtime workdir copy (e.g. from a tar restore, or a prior pre-fix swarm
    # run, or an accidental agent edit) would survive and could compromise
    # measurement integrity (e.g. the v2 shell-side timing sidecar contract).
    # Cost is one filesystem write per stage_file per iter — negligible.
    for rel_src, dst_name in adapter.stage_files:
        src = pkg_root / rel_src
        if src.is_file():
            dst = workdir / dst_name
            dst.write_bytes(src.read_bytes())


def _clear_local_trial_outputs(workdir: Path) -> None:
    """Remove stale trial outputs so parsing never reads old artifacts."""
    for name in _adapter().trial_output_dirs:
        shutil.rmtree(workdir / name, ignore_errors=True)


# ── Wait for terminal ────────────────────────────────────────────────────────

async def _wait_for_job(
    job: sched.JobHandle,
    specialist: str,
    timeout_s: float = _JOB_WAIT_TIMEOUT_S,
) -> sched.JobStatus:
    """Poll `sched job status` until terminal, emitting phase-change events."""
    deadline = time.monotonic() + timeout_s
    last_phase: Optional[str] = None
    consecutive_missing = 0
    while True:
        try:
            status = await asyncio.to_thread(sched.poll_gpu_job, job)
        except sched.JobNotFoundError as e:
            consecutive_missing += 1
            if consecutive_missing >= _JOB_MISSING_GRACE_POLLS:
                events.emit(
                    specialist, "sched_job_missing",
                    job=job.name, err=str(e)[:120],
                    grace_polls=_JOB_MISSING_GRACE_POLLS,
                )
                return sched.JobStatus(name=job.name, phase="failed", exit_code=None)
            events.emit(specialist, "sched_poll_fail", job=job.name, err=str(e)[:120])
            if time.monotonic() > deadline:
                return sched.JobStatus(name=job.name, phase="failed", exit_code=None)
            await asyncio.sleep(_POLL_INTERVAL_S)
            continue
        except RuntimeError as e:
            events.emit(specialist, "sched_poll_fail", job=job.name, err=str(e)[:120])
            if time.monotonic() > deadline:
                return sched.JobStatus(name=job.name, phase="failed", exit_code=None)
            await asyncio.sleep(_POLL_INTERVAL_S)
            continue

        consecutive_missing = 0
        if status.phase != last_phase:
            events.emit(
                specialist, "sched_phase",
                job=job.name, phase=status.phase,
                prev=last_phase,
            )
            last_phase = status.phase

        if sched.is_terminal(status):
            return status
        if time.monotonic() > deadline:
            events.emit(specialist, "sched_wait_timeout", job=job.name, phase=status.phase)
            return sched.JobStatus(name=job.name, phase="failed", exit_code=None)
        await asyncio.sleep(_POLL_INTERVAL_S)


# ── Result-jsonl lookup ──────────────────────────────────────────────────────

def _find_result_jsonl(workdir: Path) -> Optional[Path]:
    """run_trial.sh + run_classify.py emit full_eval_results/<workdir-name>/run_seed0.jsonl."""
    fe = workdir / "full_eval_results"
    if not fe.is_dir():
        return None
    for sub in fe.iterdir():
        candidate = sub / "run_seed0.jsonl"
        if candidate.is_file():
            return candidate
    return None


def _find_result_log(workdir: Path) -> Optional[Path]:
    fe = workdir / "full_eval_results"
    if not fe.is_dir():
        return None
    for sub in fe.iterdir():
        candidate = sub / "run_seed0.log"
        if candidate.is_file():
            return candidate
    return None


def _double_quote_shell(path: str) -> str:
    """Double-quote a shell argument while preserving `$HOME` expansion."""
    escaped = path.replace("\\", "\\\\").replace('"', '\\"').replace("`", "\\`")
    return f'"{escaped}"'


# ── Sync impl (the workhorse) ────────────────────────────────────────────────

async def _submit_trial_impl(
    specialist: str,
    hypothesis: str,
    expected_delta: str,
    parent_exp: str,
    notes: str = "",
    repo_root: Optional[str] = None,
) -> dict[str, Any]:
    """Stage → preflight → mode-dispatch → parse + record."""
    adapter = _adapter()
    if specialist not in adapter.all_domains:
        return {"ok": False, "error": f"unknown specialist {specialist!r}"}

    events.emit(specialist, "submit_trial_called",
                hypothesis=(hypothesis or "")[:80], parent_exp=parent_exp)

    workdir = config.workdir_for(specialist)
    workdir.mkdir(parents=True, exist_ok=True)
    root = Path(repo_root) if repo_root else adapter.pkg_root

    # ── Stage + preflight (shared across modes) ─────────────────────────────
    early = await _stage_and_preflight(
        specialist, hypothesis, expected_delta, parent_exp, workdir, root,
    )
    if early is not None:
        return early

    # ── Mode dispatch ───────────────────────────────────────────────────────
    mode = adapter.submission_mode
    if mode == "job":
        exec_result = await _execute_via_job(
            specialist, parent_exp, hypothesis, expected_delta,
            workdir, adapter,
        )
    elif mode == "notebook":
        exec_result = await _execute_via_notebook(
            specialist, parent_exp, hypothesis, expected_delta,
            workdir, adapter,
        )
    elif mode == "local":
        exec_result = await _execute_via_local(
            specialist, parent_exp, hypothesis, expected_delta,
            workdir, adapter,
        )
    else:
        return {"ok": False, "error": f"unknown submission_mode {mode!r}"}

    if exec_result.get("early_return"):
        return exec_result["payload"]
    label = exec_result["label"]            # sched_job_name or notebook name or "local"
    phase = exec_result["phase"]            # "succeeded" / "failed" / "timeout"
    exit_code = exec_result["exit_code"]

    # ── Parse + record (shared) ─────────────────────────────────────────────
    return await _finalize_trial(
        specialist, hypothesis, expected_delta, parent_exp,
        workdir, label, phase, exit_code, notes, adapter,
    )


# ── Phase 2: stage + preflight (shared) ─────────────────────────────────────

async def _stage_and_preflight(
    specialist: str,
    hypothesis: str,
    expected_delta: str,
    parent_exp: str,
    workdir: Path,
    root: Path,
) -> Optional[dict[str, Any]]:
    """Run stage + syntax + size_check. Return None to continue, or an early
    result dict (payload to forward to caller) on preflight failure."""
    _stage_workdir(workdir, root)
    await asyncio.to_thread(_clear_local_trial_outputs, workdir)
    events.emit(specialist, "stage_ok", workdir=str(workdir))

    syn = _syntax_check_impl(str(workdir))
    if not syn.get("ok"):
        events.emit(specialist, "preflight_fail", reason="syntax",
                    err=(syn.get("error") or "")[:120])
        row = await asyncio.to_thread(
            blackboard.record_trial,
            specialist=specialist, domain=specialist,
            parent_exp=parent_exp, hypothesis=hypothesis,
            expected_delta=expected_delta,
            validate_row=tracker.empty_validate_row(status="preflight_crash"),
            sched_job_name="",
            workdir=workdir,
            notes=f"syntax: {syn.get('error','')[:200]}",
            keep_decision=False,
        )
        return {"ok": True, "preflight": "syntax_error", **row}

    sz = await asyncio.to_thread(_adapter().size_check, str(workdir))
    if sz.get("ok") and sz.get("verdict") == "block":
        events.emit(specialist, "preflight_block", reason="size",
                    size_bytes=sz.get("total_bytes"),
                    limit_bytes=sz.get("limit_bytes"))
        size_row = tracker.empty_validate_row(status="size_blocked")
        size_row["artifact_bytes"] = str(sz.get("total_bytes", ""))
        row = await asyncio.to_thread(
            blackboard.record_trial,
            specialist=specialist, domain=specialist,
            parent_exp=parent_exp, hypothesis=hypothesis,
            expected_delta=expected_delta,
            validate_row=size_row,
            sched_job_name="",
            workdir=workdir,
            notes=(
                f"preflight size={sz.get('total_bytes')} "
                f"limit={sz.get('limit_bytes')} "
                f"(code={sz.get('code_bytes')} "
                f"model={sz.get('model_bytes') or '?'}); "
                "no GPU time used."
            ),
            keep_decision=False,
        )
        return {"ok": True, "preflight": "size_blocked", **row}

    events.emit(specialist, "preflight_ok",
                size_bytes=sz.get("total_bytes") if sz.get("ok") else None)
    return None


# ── Phase 3a: job-mode executor (current behavior, byte-equal for PG) ───────

async def _execute_via_job(
    specialist: str,
    parent_exp: str,
    hypothesis: str,
    expected_delta: str,
    workdir: Path,
    adapter,
) -> dict[str, Any]:
    """sched sync push → sched job submit → poll → sched sync pull. Returns dict
    with either {early_return: True, payload: ...} (preflight-class fail
    that needs to be forwarded directly) or {label, phase, exit_code} on
    successful execution (parse + record happens in shared finalize)."""
    remote_name = config.remote_sync_name_for(specialist)
    remote_workdir = config.remote_workdir_for(specialist)

    # Push
    try:
        await asyncio.to_thread(sched.sync_workdir, str(workdir), remote_name)
    except Exception as e:
        events.emit(specialist, "sched_push_fail", err=str(e)[:120])
        row = await asyncio.to_thread(
            blackboard.record_trial,
            specialist=specialist, domain=specialist,
            parent_exp=parent_exp, hypothesis=hypothesis,
            expected_delta=expected_delta,
            validate_row=tracker.empty_validate_row(status="preflight_crash"),
            sched_job_name="",
            workdir=workdir,
            notes=f"sched sync push failed: {e}",
            keep_decision=False,
        )
        return {"early_return": True, "payload":
                {"ok": False, "preflight": "sched_sync_push_failed", **row}}
    events.emit(specialist, "sched_push_ok", remote=remote_name)

    # Submit
    trial_id = int(await asyncio.to_thread(tracker.next_exp_id))
    job_name = config.sched_job_name(specialist, trial_id)
    remote_workdir_sh = _double_quote_shell(remote_workdir)
    cleanup_glob = " ".join(adapter.trial_output_dirs)
    env_prefix = _pod_env_prefix(adapter)
    cmd = (
        f"cd {remote_workdir_sh} && "
        f"rm -rf {cleanup_glob} && "
        f"{env_prefix}bash {adapter.run_script} {remote_workdir_sh}"
    )
    sched_kwargs = adapter.sched_job_kwargs(specialist)
    try:
        job = await asyncio.to_thread(
            sched.submit_gpu_job,
            name=job_name,
            command=cmd,
            **sched_kwargs,
        )
    except Exception as e:
        events.emit(specialist, "sched_submit_fail", job=job_name, err=str(e)[:120])
        row = await asyncio.to_thread(
            blackboard.record_trial,
            specialist=specialist, domain=specialist,
            parent_exp=parent_exp, hypothesis=hypothesis,
            expected_delta=expected_delta,
            validate_row=tracker.empty_validate_row(status="preflight_crash"),
            sched_job_name=job_name,
            workdir=workdir,
            notes=f"sched submit failed: {e}",
            keep_decision=False,
        )
        return {"early_return": True, "payload":
                {"ok": False, "preflight": "sched_submit_failed", **row}}
    events.emit(specialist, "sched_submit", job=job_name,
                trial_id=trial_id, **sched_kwargs)
    sched.register_active_job(job_name, job.job_id)

    # Poll
    try:
        status = await _wait_for_job(job, specialist)
    finally:
        sched.unregister_active_job(job_name)
    events.emit(specialist, "sched_terminal", job=job_name, phase=status.phase)

    # Pull
    try:
        await asyncio.to_thread(sched.sync_workdir_results, remote_name, str(workdir))
    except Exception as e:
        events.emit(specialist, "sched_pull_fail", job=job_name, err=str(e)[:120])
        crash_row = tracker.empty_validate_row(status="crash")
        row = await asyncio.to_thread(
            blackboard.record_trial,
            specialist=specialist, domain=specialist,
            parent_exp=parent_exp, hypothesis=hypothesis,
            expected_delta=expected_delta,
            validate_row=crash_row,
            sched_job_name=job_name,
            workdir=workdir,
            notes=f"sched sync pull failed: {e} | sched_phase={status.phase}",
            keep_decision=False,
        )
        return {"early_return": True, "payload": {
            "ok":           False,
            "preflight":    "passed",
            "sched_phase":     status.phase,
            "sched_exit_code": status.exit_code,
            **row,
        }}
    events.emit(specialist, "sched_pull_ok", job=job_name)

    return {"label": job_name, "phase": status.phase, "exit_code": status.exit_code}


# ── Phase 3b: notebook-mode executor ────────────────────────────────────────

async def _execute_via_notebook(
    specialist: str,
    parent_exp: str,
    hypothesis: str,
    expected_delta: str,
    workdir: Path,
    adapter,
) -> dict[str, Any]:
    """Notebook ensure → sched sync push → notebook exec → sched sync pull."""
    nb_cfg = adapter.notebook_config
    if not nb_cfg or "image" not in nb_cfg:
        return {"early_return": True, "payload": {
            "ok": False,
            "error": ("submission_mode='notebook' but adapter.notebook_config "
                      "is missing 'image' (and possibly other keys). "
                      f"Got: {nb_cfg!r}"),
        }}
    nb_name = f"{config.active_sched_name_prefix()}-{specialist[:4]}-nb"
    remote_name = config.remote_sync_name_for(specialist)
    remote_workdir = config.remote_workdir_for(specialist)

    # Ensure notebook is up
    try:
        nb_id = await asyncio.to_thread(
            sched.notebook_ensure,
            nb_name,
            image=nb_cfg["image"],
            type_=nb_cfg.get("type", "h100"),
            gpus=int(nb_cfg.get("gpus", 1)),
            cpu=nb_cfg.get("cpu"),
            mem=nb_cfg.get("mem"),
            auto_stop=int(nb_cfg.get("auto_stop", 43200)),
            shm_size=nb_cfg.get("shm_size"),
        )
    except Exception as e:
        events.emit(specialist, "nb_ensure_fail", nb=nb_name, err=str(e)[:160])
        row = await asyncio.to_thread(
            blackboard.record_trial,
            specialist=specialist, domain=specialist,
            parent_exp=parent_exp, hypothesis=hypothesis,
            expected_delta=expected_delta,
            validate_row=tracker.empty_validate_row(status="preflight_crash"),
            sched_job_name=nb_name, workdir=workdir,
            notes=f"notebook ensure failed: {e}",
            keep_decision=False,
        )
        return {"early_return": True, "payload":
                {"ok": False, "preflight": "nb_ensure_failed", **row}}
    # Register IDEMPOTENTLY — same (nb_name, nb_id) across many trials. The
    # registry holds it for the supervisor's whole lifetime so the shutdown
    # chain can stop it on Ctrl+C / deadline-exit. Don't unregister after
    # exec — that would orphan the notebook for 12 h until auto_stop fires.
    sched.register_active_notebook(nb_name, nb_id)
    events.emit(specialist, "nb_ensure_ok", nb=nb_name, notebook_id=nb_id)

    # Push (notebook reads workdir from SharedFS, same as job mode)
    try:
        await asyncio.to_thread(sched.sync_workdir, str(workdir), remote_name)
    except Exception as e:
        events.emit(specialist, "sched_push_fail", err=str(e)[:120])
        row = await asyncio.to_thread(
            blackboard.record_trial,
            specialist=specialist, domain=specialist,
            parent_exp=parent_exp, hypothesis=hypothesis,
            expected_delta=expected_delta,
            validate_row=tracker.empty_validate_row(status="preflight_crash"),
            sched_job_name=nb_name, workdir=workdir,
            notes=f"sched sync push failed: {e}",
            keep_decision=False,
        )
        return {"early_return": True, "payload":
                {"ok": False, "preflight": "sched_sync_push_failed", **row}}
    events.emit(specialist, "sched_push_ok", remote=remote_name)

    # Exec
    trial_id = int(await asyncio.to_thread(tracker.next_exp_id))
    remote_workdir_sh = _double_quote_shell(remote_workdir)
    cleanup_glob = " ".join(adapter.trial_output_dirs)
    env_prefix = _pod_env_prefix(adapter)
    cmd = (
        f"cd {remote_workdir_sh} && "
        f"rm -rf {cleanup_glob} && "
        f"{env_prefix}bash {adapter.run_script} {remote_workdir_sh}"
    )
    events.emit(specialist, "nb_exec_start", nb=nb_name, trial_id=trial_id)
    try:
        output, exit_code = await asyncio.to_thread(sched.notebook_exec, nb_name, cmd)
    except Exception as e:
        events.emit(specialist, "nb_exec_fail", nb=nb_name, err=str(e)[:160])
        # Notebook stays registered — shutdown chain will stop it.
        # Don't lose the cause: write any partial output we may have.
        row = await asyncio.to_thread(
            blackboard.record_trial,
            specialist=specialist, domain=specialist,
            parent_exp=parent_exp, hypothesis=hypothesis,
            expected_delta=expected_delta,
            validate_row=tracker.empty_validate_row(status="crash"),
            sched_job_name=nb_name, workdir=workdir,
            notes=f"notebook exec failed: {e}",
            keep_decision=False,
        )
        return {"early_return": True, "payload":
                {"ok": False, "nb_exec": "failed", **row}}

    # ALWAYS persist the exec output to workdir for crash forensics. Even
    # on success this is useful (training stdout that's not in result log).
    # _finalize_trial fallbacks to this when full_eval_results is missing.
    nb_log_path = workdir / "notebook_exec.log"
    try:
        nb_log_path.write_text(output or "", encoding="utf-8", errors="replace")
    except OSError:
        pass

    phase = "succeeded" if exit_code == 0 else "failed"
    events.emit(specialist, "nb_exec_done", nb=nb_name, exit_code=exit_code,
                phase=phase)

    # Pull
    try:
        await asyncio.to_thread(sched.sync_workdir_results, remote_name, str(workdir))
    except Exception as e:
        events.emit(specialist, "sched_pull_fail", job=nb_name, err=str(e)[:120])
        row = await asyncio.to_thread(
            blackboard.record_trial,
            specialist=specialist, domain=specialist,
            parent_exp=parent_exp, hypothesis=hypothesis,
            expected_delta=expected_delta,
            validate_row=tracker.empty_validate_row(status="crash"),
            sched_job_name=nb_name, workdir=workdir,
            notes=f"sched sync pull failed: {e} | nb_phase={phase}",
            keep_decision=False,
        )
        return {"early_return": True, "payload": {
            "ok": False, "preflight": "passed",
            "sched_phase": phase, "sched_exit_code": exit_code, **row,
        }}
    events.emit(specialist, "sched_pull_ok", job=nb_name)

    return {"label": nb_name, "phase": phase, "exit_code": exit_code}


# ── Phase 3c: local-mode executor ───────────────────────────────────────────

async def _execute_via_local(
    specialist: str,
    parent_exp: str,
    hypothesis: str,
    expected_delta: str,
    workdir: Path,
    adapter,
) -> dict[str, Any]:
    """Run trial as subprocess on the launcher host. No push, no pull —
    workdir IS local. Useful for dev / smoke / no-cluster runs."""
    local_cfg = adapter.local_config
    cleanup_glob = adapter.trial_output_dirs
    # Pre-clean trial output dirs in the local workdir.
    for name in cleanup_glob:
        shutil.rmtree(workdir / name, ignore_errors=True)

    cmd = ["bash", adapter.run_script, str(workdir)]
    timeout_s = float(local_cfg.get("timeout_s", 7200))
    env_overrides = dict(adapter.pod_env_for_trial)   # task-side env first
    if "cuda_visible_devices" in local_cfg:
        env_overrides["CUDA_VISIBLE_DEVICES"] = str(local_cfg["cuda_visible_devices"])
    env_overrides["WORKDIR"] = str(workdir)

    label = f"local-{specialist[:4]}"
    log_path = workdir / "local_run.log"
    events.emit(specialist, "local_exec_start", label=label,
                cmd=" ".join(cmd), timeout_s=int(timeout_s))
    try:
        result = await run_local(
            cmd, cwd=workdir, timeout_s=timeout_s, log_path=log_path,
            env_overrides=env_overrides,
        )
    except Exception as e:
        events.emit(specialist, "local_exec_fail", label=label, err=str(e)[:160])
        row = await asyncio.to_thread(
            blackboard.record_trial,
            specialist=specialist, domain=specialist,
            parent_exp=parent_exp, hypothesis=hypothesis,
            expected_delta=expected_delta,
            validate_row=tracker.empty_validate_row(status="crash"),
            sched_job_name=label, workdir=workdir,
            notes=f"local exec exception: {e}",
            keep_decision=False,
        )
        return {"early_return": True, "payload":
                {"ok": False, "local_exec": "failed", **row}}
    events.emit(specialist, "local_exec_done", label=label,
                phase=result.phase, exit_code=result.exit_code,
                elapsed_s=int(result.elapsed_s))
    return {"label": label, "phase": result.phase, "exit_code": result.exit_code}


# ── Phase 4: parse + record (shared) ────────────────────────────────────────

async def _finalize_trial(
    specialist: str,
    hypothesis: str,
    expected_delta: str,
    parent_exp: str,
    workdir: Path,
    label: str,                 # sched_job_name / nb_name / "local-…"
    phase: str,                 # "succeeded" / "failed" / "timeout"
    exit_code: Optional[int],
    notes: str,
    adapter,
) -> dict[str, Any]:
    """Parse run_seed*.jsonl + record_trial + emit classify_done.

    Crash-excerpt log priority (first-found wins):
      1. <workdir>/full_eval_results/*/run_seed0.log       (run_trial.sh wrote it)
      2. <workdir>/notebook_exec.log                       (notebook mode early fail)
      3. <workdir>/local_run.log                           (local mode early fail)
    Without (2)+(3) fallback, notebook/local early failures (rsync error,
    missing torchvision, vendor missing) would lose all forensic trail
    because run_trial.sh never wrote a result-dir log.
    """
    def _resolve_excerpt_log() -> Optional[Path]:
        """Find the best log for crash-excerpt extraction, in priority order."""
        primary = _find_result_log(workdir)
        if primary is not None and primary.is_file() and primary.stat().st_size > 0:
            return primary
        # Fallbacks: mode-specific outer logs (only present when mode-exec
        # ran; missing for failed-before-exec paths, which is fine).
        for fallback in ("notebook_exec.log", "local_run.log"):
            p = workdir / fallback
            if p.is_file() and p.stat().st_size > 0:
                return p
        return primary       # may still be None

    jsonl = _find_result_jsonl(workdir)
    if jsonl is None:
        log_path = _resolve_excerpt_log()
        excerpt = ""
        if log_path is not None:
            excerpt = (await asyncio.to_thread(tracker.extract_crash_excerpt, log_path)) or ""
        validate_row = tracker.empty_validate_row(status="crash")
        notes_final = notes or ""
        if excerpt:
            notes_final = f"{notes_final} | {excerpt}" if notes_final else excerpt
    else:
        validate_row = await asyncio.to_thread(tracker.parse_validate_result, jsonl)
        notes_final = notes
        if validate_row["status"] in ("crash", "preflight_crash"):
            log_path = _resolve_excerpt_log()
            if log_path is not None:
                excerpt = await asyncio.to_thread(tracker.extract_crash_excerpt, log_path)
                if excerpt:
                    notes_final = f"{notes_final} | {excerpt}" if notes_final else excerpt

    row = await asyncio.to_thread(
        blackboard.record_trial,
        specialist=specialist, domain=specialist,
        parent_exp=parent_exp, hypothesis=hypothesis,
        expected_delta=expected_delta,
        validate_row=validate_row,
        sched_job_name=label,
        workdir=workdir,
        notes=notes_final,
    )

    score_field = adapter.score_field
    events.emit(specialist, "classify_done",
                exp_id=row.get("exp_id"),
                status=row.get("status"),
                **{score_field: row.get(score_field)},
                delta=row.get("delta_vs_best"))

    return {
        "ok":           True,
        "preflight":    "passed",
        "sched_phase":     phase,
        "sched_exit_code": exit_code,
        **row,
    }


# ── Async @tool wrapper (SDK-facing) ─────────────────────────────────────────

@tool(
    "submit_trial",
    (
        "Submit this specialist's current train_gpt.py to a real 8×H100 "
        "evaluation via SCHED. Runs a local syntax + size preflight first — "
        "failures are recorded WITHOUT burning GPU time. On success, blocks "
        "until the job finishes, then writes a row to the blackboard TSV and "
        "returns {exp_id, status, val_bpb, delta_vs_best, artifact_bytes, "
        "train_s, eval_s, total_s, snapshot_path, sched_job_name, notes}. "
        "Status is one of: keep | discard | crash | size_blocked | "
        "preflight_crash | eval_budget_overrun | train_budget_overrun."
    ),
    {
        "type": "object",
        "properties": {
            "specialist":     {"type": "string",
                               "description": "Your domain key, e.g. 'arch'."},
            "hypothesis":     {"type": "string",
                               "description": "One-sentence description of what you changed."},
            "expected_delta": {"type": "string",
                               "description": "Signed estimate, e.g. '-0.002'."},
            "parent_exp":     {"type": "string",
                               "description": "exp_id you rooted from (usually best.json)."},
            "notes":          {"type": "string",
                               "description": "Optional free-form rationale.",
                               "default": ""},
        },
        "required": ["specialist", "hypothesis", "expected_delta", "parent_exp"],
    },
)
async def submit_trial(args: dict[str, Any]) -> dict[str, Any]:
    result = await _submit_trial_impl(
        specialist=args["specialist"],
        hypothesis=args["hypothesis"],
        expected_delta=args["expected_delta"],
        parent_exp=args["parent_exp"],
        notes=args.get("notes", ""),
    )
    return _mcp(result)


==> anc/ImplementationLottery/agent_core/tools/workdir.py <==
"""Workdir / snapshot navigation tools — task-agnostic.

A specialist never writes to `snapshots/` directly — that's the
blackboard's job. It only *reads* historical snapshots (to see what a
sibling specialist's winning edit looked like) and *rebases* its own
workdir onto a past snapshot (to fork from exp_042 instead of the
current best).

Like the `code_inspect` tools, each entry point is split into a plain
sync `_<name>_impl(...)` (for direct head-side calls) and an async
`@tool`-decorated MCP wrapper (for SDK tool-use).

The baseline filename (e.g. "train_gpt.py" for PG) is read from the
active task adapter so the same helpers work for any task.
"""

from __future__ import annotations

import difflib
import json
import shutil
from pathlib import Path
from typing import Any, Optional

from . import tool
from ..harness import config, tracker


# ── Shared MCP wrapper ───────────────────────────────────────────────────────

def _mcp(result: dict[str, Any]) -> dict[str, Any]:
    return {"content": [{"type": "text", "text": json.dumps(result, default=str)}]}


def _baseline_filename() -> str:
    from agent_core import current_adapter
    return current_adapter().baseline_filename


def _score_field() -> str:
    from agent_core import current_adapter
    return current_adapter().score_field


# ── Helpers ──────────────────────────────────────────────────────────────────

def _find_snapshot_dir(exp_id: str) -> Path | None:
    """Map exp_id → blackboard/snapshots/<exp_id>_<domain>/.

    The snapshot dir is named `<exp_id>_<domain>`; we glob by prefix so
    the caller doesn't need to pass the domain. Returns None on miss.
    """
    matches = list(config.SNAPSHOTS_DIR.glob(f"{exp_id}_*"))
    if not matches:
        return None
    # Deterministic pick — shouldn't matter because blackboard enforces
    # exp_id uniqueness, but sort for reproducibility anyway.
    return sorted(matches)[0]


# ── read_snapshot ────────────────────────────────────────────────────────────

_MAX_SNIPPET_BYTES = 200_000


def _read_snapshot_impl(exp_id: str, path: Optional[str] = None) -> dict[str, Any]:
    """Return the snapshotted source text + meta for exp_id.

    `path`: optional snapshot-relative path. Default = baseline_filename
    (single-file behavior preserved for PG/CIFAR). Multi-file tasks
    (NC v2-B) pass e.g. "vendor/nanochat/nanochat/gpt.py".

    Path is restricted to the snapshot's editable surface: the baseline
    file or anything inside the adapter's editable_tree. Absolute paths
    and parent-directory traversal (`..`) are rejected — this is a
    model-callable MCP tool and must not leak file reads outside the
    snapshot.
    """
    snap = _find_snapshot_dir(exp_id)
    if snap is None:
        return {"ok": False, "error": f"no snapshot found for exp_{exp_id}"}

    baseline = _baseline_filename()
    rel = path or baseline

    # Path-bounds check before touching the filesystem.
    if Path(rel).is_absolute():
        return {"ok": False,
                "error": f"absolute paths are rejected: {rel}"}
    # Reject explicit `..` segments AND any rel that resolves outside snap.
    parts = Path(rel).parts
    if any(p == ".." for p in parts):
        return {"ok": False,
                "error": f"parent-directory traversal not allowed: {rel}"}

    from agent_core import current_adapter
    a = current_adapter()
    tree = a.editable_tree
    allowed = (rel == baseline) or (tree and (parts[:1] == (tree,) or rel.startswith(f"{tree}/")))
    if not allowed:
        scope = baseline if not tree else f"{baseline} or {tree}/**"
        return {"ok": False,
                "error": f"path must be inside editable surface ({scope}); got {rel!r}"}

    code_path = snap / rel
    # Resolve and re-verify containment to defend against symlinks.
    try:
        resolved = code_path.resolve()
        snap_resolved = snap.resolve()
        resolved.relative_to(snap_resolved)
    except (OSError, ValueError):
        return {"ok": False,
                "error": f"resolved path escapes snapshot dir: {rel}"}

    if not code_path.is_file():
        return {"ok": False, "error": f"{rel} missing inside {snap}"}

    try:
        raw = code_path.read_bytes()
    except OSError as e:
        return {"ok": False, "error": f"read failed: {e}"}

    truncated = False
    if len(raw) > _MAX_SNIPPET_BYTES:
        raw = raw[:_MAX_SNIPPET_BYTES]
        truncated = True
    content = raw.decode("utf-8", errors="replace")
    if truncated:
        content += "\n\n# … (truncated; snapshot larger than read limit)\n"

    # Cross-reference the TSV row so the agent sees what it produced.
    score_field = _score_field()
    meta: dict[str, Any] = {}
    for r in tracker.read_results():
        if r.get("exp_id") == exp_id:
            meta = {
                "specialist":     r.get("specialist", ""),
                "hypothesis":     r.get("hypothesis", ""),
                score_field:      r.get(score_field, ""),
                "delta_vs_best":  r.get("delta_vs_best", ""),
                "artifact_bytes": r.get("artifact_bytes", ""),
                "status":         r.get("status", ""),
            }
            break

    return {
        "ok":        True,
        "exp_id":    exp_id,
        "path":      str(code_path),
        "rel":       rel,
        "content":   content,
        "truncated": truncated,
        "meta":      meta,
    }


@tool(
    "read_snapshot",
    (
        "Fetch the train_gpt.py source from a past kept experiment. "
        "Use this to study what a sibling specialist (or your own earlier "
        "keep) actually did — the snapshot is frozen at keep-time so you "
        "see the exact code that produced the reported val_bpb. "
        "Returns {ok, exp_id, content, meta}; content is truncated to "
        "~200 KB with a marker. "
        "Optional `path` arg lets multi-file tasks (NC) read any file "
        "inside the snapshot tree (e.g. 'vendor/nanochat/nanochat/gpt.py')."
    ),
    {
        "type": "object",
        "properties": {
            "exp_id": {
                "type": "string",
                "description": "Zero-padded exp_id, e.g. '042'.",
            },
            "path": {
                "type": "string",
                "description": (
                    "Optional snapshot-relative file path. Defaults to the "
                    "task baseline (PG: train_gpt.py, NC: experiment.py, "
                    "CIFAR: airbench94_muon.py). Multi-file tasks pass "
                    "e.g. 'vendor/nanochat/scripts/base_train.py'."
                ),
            },
        },
        "required": ["exp_id"],
    },
)
async def read_snapshot(args: dict[str, Any]) -> dict[str, Any]:
    return _mcp(_read_snapshot_impl(args["exp_id"], args.get("path")))


# ── rebase_to ────────────────────────────────────────────────────────────────

def _rebase_to_impl(exp_id: str, workdir: str) -> dict[str, Any]:
    """Replace workdir's editable surface with the snapshot of exp_id.

    Single-file tasks (PG, CIFAR): copies snapshot/<baseline> over
    workdir/<baseline>.
    Multi-file tasks (NC v2-B): copies snapshot/<baseline> AND
    snapshot/<editable_tree>/ over workdir/* (replacing the existing
    tree with the snapshot's). Idempotent.
    """
    snap = _find_snapshot_dir(exp_id)
    if snap is None:
        return {"ok": False, "error": f"no snapshot found for exp_{exp_id}"}
    from agent_core import current_adapter
    a = current_adapter()
    baseline = a.baseline_filename
    src = snap / baseline
    if not src.is_file():
        return {"ok": False, "error": f"{baseline} missing inside {snap}"}

    wd = Path(workdir)
    wd.mkdir(parents=True, exist_ok=True)
    dst = wd / baseline
    shutil.copy2(src, dst)
    bytes_written = dst.stat().st_size
    files_written = 1

    # Multi-file: also replace editable_tree.
    tree = a.editable_tree
    if tree:
        tree_src = snap / tree
        tree_dst = wd / tree
        if tree_src.is_dir():
            # Replace the whole tree with the snapshot's version.
            if tree_dst.exists():
                shutil.rmtree(tree_dst)
            shutil.copytree(tree_src, tree_dst, symlinks=False)
            for f in tree_dst.rglob("*"):
                if f.is_file():
                    bytes_written += f.stat().st_size
                    files_written += 1

    # Task-adapter extra directories (e.g. external_data/ in data_only mode).
    for extra in getattr(a, "snapshot_extra_dirs", []):
        extra_src = snap / extra
        extra_dst = wd / extra
        if extra_src.is_dir():
            if extra_dst.exists():
                shutil.rmtree(extra_dst)
            shutil.copytree(extra_src, extra_dst, symlinks=False)
            for f in extra_dst.rglob("*"):
                if f.is_file():
                    bytes_written += f.stat().st_size
                    files_written += 1
        else:
            # Snapshot has no external_data → clear workdir's copy too
            if extra_dst.exists():
                shutil.rmtree(extra_dst)

    return {
        "ok":            True,
        "parent_exp":    exp_id,
        "workdir":       str(wd),
        "bytes_written": bytes_written,
        "files_written": files_written,
    }


@tool(
    "rebase_to",
    (
        "Copy the snapshot of exp_id's train_gpt.py into your own workdir, "
        "overwriting whatever is currently there. Use this to fork from a "
        "non-best parent (e.g. to revive a discarded branch). Returns "
        "{ok, parent_exp, workdir, bytes_written}."
    ),
    {
        "type": "object",
        "properties": {
            "exp_id":  {"type": "string"},
            "workdir": {
                "type": "string",
                "description": "Your own workdir_<domain>/ path.",
            },
        },
        "required": ["exp_id", "workdir"],
    },
)
async def rebase_to(args: dict[str, Any]) -> dict[str, Any]:
    return _mcp(_rebase_to_impl(args["exp_id"], args["workdir"]))


# ── diff_snapshots ───────────────────────────────────────────────────────────

_MAX_DIFF_BYTES = 8_000
_MAX_DIFF_LINES = 300


def _diff_snapshots_impl(exp_a: str, exp_b: str) -> dict[str, Any]:
    """Unified diff between two snapshots' editable surfaces.

    Single-file tasks: just diff <baseline_filename>.
    Multi-file tasks (NC v2-B): walk both editable trees, emit diffs for
    every file present in either snapshot. Output capped at 300 lines /
    8 KB total across all files.
    """
    if exp_a == exp_b:
        return {
            "ok":        True,
            "exp_a":     exp_a,
            "exp_b":     exp_b,
            "diff":      "",
            "truncated": False,
            "note":      "exp_a == exp_b; no diff",
        }

    from agent_core import current_adapter
    a = current_adapter()
    baseline = a.baseline_filename
    snap_a = _find_snapshot_dir(exp_a)
    if snap_a is None:
        return {"ok": False, "error": f"no snapshot found for exp_{exp_a}"}
    snap_b = _find_snapshot_dir(exp_b)
    if snap_b is None:
        return {"ok": False, "error": f"no snapshot found for exp_{exp_b}"}

    # Build the union set of relative paths to diff.
    rels: list[str] = [baseline]
    tree = a.editable_tree
    if tree:
        # Union of .py files across both snapshots' editable_tree.
        seen: set[str] = set()
        for snap in (snap_a, snap_b):
            tree_root = snap / tree
            if tree_root.is_dir():
                for f in tree_root.rglob("*.py"):
                    if f.is_file():
                        seen.add(str(f.relative_to(snap)))
        rels.extend(sorted(seen))

    chunks: list[str] = []
    total_bytes = 0
    total_lines = 0
    truncated = False
    files_diffed = 0
    files_changed = 0

    for rel in rels:
        if truncated:
            break
        code_a = snap_a / rel
        code_b = snap_b / rel
        try:
            text_a = code_a.read_text(encoding="utf-8", errors="replace") if code_a.is_file() else ""
            text_b = code_b.read_text(encoding="utf-8", errors="replace") if code_b.is_file() else ""
        except OSError:
            continue
        if text_a == text_b:
            files_diffed += 1
            continue
        lines_a = text_a.splitlines(keepends=True)
        lines_b = text_b.splitlines(keepends=True)
        files_changed += 1
        files_diffed += 1
        for line in difflib.unified_diff(
            lines_a, lines_b,
            fromfile=f"exp_{exp_a}/{rel}",
            tofile=f"exp_{exp_b}/{rel}",
            n=3,
        ):
            total_lines += 1
            total_bytes += len(line.encode("utf-8"))
            if total_lines > _MAX_DIFF_LINES or total_bytes > _MAX_DIFF_BYTES:
                truncated = True
                break
            chunks.append(line)

    diff_text = "".join(chunks)
    if truncated:
        diff_text += (
            f"\n… (truncated; diff exceeded "
            f"{_MAX_DIFF_LINES} lines / {_MAX_DIFF_BYTES} bytes after "
            f"{files_diffed} files — use read_snapshot on specific paths "
            f"for the full content)\n"
        )

    score_field = _score_field()
    rows_by_id = {r.get("exp_id"): r for r in tracker.read_results()}

    def _meta(exp_id: str) -> dict[str, Any]:
        r = rows_by_id.get(exp_id) or {}
        return {
            "specialist":    r.get("specialist", ""),
            "hypothesis":    r.get("hypothesis", ""),
            score_field:     r.get(score_field, ""),
            "delta_vs_best": r.get("delta_vs_best", ""),
            "status":        r.get("status", ""),
        }

    return {
        "ok":            True,
        "exp_a":         exp_a,
        "exp_b":         exp_b,
        "diff":          diff_text,
        "truncated":     truncated,
        "files_diffed":  files_diffed,
        "files_changed": files_changed,
        "meta_a":        _meta(exp_a),
        "meta_b":        _meta(exp_b),
    }


@tool(
    "diff_snapshots",
    (
        "Unified diff of train_gpt.py between two past experiments' "
        "snapshots. Use this when you want to see exactly what changed "
        "between exp_a and exp_b without reading both files in full. "
        "Output is truncated to ~300 lines / ~8 KB with a marker; for "
        "larger diffs, call read_snapshot on each side. Returns "
        "{ok, exp_a, exp_b, diff, truncated, meta_a, meta_b}."
    ),
    {
        "type": "object",
        "properties": {
            "exp_a": {"type": "string", "description": "First exp_id (zero-padded, e.g. '042')."},
            "exp_b": {"type": "string", "description": "Second exp_id (zero-padded)."},
        },
        "required": ["exp_a", "exp_b"],
    },
)
async def diff_snapshots(args: dict[str, Any]) -> dict[str, Any]:
    return _mcp(_diff_snapshots_impl(args["exp_a"], args["exp_b"]))


==> anc/ImplementationLottery/docs/aistats2027_extension_protocol.md <==
# Independent-reference and development-selection extension

This extension follows inspection of the completed 768-assignment Flash cohort. That cohort showed implementation variation, sparse fixed-policy differences, and no gain from mean aggregation over its prespecified single draw. The extension tests reference precision and development-based promotion with additional independent implementations. All initial results remain part of the evidence.

## Frozen design

The user authorized additional experiments on October 2, 2026 in America/Los_Angeles. All new model roles use `deepseek-flash`, including generation, execution, repairs, and reviews. The execution processes, per-assignment budgets, baseline, mechanism families, and fidelity rules are inherited from the completed prospective study.

The twelve existing tasks retain their exact accepted cards. Each card receives twelve new implementations under each execution process, yielding 1,152 new assignments. Their initial implementation slots 0–4 supply the selection bank. The original semantic admission records are reused with explicit provenance. New implementations receive fresh sessions and both blind fidelity judgments.

Six new tasks extend the metadata envelope to at most 20,000 rows, 900 numeric predictors, and 26 classes, with complete predictors and imbalance at most 20. Previously exposed tasks and all shared multiple-features handwriting views are excluded. Applying these rules to the retained OpenML-CC18 metadata yields task IDs 6 (letter), 3481 (isolet), 9976 (madelon), 9981 (cnae-9), 14970 (har), and 125922 (texture). The complete eligible extension is included. Download or baseline execution failures are documented before agent implementation. Baseline accuracy supplies no exclusion threshold.

Each new task receives the same four mechanism families and the original two-review portfolio admission procedure. Each admitted card receives five selection implementations and twelve reference implementations per execution process. These six tasks contribute 816 new assignments, for a planned total of 1,968. New-task selection slots are 0–4 and reference slots are 5–16. Existing-task extension slots 0–11 are reference-only.

## Selection and evaluation

All extension code, fidelity labels, and seed-rerun assignments are frozen before any extension agent-patch score is evaluated. The existing selection bank has already been evaluated on the test fold; that exposure is retained in the provenance. New policy choices are frozen before any new reference outcomes are opened.

The primary selection signal is accuracy on official fold 1 after training on folds 2–9. This supplies one common development split and uses the existing isolated evaluator. Fold 0 remains excluded from development selection. The baseline receives the same development evaluation. Accuracy is represented by its integer number of correct predictions over the known evaluation size; this removes rounding-only differences. Fresh test-reference accuracies are recovered on the same count grid from the stored gains and baseline. Successful patch scores are normalized against that development baseline; failed or unfaithful assignments retain the declared utility treatment. Reference programs train on folds 1–9 and are evaluated on fold 0, matching the study's original final evaluation contract.

The five policies use a single draw, the mean or maximum of three draws, and the mean or maximum of five draws. For each policy, selection evidence is averaged over every combination of the five available implementations within each card and over their Cartesian product across cards. A single policy therefore defines a distribution over selected cards. The largest-label tie rule uses an absolute numerical tolerance of 1e-12. The complete-portfolio fixed-slot replication retains the original saved selected labels. The distribution and the counts of contributing combinations are saved before any new reference evaluation. Combinations remain dependent observations within a task.

All primary reference means average twelve fresh implementations per card, with each implementation averaged over training seeds 0, 1001, and 2001. A missing seed outcome receives the registered failure utility in ITT. Faithful reference support additionally requires all three seed evaluations to complete. This aggregation is specified before any extension agent-patch evaluation. A seed-zero-only reference is retained as a sensitivity for comparison with the initial cohort. The primary decision endpoint is the task-averaged loss of the policy's selected-card distribution against the best reference mean. ITT retains every card and assignment. The primary-faithful sensitivity requires all five selection implementations to be faithful and executable on development and test data, and all twelve reference implementations to be faithful and executable on test data, with at least two retained cards per task. A double-faithful sensitivity applies both blind labels. Conditional policy distributions are recomputed on the eligible cards and their coverage is reported.

For the twelve existing tasks, a secondary analysis applies the same combination-based policies to the original hidden-score selection bank. It also repeats the original fixed-slot rules against the new twelve-draw reference. These comparisons isolate dependence on the original selected slot and reference realization. Their prior outcome exposure is explicit.

A secondary baseline-preserving analysis allows each policy to retain the frozen baseline when its selected evidence is nonpositive. KEEP has fixed zero utility relative to the primary-seed baseline and consumes no additional implementation draw. Its distributions are also frozen before new reference evaluation. This analysis reports selection loss, negative-reference promotions, baseline retention, and missed positive-reference improvements.

A secondary action comparison evaluates retaining code versus reimplementing its selected mechanism. Within the evidence subset of the selected card, the retained program has the highest selection score; tied programs receive equal probability. These program weights are frozen with the card-selection distributions. Retained programs and fresh references are compared on the same final test fold, training pool, and three-seed average. This comparison distinguishes the performance of a selected code realization from the fresh-implementation quality of its mechanism. Development-to-test regret also contains validation-transfer effects, which are distinguished from the same-data implementation-versus-seed diagnostic.

New-task selection implementations receive hidden evaluation only after policy distributions are saved. All new executable programs receive seeds 0, 1001, and 2001. The existing selection code is reused unchanged for development evaluation. Test and development scores never enter the implementing or fidelity-reviewing sessions.

## Analyses and reporting

The primary comparison uses development selection and twelve-draw test references. The two primary paired contrasts are maximum-of-three minus mean-of-three loss at equal implementation cost, and single-draw minus mean-of-five loss. The other two original contrasts are reported as secondary endpoints. Positive values indicate lower loss for the second policy. Exact paired sign-flip tests are reported with Holm adjustment across the four primary execution-process-by-contrast tests in the pooled ITT analysis. Cohort-specific comparisons are descriptive subgroup analyses.

Task-cluster bootstrap intervals use 20,000 resamples with seed 20261002. The existing twelve-task continuation and six new tasks are reported separately, followed by an equal-task pooled summary. Every registered policy, contrast, failure, and conditional population is retained. Portfolio and implementation exclusions depend on the frozen admission and validity rules.

Reference-size sensitivity uses the first 3, first 6, and all 12 fresh reference slots. It reports changes in reference winners, top-two margins, and policy loss without generating additional implementations in response to a result. The full twelve-draw reference defines the primary endpoint. Variance decomposition and the common-support saved-code comparison remain complementary diagnostics.

The extension provides a fixed additional experiment. Its analysis scripts and decision rules are completed before new reference unblinding. The paper will distinguish this follow-up from the original prospective cohort and identify development selection, test reference, reused evidence, and new implementations in each result.

## Evaluation scheduling

The extension uses two concurrent task/process evaluation shards, each with six frozen-program workers, for at most twelve concurrent fits. Each individual fit remains single-threaded with the existing per-fit timeout. Parallelism changes evaluation scheduling; the code, training seeds, splits, and scoring rules remain fixed. Resume checks preserve each saved result.


==> anc/ImplementationLottery/docs/aistats2027_protocol.md <==
# AISTATS 2027 prospective reliability study

This study measures how independent implementations affect selection among frozen research mechanisms. It adds a prospectively reviewed Flash cohort to the archived Pro cohort. The analysis reports the registered matrix, its execution and semantic validity, and the selection outcomes for every included task.

## Authorization and model

The user authorized the study on October 1, 2026 in America/Los_Angeles, with no account spending ceiling. All new model roles use `deepseek-flash`. The provider currently serves DeepSeek V4.1 Flash through that identifier. Generation, execution, repairs, and both semantic reviews use this model. Per-assignment compute and interaction limits define the experimental treatments.

## Tasks

The candidate frame is the numeric, complete-data subset of OpenML-CC18. Eligibility requires at most 12,000 rows, at most 256 predictors, at most ten classes, and class imbalance at most 20. Previously exposed implementation tasks are excluded. All multiple-features handwriting views are excluded because their shared examples overlap the earlier cohort.

These metadata rules yield twelve tasks from the fetched suite metadata. They are 146819, 3549, 3918, 10093, 9964, 146817, 9978, 146820, 9960, 28, 14969, and 32. The selection uses metadata and prior exposure records. It includes tasks with small baseline headroom. Download failures and baseline runtime failures are recorded before card generation.

Official fold zero supplies the evaluation examples. The remaining official folds supply training data and the visible baseline development score. The baseline and environment follow the archived HistGradientBoosting setup. Agent-produced patches receive held-out evaluation and same-code seed reruns. Additional development cross-validation of these patches is omitted because it supplies no input to the frozen selection analysis.

## Candidate admission

Each task receives task-conditioned cards from four prespecified mechanism families. These are validation-based early stopping, univariate supervised feature filtering, full-dimensional covariance whitening, and an RBF maximum-margin predictor. Each family fixes the intervention and preserves unrelated baseline choices. Its card states invariants and leaves mechanism-intrinsic implementation choices open. Two fresh Flash sessions review the entire portfolio through separately specified prompts before execution. They see the frozen baseline, allowed task context, and the cards. Each review checks baseline distinction, a coherent mechanism, representation validity, feasible implementation, substantive implementation freedom, and pairwise distinction.

The full portfolio must pass both reviews. A failed portfolio can receive at most two additional complete draws under the same prompt and acceptance criteria. All attempts and reviews are retained. A task that still fails is an admission failure and contributes no implementation assignment. The paper reports the resulting admission rate and executed task count. This rule depends on semantic admission before outcomes.

Generation and portfolio review use low reasoning effort and a 16,384-token output allowance. This setting was calibrated on an already exposed task after the inherited 6,000-token high-effort setting repeatedly truncated responses. The abandoned calibration portfolios have no implementation or outcome and remain in their separate engineering archive.

The mechanism families were fixed after a pre-execution construction diagnostic found duplicate mechanisms and contradictory implementation choices in free-form portfolios. All diagnostic portfolios and reviews remain archived. They contribute no implementation or outcome to the prospective cohort. The final cohort tests implementation reliability within an explicitly designed mechanism portfolio. Its lexical screen assists generation, and the two semantic reviews supply the portfolio admission decision.

## Implementation and fidelity

The target matrix is twelve tasks, four cards, eight implementations, and two execution processes, yielding 768 assignments. Bounded uses the existing capped-call patch executor. Agentic uses the existing fresh Read/Edit SDK session. Both receive identical cards, compute policies, and task context. Each assignment has its own session and working directory.

Every patch receives two outcome-blind Flash fidelity reviews. The primary prompt supplies the ITT label. Agreement, disagreement, and the subset passing both reviews are reported separately. Constructed invalid and cross-card controls test reviewer discrimination. These reviews provide same-model semantic evidence. Source inspection and executable checks support concrete invariants.

All task shards and both execution processes must freeze patches, fidelity labels, and rerun selection before any agent-patch outcome is evaluated. Failed attempts remain in ITT. Each executable patch receives its primary training seed and seeds 1001 and 2001, with identical code, split, and evaluation examples.

## Registered analyses

The research task is the unit of uncertainty. The archived Pro cohort and the new Flash cohort are reported separately. Complete numerical outputs and all registered endpoints remain available with the submission materials.

Primary diagnostics are task-averaged selection regret, tie-aware winner-set agreement, and the difference between cross-implementation and same-artifact decision instability. The variance decomposition and idea ICC provide complementary measurement summaries. ITT, admitted-card, and faithfully executable conditional analyses identify their retained populations explicitly.

For the existing three-draw cohort, the analysis enumerates all cross-card choices and the distribution across relative replicate permutations. Reference outcomes exclude the selected implementation within each card. Exact ties use a tolerance of 1e-12. The published lexicographic tie rule is retained as a replication check. A second analysis averages over tied observed winners and reports winner-set overlap.

Performance loss among faithful executable implementations is measured in absolute accuracy percentage points. The full threshold grid is 0, 0.1, 0.25, 0.5, 1, and 2 percentage points. ITT losses retain their operational penalties and are reported as utility differences. Converting ITT utility to the task accuracy scale yields accuracy-equivalent utility points. The analysis reports the distribution of margins and losses, the fraction involving penalized draws, and the same-artifact comparison on common eligible support.

For the eight-draw cohort, draws zero through four supply selection evidence and draws five through seven supply a held-out implementation reference. The reference stays sealed until the policies and selection outcomes have been saved. The policies use one draw, means of three or five draws, and maxima over the same three or five draws. Comparisons with equal implementation counts isolate the aggregation rule. Cost curves report additional implementations and evaluator reruns separately.

Task-cluster bootstrap intervals use a fixed seed and 20,000 resamples. Exact paired sign-flip tests accompany task-level policy contrasts. A noisy finite reference measures prospective stability and realized regret. The paper identifies it as a finite reference throughout.

## Reporting and presentation

The manuscript develops supported contributions and reports the registered evidence relevant to those contributions. Engineering diagnostics remain in the run archive. The body uses direct sentences, introduces new terminology explicitly, and places Related Work after the introduction. Study conditions are described with the relevant methods and results.

All visualizations use palette B and Microsoft YaHei Regular 400 or Bold 700. Figure sources remain vector. Every final page is rendered to PNG for layout inspection. The appendix contains the protocol, essential robustness analyses, and evidence needed to assess the claims. Assignment tables and long logs are distributed as data artifacts.


==> anc/ImplementationLottery/docs/aistats2027_runtime_diagnostic.md <==
# Runtime diagnostic after the independent-reference evaluation

The original evaluation uses two task/process shards with six program workers per shard. During isolet evaluation, several frozen programs reached the 300-second controller timeout. Memory remained available and swap usage was zero. The original outcomes and analysis remain the primary results.

After the complete original evaluation finishes, every task with a `TimeoutExpired` in either primary or additional-seed evaluation receives a runtime diagnostic. The task list is determined by this error type. Both execution processes contribute their complete five-program selection banks and twelve-program reference banks. Every program is retained, including generation failures and programs that previously executed successfully.

The diagnostic uses the same frozen code, final split, training seed zero, evaluator, and 300-second allowance, with six concurrent fits in total. Existing generation and compute-invalid records keep the declared failure utility. Previous evaluation errors receive a new evaluation in a separate diagnostic directory. The original trial, score, and seed-rerun files are preserved. All selection distributions remain fixed. This diagnostic makes no model calls.

The analysis reports completion counts, wall times, agreement on the integer correct-count grid for previously successful seed-zero evaluations, and all five development policies against the diagnostic reference. The comparison uses the original seed-zero reference sensitivity so that the number of training seeds is matched. Tasks without timeouts retain their original seed-zero scores in the pooled diagnostic. A separate sensitivity reports the original three-seed policy outcomes on tasks without any recorded timeout. Task-bootstrap intervals remain descriptive; the original four primary tests and their multiplicity adjustment remain unchanged.

This diagnostic was initiated after observing runtime failures. Its plan is saved before its additional evaluations. A change in completion under lower concurrency identifies sensitivity to the execution conditions; comparisons among implementations and scientific interpretations report that sensitivity explicitly.

An analysis addendum was recorded after the main results and partial diagnostic outcomes were observed. It compares retaining selected code with fresh implementation using seed zero for both actions. On timeout-affected tasks, both banks use the planned reduced-concurrency evaluations; other tasks retain their original seed-zero scores. The original comparator also uses seed zero for both actions. All five policy distributions remain frozen. This adds descriptive task-bootstrap summaries and requires no additional training. The timestamp and exposure status are preserved in `runtime_sensitivity/retained_code_addendum.json`.


==> anc/ImplementationLottery/docs/tabular_portfolio_semantic_adjudication_20260728.md <==
# Tabular portfolio adjudication and card-level sensitivity

Date: 2026-07-28

## Purpose and provenance

This note records the policy-boundary adjudication and the outcome-blind
card-filtered sensitivity analysis used in Section 6.4 of the paper. The
underlying 52-card semantic audit is in
`docs/tabular_portfolio_semantic_audit_20260728.md`.

The semantic review was performed in a fresh context by an OpenAI Codex model
instance, separate from the DeepSeek-based card-generation, execution, and
fidelity pipeline. It saw frozen cards, task context, visible baselines, and
protocol constraints, but no implementation artifacts, fidelity labels,
utilities, winner identities, paper results, or hidden outcomes. The exact
model checkpoint was not recorded, so no more specific model identity is
claimed.

## Two outcome-blind admission rules

The conservative audit excludes every card with a FAIL on baseline
distinctness, single-mechanism coherence, representation/policy applicability,
or idea-level freedom. It admits 38/52 cards:

```text
t18:I00,I02
t9957:I00,I01,I02,I03
t10101:I01,I02
t2074:I00,I01,I02,I03
t3903:I01,I02,I03
t3917:I00,I01,I03
t11:I00,I01,I03
t22:I00,I01
t43:I00,I02
t3902:I00,I01,I02,I03
t3913:I00,I01,I02,I03
t146822:I00,I02
t9952:I00,I01,I03
```

The review instruction interpreted the one-model restriction more strictly
than the frozen execution protocol, which permits training-fitted preprocessing
inside a single final-predictor pipeline. It also treated one nearly specified
domain recipe as failing idea-level freedom. A construct-focused adjudication
therefore treats these five cards as policy/granularity boundary cases rather
than semantic failures:

```text
t18:I01
t18:I03
t10101:I00
t11:I02
t43:I03
```

This second rule admits 43/52 cards. The nine cards excluded by both rules are:

```text
t10101:I03
t3903:I00
t3917:I02
t22:I02
t22:I03
t43:I01
t146822:I01
t146822:I03
t9952:I02
```

These persistent exclusions cover baseline-equivalent monotone transforms for
histogram trees, a multi-mechanism umbrella, a duplicated mechanism pair, and
one bundled capacity-control card.

Complete-portfolio admission compounds four card decisions. Under the
construct-focused rule, 6/13 portfolios admit all four cards. Of the other
seven portfolios, five contain exactly one persistently flagged card; the two
remaining portfolios contain two.

## Primary card-level sensitivity

The sensitivity removes flagged cards outcome-blind, keeps every task with at
least two admitted candidates, and recomputes the same three
leave-one-implementation-out decisions per task. Both rules retain all 13 tasks
and all three saved implementation draws for each admitted card.

| Admission rule | Executor | Cards | Tasks | Reversal | 95% task-bootstrap interval | Mean selection regret |
|---|---|---:|---:|---:|---:|---:|
| Conservative | Bounded | 38 | 13 | 17/39 (43.6%) | [20.5%, 66.7%] | .00839 |
| Conservative | Agentic | 38 | 13 | 14/39 (35.9%) | [15.4%, 59.0%] | .00767 |
| Construct-focused | Bounded | 43 | 13 | 13/39 (33.3%) | [12.8%, 56.4%] | .00462 |
| Construct-focused | Agentic | 43 | 13 | 15/39 (38.5%) | [17.9%, 61.5%] | .00684 |

After card filtering, tasks contain two to four admitted candidates. The
registered balanced method-of-moments ICC assumes the same four cards per task,
so it is not applied to this unbalanced card-level subset. Doing so would
require registering a different mixed-effects estimator.

## Complete-portfolio check

For comparison, a maximally conservative check retains only portfolios whose
four cards are all admitted. It is balanced, so the registered ICC estimator
remains applicable.

| Admission rule | Portfolios | Bounded ICC | Agentic ICC | Bounded reversal | Agentic reversal |
|---|---:|---:|---:|---:|---:|
| Conservative | 4 | .550 | .250 | 6/12 (50.0%) | 6/12 (50.0%) |
| Construct-focused | 6 | .642 | .443 | 6/18 (33.3%) | 6/18 (33.3%) |

The corresponding intervals are wide because this check retains only four or
six task clusters. It is therefore a conservative corroboration, not the
primary sensitivity.

## Reproduction

No model calls or new experiments are required. From the repository or archive
root:

```bash
PYTHONPATH=. python3 scripts/card_semantic_sensitivity.py
```

The script reads only frozen Tabular assignment rows, applies the two card sets
above, verifies that every retained card has all three implementation draws,
and uses 200,000 fixed-seed task-bootstrap resamples.


==> anc/ImplementationLottery/docs/tabular_portfolio_semantic_audit_20260728.md <==
# Outcome-blind semantic audit of the Tabular idea portfolios

Date: 2026-07-28

Reviewer provenance: a fresh-context OpenAI Codex model instance, separate from
the DeepSeek-based generation, execution, and fidelity pipeline. The exact
model checkpoint was not retained in the audit record; the complete visible
information boundary and decision rubric are documented below.

## Audit protocol and blinding

This is a fresh-context, outcome-blind semantic audit of the 13 Tabular portfolios and their 52 accepted idea cards. It judges whether each card is a usable research idea, not whether it performed well.

The only content inspected was:

- `runs/group1/portfolio/protocol/states_manifest.json`, `runs/group2/portfolio/protocol/states_manifest.json`, and `runs/group3/portfolio/protocol/states_manifest.json`;
- for each `runs/group{1,2,3}/portfolio/CC18_*/ideas/` directory, `accepted/I00.json` through `accepted/I03.json`, `portfolio_manifest.json`, and `generation_audit.json`;
- within `generation_audit.json`, only the frozen task context, frozen baseline code, constraints, and pre-outcome card-generation record were used.

No paper, PDF, result file, analysis output, implementation attempt or patch, fidelity label, evaluator score, hidden outcome, prior semantic review, memory file, or conversation-derived outcome information was inspected. Development signals appearing in the allowed frozen context were not used to infer card performance.

All 13 tasks share the same frozen baseline surface: training-only mean/standard-deviation scaling followed by one `HistGradientBoostingClassifier` with learning rate 0.08, 150 iterations, 31 maximum leaf nodes, minimum leaf size 20, L2 regularization 1.0, and the supplied random seed. The policy permits one fitted predictive model, no ensemble, no internal search/trial loop or cross-validation, at most 300 boosting iterations, and only NumPy/scikit-learn.

### Rating meanings

- **PASS**: semantically clean on the stated dimension.
- **QUALIFIED**: usable, but only with an explicit caveat, narrower interpretation, or careful implementation.
- **FAIL**: a structural semantic defect, policy conflict, representation mismatch, baseline-equivalent intervention, incoherent bundle, or over-specified recipe.

Card dimensions:

- **A — baseline distinctness:** the invariant intervention materially changes the frozen baseline rather than merely changing values to which the learner is invariant.
- **B — single-mechanism coherence:** the card defines one causal intervention rather than bundling independent mechanisms or grouping materially different hypotheses.
- **C — representation/applicability validity:** the intervention makes sense for the task representation, frozen learner, allowed library surface, and compute/pipeline policy.
- **D — idea-level freedom:** the invariants define an idea while leaving more than incidental implementation judgment; a nearly executable fixed recipe fails.

Pair ratings concern semantic distinctness:

- **PASS**: clearly different core interventions.
- **QUALIFIED**: still distinguishable, but with material family overlap, partial subsumption, or a shared causal account.
- **FAIL**: the cards instantiate the same core intervention. A QUALIFIED pair still counts as distinct for portfolio usability.

### Portfolio-level pass rule

A portfolio is **strict all-PASS** only when all 16 card-dimension cells and all six pair cells are PASS. A portfolio is **usable PASS-or-QUALIFIED** only when all four cards are at least QUALIFIED on A–D and all six pairs are distinct (PASS or QUALIFIED). Any card-dimension FAIL or pair FAIL makes the portfolio unusable under this rule.

## Aggregate results

| Unit | PASS | QUALIFIED | FAIL | PASS rate | PASS-or-QUALIFIED rate |
|---|---:|---:|---:|---:|---:|
| A: baseline distinctness (52 cards) | 44 | 0 | 8 | 84.6% | 84.6% |
| B: single-mechanism coherence (52 cards) | 41 | 9 | 2 | 78.8% | 96.2% |
| C: representation/applicability (52 cards) | 25 | 16 | 11 | 48.1% | 78.8% |
| D: idea-level freedom (52 cards) | 40 | 11 | 1 | 76.9% | 98.1% |
| All four dimensions per card (52 cards) | 14 | 24 usable-with-qualification | 14 with at least one FAIL | 26.9% | 73.1% |
| Pair distinctness (78 pairs) | 71 | 6 | 1 | 91.0% | 98.7% |
| Portfolio result (13 portfolios) | 0 strict | 4 usable-with-qualification | 9 unusable | 0.0% | 30.8% |

The four usable portfolios are `CC18_t9957_qsar-biodeg`, `CC18_t2074_satimage`, `CC18_t3902_pc4`, and `CC18_t3913_kc2`. None is strict all-PASS because each contains at least one QUALIFIED card dimension.

The dominant bottleneck is C, not lexical diversity: only 25/52 cards pass applicability without caveat. Recurrent defects are tree-invariant monotone rescaling, an additional fitted predictive stage or selection loop that conflicts with policy, an infeasible named implementation, and a causal claim that does not match histogram-tree representation.

## Per-task summary

Card cells are ordered `A/B/C/D`. Pair order is `00–01, 00–02, 00–03, 01–02, 01–03, 02–03`.

| Task | Frozen context | Card ratings (`A/B/C/D`) | Six pair ratings | Mechanism-family diversity | Strict | Usable |
|---|---|---|---|---|---:|---:|
| `CC18_t18_mfeat-morphological` | 1,800 train; 10 classes; 6 features | I00 `P/Q/Q/P`; I01 `P/P/F/P`; I02 `P/P/P/Q`; I03 `P/P/F/P` | `P, P, P, Q, P, P` | Four interventions: exact RBF-kernel replacement, learned tree-leaf representation, polynomial interactions, cluster-label augmentation; the last three are representation engineering. | No | No |
| `CC18_t9957_qsar-biodeg` | 949 train; 2 classes; 41 features | I00 `P/Q/Q/P`; I01 `P/P/P/P`; I02 `P/P/P/Q`; I03 `P/P/P/P` | `P, P, P, P, P, P` | Four clear families: class rebalancing, approximate-kernel linear model, multiplicative augmentation, univariate feature selection. | No | **Yes** |
| `CC18_t10101_blood-transfusion-service-center` | 673 train; 2 classes; 4 features | I00 `P/P/F/Q`; I01 `P/P/P/Q`; I02 `P/Q/Q/P`; I03 `F/P/F/P` | `P, P, P, P, P, P` | Four families: early stopping/refit, multiplicative augmentation, oversampling, marginal-rank transformation. | No | No |
| `CC18_t2074_satimage` | 5,787 train; 6 classes; 36 features | I00 `P/P/P/P`; I01 `P/P/P/P`; I02 `P/P/Q/Q`; I03 `P/P/P/Q` | `P, P, P, P, P, P` | Four clear families: random Fourier representation plus linear model, whitening plus frozen booster, early stopping, exhaustive products. | No | **Yes** |
| `CC18_t3903_pc3` | 1,406 train; 2 classes; 37 features | I00 `F/P/F/P`; I01 `P/Q/P/P`; I02 `P/Q/Q/P`; I03 `P/P/Q/Q` | `P, Q, P, P, P, P` | Four interventions: marginal ranks, generic nonlinear map plus linear model, row removal, early stopping. Rank and outlier-removal cards share a robustness motivation but act differently. | No | No |
| `CC18_t3917_kc1` | 1,898 train; 2 classes; 21 features | I00 `P/P/P/P`; I01 `P/P/Q/P`; I02 `F/P/F/P`; I03 `P/Q/P/Q` | `P, P, P, P, P, P` | Four interventions, but three are feature-representation changes: distribution-aware basis, supervised marginal encoding, robust rescaling, and multiplicative augmentation. | No | No |
| `CC18_t11_balance-scale` | 562 train; 3 classes; 4 features | I00 `P/Q/Q/P`; I01 `P/P/P/P`; I02 `P/P/P/F`; I03 `P/P/Q/P` | `P, P, P, Q, P, P` | Four interventions: class weighting, generic quadratic linear model, domain torque engineering, ordinal regression. The two product-feature cards overlap materially. | No | No |
| `CC18_t22_mfeat-zernike` | 1,800 train; 10 classes; 47 features | I00 `P/P/P/P`; I01 `P/P/P/P`; I02 `F/P/F/P`; I03 `P/F/P/P` | `P, P, P, P, P, Q` | Stochastic boosting, PCA augmentation, rank mapping, and an overly broad nonlinear-expansion umbrella; I03 partially subsumes other transform ideas. | No | No |
| `CC18_t43_spambase` | 4,140 train; 2 classes; 57 features | I00 `P/Q/Q/P`; I01 `F/P/F/P`; I02 `P/P/P/Q`; I03 `P/P/F/Q` | `Q, P, P, P, P, P` | Four nominal families: nonlinear geometry augmentation, supervised monotone scaling, PCA reduction, threshold adjustment. The first and third share a projection/re-representation family. | No | No |
| `CC18_t3902_pc4` | 1,312 train; 2 classes; 37 features | I00 `P/P/Q/P`; I01 `P/P/P/P`; I02 `P/P/P/P`; I03 `P/P/Q/P` | `P, P, P, P, P, P` | Four clear families: early stopping, univariate selection, polynomial products, monotonic constraints. | No | **Yes** |
| `CC18_t3913_kc2` | 469 train; 2 classes; 21 features | I00 `P/P/Q/P`; I01 `P/Q/P/P`; I02 `P/P/P/Q`; I03 `P/P/Q/P` | `P, P, P, P, P, P` | Four clear interventions: early stopping, random nonlinear expansion plus linear model, supervised interaction selection, prevalence-derived thresholding. | No | **Yes** |
| `CC18_t146822_segment` | 2,079 train; 7 classes; 16 features | I00 `P/P/Q/P`; I01 `F/P/F/P`; I02 `P/P/P/P`; I03 `F/P/F/P` | `P, P, P, P, P, F` | Only three semantic families: early stopping, monotone marginal transformation (duplicated by I01 and I03), and product augmentation. | No | No |
| `CC18_t9952_phoneme` | 4,863 train; 2 classes; 5 features | I00 `P/P/P/P`; I01 `P/P/P/P`; I02 `F/F/Q/P`; I03 `P/P/P/P` | `P, P, Q, P, P, P` | Three broad families across four cards: kernel decision surfaces appear twice (approximate primal and exact dual), plus products and a bundled capacity rule. | No | No |

## All-PASS card evidence

These are the 14 cards with PASS on all four dimensions. Evidence for every other card appears in the non-PASS notes that follow.

- **`CC18_t9957_qsar-biodeg` I01.** A fixed randomized kernel approximation followed by one regularized linear classifier materially replaces the tree baseline, expresses one smooth-boundary mechanism, is compatible with standardized 41-dimensional numeric input and scikit-learn, and leaves kernel map, dimension, classifier, and regularization open.
- **`CC18_t9957_qsar-biodeg` I03.** Training-only univariate selection forces a strict feature subset before one final classifier, isolating noise removal as the mechanism; multiple association scores, cutoff rules, scaling choices, and final settings remain faithful.
- **`CC18_t2074_satimage` I00.** RBF random Fourier features plus one linear classifier provide a materially different non-axis-aligned representation, fit the 36-feature multiclass setting and allowed stack, and leave component count, bandwidth, linear loss, regularization, and seed open.
- **`CC18_t2074_satimage` I01.** Full-rank whitening rotates/decorrelates the coordinate system seen by the otherwise frozen HistGradientBoosting model, isolating one representation change; PCA, ZCA, or Cholesky realizations and numerical stabilization provide genuine executor freedom.
- **`CC18_t3917_kc1` I00.** Distribution-aware spline or quantile-bin bases followed by an L2-linear classifier materially replace the frozen representation/model with one smooth marginal-response hypothesis; basis family, resolution, classifier, and regularization remain open.
- **`CC18_t11_balance-scale` I01.** Full pairwise products plus one L2-linear classifier create a quadratic decision surface rather than the frozen tree model, coherently target the four-feature interaction structure, and leave squares, scaling, solver, classifier, and penalty strength open.
- **`CC18_t22_mfeat-zernike` I00.** Stochastic row/feature subsampling inside one boosting run changes the frozen deterministic booster through one regularization mechanism; scikit-learn boosting supports faithful realizations and leaves subsampling axes/fractions and tree settings open.
- **`CC18_t22_mfeat-zernike` I01.** Appending training-fitted PCA axes to all 47 original features gives the same final booster new rotated split directions, is feasible for 1,800 rows, and leaves component count, rescaling, and booster settings open.
- **`CC18_t3902_pc4` I01.** A training-only univariate dependency filter necessarily drops at least one of 37 inputs while keeping the frozen booster, cleanly testing noise removal; score, cutoff form, k, and scaling order remain open.
- **`CC18_t3902_pc4` I02.** Deterministic low-order products enlarge the design matrix before one HistGradientBoosting model, cleanly expose multiplicative structure, and leave retained originals, squares, degree, scaling, and transformer implementation open.
- **`CC18_t146822_segment` I02.** Pairwise products appended to the 16 original features materially augment the representation while retaining exactly one HistGradientBoosting predictor; product set, squares, scaling, and model settings provide idea-level freedom.
- **`CC18_t9952_phoneme` I00.** Random Fourier RBF features followed by one L2-linear classifier define a coherent approximate-kernel alternative for five standardized inputs, with meaningful freedom in dimension, bandwidth, classifier, regularization, and normalization.
- **`CC18_t9952_phoneme` I01.** At least two fixed target-independent cross-products add new split coordinates before one allowed boosted-tree estimator, isolating interaction exposure and leaving pair set, higher order, and booster capacity open.
- **`CC18_t9952_phoneme` I03.** A single kernel decision function weighted over training points is materially distinct from HistGradientBoosting, coherent and applicable to a 4,863-by-5 binary task, and leaves kernel family, coefficients, regularization, solver, and probability estimation open.

## Non-PASS card notes

Only non-PASS dimensions are discussed below; omitted dimensions are PASS.

### `CC18_t18_mfeat-morphological`

- **I00 — B QUALIFIED, C QUALIFIED.** The mechanism and invariants specify an RBF maximum-margin classifier, but executor choices also admit `GaussianProcessClassifier`, which is not a maximum-margin realization. Multiclass prediction is also more than simply thresholding one scalar decision function. Viable SVC/NuSVC realizations remain.
- **I01 — C FAIL.** The invariant requires fitting a tree ensemble as a learned feature extractor and then fitting HistGradientBoosting, so it adds a predictive fitted stage to the one-model baseline. The advertised sparse leaf representation also cannot be consumed directly by `HistGradientBoostingClassifier` without an unmentioned dense conversion; supervised leaf generation creates an especially clear second predictive model.
- **I02 — D QUALIFIED.** It fixes preservation of originals, mandatory degree-two products/squares, and the final model class. There is still real choice in additional transforms and booster settings, but the card is closer to a feature recipe than a broad hypothesis.
- **I03 — C FAIL.** It requires a fitted clustering estimator plus a fitted final classifier under the one-model policy. One named option, agglomerative clustering, has no native out-of-sample `predict`, and integer-encoded cluster IDs are not automatically nominal to the frozen HistGradientBoosting representation.

### `CC18_t9957_qsar-biodeg`

- **I00 — B QUALIFIED, C QUALIFIED.** Exact duplication, interpolation, and Gaussian perturbation impose materially different minority distributions, while allowing any classifier makes model replacement an uncontrolled independent change. The allowed frozen context does not establish the assumed imbalance or that the minority class is the harder source of overall-accuracy error, although rebalancing remains applicable to a binary task.
- **I02 — D QUALIFIED.** The core products are clear, but the choices range from all pairs to supervised, variance-based, or random selection and also allow a boosting-family change. Faithful implementations therefore vary on more than incidental execution while still sharing the product-feature hypothesis.

### `CC18_t10101_blood-transfusion-service-center`

- **I00 — C FAIL, D QUALIFIED.** The invariants require iterative validation monitoring, recording a best round, and then refitting on the complete training set. That is at least a selection fit plus a final refit, conflicting with the one-fit/no-trial-loop policy. The split-monitor-refit architecture is also substantially prescribed.
- **I01 — D QUALIFIED.** On a four-feature task the mandatory full set of pairwise products almost determines the feature intervention; freedom remains mainly in booster family/settings and optional higher-degree terms.
- **I02 — B QUALIFIED, C QUALIFIED.** Duplication versus interpolation changes the generated training distribution, and arbitrary classifier replacement is independent of oversampling. The frozen context does not provide class counts, so the asserted imbalance is only plausible; requiring the minority to become “at least as large” can also reverse rather than merely remove imbalance.
- **I03 — A FAIL, C FAIL.** A strictly monotone per-feature empirical-CDF transform preserves every threshold partition available to a tree. Histogram boosting already constructs order/quantile-driven bins, so the proposed scale change supplies essentially no new representation; the claims that raw magnitude and outliers distort greedy tree thresholds are mismatched to the learner.

### `CC18_t2074_satimage`

- **I02 — C QUALIFIED, D QUALIFIED.** Built-in HistGradientBoosting early stopping is a valid one-fit realization, but the card requires restoring the best validation iteration and offers accuracy/loss monitoring more generally than the concrete API guarantees. It is also a fairly narrow early-stopping configuration hypothesis.
- **I03 — D QUALIFIED.** Mandatory exhaustive products for all 36 features and a tree classifier tightly specify the representation. Scaling, squares, implementation, and booster settings preserve some executor judgment.

### `CC18_t3903_pc3`

- **I00 — A FAIL, C FAIL.** Monotone rank mapping preserves threshold order and therefore does not create new partitions for the frozen tree learner. Mapping to a bounded or “isotropic” scale does not prevent tree extrapolation in a meaningful sense and does not improve split access merely by changing magnitudes.
- **I01 — B QUALIFIED.** Polynomial expansion, Nyström RBF approximation, and random Fourier features represent different nonlinear geometries, grouped only by the high-level “fixed nonlinear map plus linear model” pattern. It is implementable, but causal interpretation depends materially on the chosen map.
- **I02 — B QUALIFIED, C QUALIFIED.** Z-score filtering, robust distance, Mahalanobis distance, and isolation forest do not identify the same anomaly set; isolation forest also adds a fitted model. Trees are not magnitude-sensitive in the manner claimed, and fixed unsupervised row removal can discard rare minority structure on a binary task.
- **I03 — C QUALIFIED, D QUALIFIED.** Built-in early stopping is applicable, but “restore the best iteration” is stronger than the exact behavior of every allowed booster/API. Requiring a maximum above 150 plus validation fraction, patience, and metric makes this a narrow capacity-control idea.

### `CC18_t3917_kc1`

- **I01 — C QUALIFIED.** Training-label-derived bin means are computed on the same rows used to fit the final booster, so the card lacks cross-fitting protection against in-sample target-encoding leakage. A decision-tree-based binning choice would additionally fit a predictive auxiliary model. Fixed coarse, smoothed bins can be valid, but require care.
- **I02 — A FAIL, C FAIL.** Median/IQR, median/MAD, and other affine robust scalings preserve feature order, making the frozen tree’s available partitions equivalent to ordinary scaling. The mechanism incorrectly treats feature magnitude as affecting tree split quality. Optional clipping or quantile mapping could change ties, but is not required by the invariants, so a faithful baseline-equivalent implementation exists.
- **I03 — B QUALIFIED, D QUALIFIED.** Pair products are coherent, but the choices also admit target-based pair selection, ratios, logs, and extra nonlinear transforms, which introduce distinct feature hypotheses. The broad optional additions weaken both causal isolation and the otherwise clear product-feature idea.

### `CC18_t11_balance-scale`

- **I00 — B QUALIFIED, C QUALIFIED.** The invariant says the model type is otherwise identical to baseline, while executor choices allow another classifier, an internal contradiction that can bundle reweighting with model replacement. The frozen context does not supply class counts; inverse-frequency weighting is applicable but targets balanced loss, not necessarily overall accuracy.
- **I02 — D FAIL.** The card fixes the exact three minimum torque columns, their source coordinate order, pre-scaling computation, post-concatenation scaling, exact final model class, four frozen hyperparameters, and exclusion of other interventions. Extra torque-like columns and iteration count are insufficient to make this more than a nearly executable recipe.
- **I03 — C QUALIFIED.** The ordered `L/B/R` representation is semantically appropriate, but deriving thresholds from the same training predictions used to fit the regressor creates optimistic cutpoints. Some named threshold rules also optimize a second training-stage criterion without held-out protection.

### `CC18_t22_mfeat-zernike`

- **I02 — A FAIL, C FAIL.** A deterministic invertible rank/quantile map is partition-equivalent for a tree learner; histogram binning already depends principally on order. Skew and extreme numeric magnitude do not force threshold trees to spend capacity in the claimed way.
- **I03 — B FAIL.** Polynomial products, random Fourier features, Nyström kernels, cluster-center RBF distances, splines, and arbitrary classifiers do not constitute one causal mechanism. The card is an umbrella over several materially different representation and model hypotheses, even though it leaves ample executor freedom.

### `CC18_t43_spambase`

- **I00 — B QUALIFIED, C QUALIFIED.** Kernel PCA, polynomial KernelPCA, and Nyström-plus-linear-PCA need not expose the same geometry, and an arbitrary final classifier creates a second intervention. Exact nonlinear kernel decomposition at 4,140 training rows can also be quadratic in memory/time; approximate realizations are valid, so applicability is qualified rather than failed.
- **I01 — A FAIL, C FAIL.** Every required transformation is feature-wise and monotone. Scaling a feature according to label-derived dispersion changes its numeric magnitude but not the order or threshold partitions available to a tree, so it does not amplify tree split signal as claimed.
- **I02 — D QUALIFIED.** Retaining at least 95% explained variance, projecting rather than augmenting, and staying within the boosting family leave a relatively narrow PCA-reduction recipe, though solver, component count, and minor model choices remain.
- **I03 — C FAIL, D QUALIFIED.** Selecting a threshold by evaluating candidate cutpoints on the model’s own training predictions is a search loop and is optimistically biased; requiring a non-default threshold can conflict with the selected optimum. The post-fit threshold procedure is also fairly prescribed, notwithstanding choice of criterion and candidate set.

### `CC18_t3902_pc4`

- **I00 — C QUALIFIED.** Built-in HistGradientBoosting early stopping is valid, but not every named boosting choice natively holds out validation data and returns the exact best snapshot under the stipulated one-fit implementation.
- **I03 — C QUALIFIED.** Binary HistGradientBoosting supports monotonic constraints, so a valid route exists. Standard scikit-learn logistic regression does not expose general coefficient-sign constraints, and the named positive-weight neural-network route is not a standard available implementation; training-derived direction selection is also an extra estimation step.

### `CC18_t3913_kc2`

- **I00 — C QUALIFIED.** A built-in early-stopping fit is applicable, but the stronger “final model equals the best validation iteration” condition is not guaranteed by every proposed manual/built-in route without an additional refit or snapshot mechanism.
- **I01 — B QUALIFIED.** Random Fourier and binning features can approximate kernels, whereas a sparse random projection followed by ReLU represents a different random-feature hypothesis. The common random expansion plus regularized linear model is usable, but not causally uniform.
- **I02 — D QUALIFIED.** The card fixes supervised top-k product scoring, excludes squares, narrows k to a small range, retains originals, and fixes the final model/regime. Correlation statistic, k, rescaling, and tie handling provide limited but real freedom.
- **I03 — C QUALIFIED.** A threshold based only on label prevalence is implementable, but its relationship to the classifier’s probability calibration and score distributions is unspecified; prevalence alone does not identify an accuracy-optimal cutpoint. Arbitrary probabilistic classifier choice further conditions applicability.

### `CC18_t146822_segment`

- **I00 — C QUALIFIED.** HistGradientBoosting provides an applicable one-fit early-stopping path, but the invariant that the final model is the exact best validation snapshot is stronger than every named/API realization.
- **I01 — A FAIL, C FAIL.** Quantile and power transforms are monotone and preserve tree threshold order; HistGradientBoosting’s bin access is not improved merely by rebalancing numeric margins. The required transform can therefore be effectively baseline-equivalent.
- **I03 — A FAIL, C FAIL.** HistGradientBoosting does not assume uniform raw marginals; its bin thresholds are themselves approximately quantile based. Applying a monotone quantile transform yields essentially the same bin assignments. Concatenating order-equivalent copies adds no new split family and at most changes tie-breaking.

### `CC18_t9952_phoneme`

- **I02 — A FAIL, B FAIL, C QUALIFIED.** At this single fixed training size, the allowed non-decreasing/non-increasing functions can reproduce the baseline’s 150 iterations, 0.08 learning rate, and regularization, so the invariants do not force a baseline change. Simultaneously changing iteration budget, learning rate, and at least one tree-regularization parameter bundles independent capacity controls without defining their joint causal effect. Size-aware rules are generally applicable, but this card does not identify a task-specific intervention.

## Non-PASS pair notes

- **`CC18_t18_mfeat-morphological`, I01–I02 — QUALIFIED.** Both augment the frozen HistGradientBoosting input to expose interactions the trees would otherwise learn recursively. Learned leaf indicators versus explicit polynomial products remain distinguishable representations.
- **`CC18_t3903_pc3`, I00–I02 — QUALIFIED.** Both are unsupervised “outlier robustness” interventions motivated by preventing extremes from consuming tree capacity. One changes marginal coordinates while retaining rows; the other removes rows, so they remain distinct.
- **`CC18_t11_balance-scale`, I01–I02 — QUALIFIED.** Both construct multiplicative products from the same four physical inputs. I01 uses all generic pair products with an L2-linear classifier; I02 uses named torque/difference features with the frozen booster.
- **`CC18_t22_mfeat-zernike`, I02–I03 — QUALIFIED.** I03’s very broad nonlinear-expansion invariant includes nonlinear univariate expansions and therefore partially subsumes I02’s marginal nonlinear map, although its named examples and possible interaction maps are broader.
- **`CC18_t43_spambase`, I00–I02 — QUALIFIED.** Both replace or augment the representation using global projection components before classification. Nonlinear geometry augmentation and variance-based linear PCA reduction remain materially different.
- **`CC18_t146822_segment`, I01–I03 — FAIL.** Both require a training-fitted monotone marginal transformation, explicitly name `QuantileTransformer`, preserve the feature count or feed the transformed values to the same booster, and claim improved histogram bins. I03 is a more elaborate statement of the same core intervention.
- **`CC18_t9952_phoneme`, I00–I03 — QUALIFIED.** Both pursue a regularized kernel decision surface. I00 uses a randomized finite-dimensional RBF approximation and a primal linear classifier; I03 learns an exact/implicit kernel expansion over training points, so approximation architecture distinguishes them.

## Interpretation

The pre-outcome generation process achieved high lexical and nominal family separation, but semantic usability is lower. In particular:

1. **Tree invariance matters.** Strictly monotone rescaling usually preserves all candidate threshold partitions. For histogram boosting, quantile-style binning further undercuts claims that mapping a marginal to uniform creates better-populated bins. Eight cards fail A, mostly for this reason.
2. **A pipeline stage is not automatically a coherent single-model intervention.** Deterministic preprocessing and ordinary fitted transforms can be composed with one predictor, but a supervised tree ensemble used as a feature generator, a clustering model requiring separate inference, repeated validation fits/refits, or post-hoc candidate searches can cross the frozen policy boundary.
3. **Applicability is task- and representation-specific.** Class imbalance, outlier distortion, feature order/meaning, sparse compatibility, multiclass decision structure, and available scikit-learn APIs must be supported by the frozen context or handled conditionally.
4. **Diversity labels are not semantic guarantees.** The only pair FAIL is an explicit duplicate, but several QUALIFIED pairs share the same causal family. Conversely, many portfolios are diverse yet unusable because an individual card fails applicability.

## Limitations

- This is a semantic audit, not an implementation or empirical audit. It does not test runtime, numerical behavior, predictive benefit, or fidelity of any implementation.
- The allowed frozen contexts provide dataset dimensions, class counts, task names, and baseline code, but not full feature schemas, class prevalences, missingness, marginal distributions, or domain dictionaries. Applicability judgments are therefore conservative when a card assumes imbalance, outliers, feature meaning, or a particular coordinate order.
- “One fitted model” has a boundary around preprocessing. This audit permits deterministic preprocessing and ordinary transform stages feeding one predictor, but treats an additional supervised predictive estimator, separately inferential clustering model, explicit refit-selection cycle, or candidate-search loop as a policy problem. A different formal policy definition could move a few C ratings.
- QUALIFIED does not predict weakness and FAIL does not predict poor accuracy. The labels describe the idea specification relative to the frozen baseline and policy only.
- Pairwise distinctness is not statistical independence. Two PASS ideas can still exploit related inductive biases, and four nominal families do not guarantee four independent empirical tests.


==> anc/ImplementationLottery/evaluators/drug/tdc_test_final.py <==
"""Final TDC official-test consolidation across 5 configs (baseline / feature /
model / data / combined). All trained on the same internal-train, evaluated on the
same official test. Reports, per endpoint and in aggregate (norm vs baseline-TEST):
  - each single axis on test
  - routed   : per endpoint pick the val-best axis (>0.005), take ITS test score
  - combined : the spliced feature+model+data pipeline on test
  - best5    : per endpoint pick the val-best of {baseline,feature,model,data,combined},
               take ITS test score = the honest achievable upper bound (val-decided)
Routing/selection use VAL only; test never influences any pick. Read-only.
"""
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
from multi_agent_drug.benchmark_data import TdcAdmetDataProvider  # noqa: E402

prov = TdcAdmetDataProvider()
A = ROOT / "analysis"
SWEEP = json.loads((A / "tdc_official_test_results.json").read_text())   # baseline + model(agent)
FEAT = json.loads((A / "tdc_test_feature.json").read_text())
DATA = json.loads((A / "tdc_test_data.json").read_text())
_cp = A / "tdc_test_combined.json"
COMB = json.loads(_cp.read_text()) if _cp.exists() else {}
HAVE_COMB = len(COMB) > 0


def norm(x, base, m):
    return prov.normalise(x, base, m) if (x is not None and base) else None


def main():
    tasks = list(SWEEP.keys())
    agg = {k: 0.0 for k in ["feature", "model", "data", "combined", "routed", "best5"]}
    n = 0
    print(f"{'endpoint':28s}{'met':>7} | test-norm vs baseline-test:  {'feat':>7}{'model':>7}{'data':>7}{'comb':>7} | {'routed':>7}{'best5':>7}  pick")
    print("-" * 118)
    for t in tasks:
        m = SWEEP[t]["metric"]
        bval, btest = SWEEP[t]["baseline_val"], SWEEP[t]["baseline_test"]
        cfg = {
            "baseline": (bval, btest),
            "feature": (FEAT[t]["val"], FEAT[t]["test"]),
            "model": (SWEEP[t]["agent_val"], SWEEP[t]["agent_test"]),
            "data": (DATA[t]["val"], DATA[t]["test"]),
        }
        if HAVE_COMB and t in COMB:
            cfg["combined"] = (COMB[t]["val"], COMB[t]["test"])
        # test-norm of each config vs baseline-test
        tn = {k: norm(v[1], btest, m) for k, v in cfg.items()}
        # val-norm of each (for selection), baseline=0
        vn = {k: (norm(v[0], bval, m) or 0.0) for k, v in cfg.items()}
        # routed: best val axis among feature/model/data, >0.005 else baseline
        ax = max(["feature", "model", "data"], key=lambda k: vn[k])
        routed = tn[ax] if vn[ax] > 0.005 else 0.0
        # best: best val among all available configs, take its test-norm
        b5 = max(cfg, key=lambda k: vn[k])
        best5 = tn[b5] if tn[b5] is not None else 0.0
        axes_present = ["feature", "model", "data"] + (["combined"] if "combined" in cfg else [])
        for k in axes_present:
            agg[k] += tn[k] if tn[k] is not None else 0.0
        agg["routed"] += routed
        agg["best5"] += best5
        n += 1

        def f(x):
            return f"{x:+.3f}" if x is not None else "  --"
        print(f"{t:28s}{m:>7} | {'':>20}{f(tn['feature']):>7}{f(tn['model']):>7}{f(tn['data']):>7}{f(tn.get('combined')):>7} | "
              f"{f(routed):>7}{f(best5):>7}  {b5}")
    print("-" * 118)
    print(f"AGGREGATE test-norm vs baseline-test (mean over {n}):")
    keys = ["feature", "model", "data"] + (["combined"] if HAVE_COMB else []) + ["routed", "best5"]
    for k in keys:
        tag = "" if (k != "combined" and (HAVE_COMB or k not in ("best5",))) else ""
        note = " (best5 excl. combined)" if (k == "best5" and not HAVE_COMB) else ""
        print(f"   {k:9s}: {agg[k]/n:+.4f}{note}")
    print("\n(reference: model VAL aggregate was +0.0412; collapsed to model TEST above)")


if __name__ == "__main__":
    main()


==> anc/ImplementationLottery/evaluators/drug/test_eval.py <==
"""Held-out TEST-set evaluation for a frozen pipeline (compat layer over the 3 benchmarks).

Reuses the existing harness end-to-end, changing only WHICH split we score on:
  - provider.load_group().get(task)["test"] = the held-out test (with labels) that
    the agent search never touched (run_trial_drug.py strips the test Y during search).
  - experiment.py --mode predict applies a fitted model (model_<task>.pkl living in
    --model-dir, a staged workdir whose pipeline/ matches the pkl) to the test SMILES.
  - provider.compute_metric / normalise = the SAME metric + normalisation the search
    used, so the number is directly comparable to the reported val number, but on test.

The core search harness (run_trial_drug.py / experiment.py / pipeline.py) is NOT
modified — this only orchestrates the existing fit/predict surfaces on the test split.
Writes only to a temp dir; never touches any lineage. Run with .venv_drug.

Modes:
  --reuse  : predict only, using an existing model_<task>.pkl in --model-dir. The
             model-dir must be a staged workdir (it carries experiment.py + pipeline/
             matching the pkl). Used to verify the plumbing with an existing weight.
  (fit-then-test, freezing a snapshot config and retraining on the internal-train
   split, is the next step for the full sweep.)
"""
import argparse
import importlib
import json
import os
import subprocess
import sys
import tempfile
from pathlib import Path

import pandas as pd

ROOT = Path(__file__).resolve().parents[1]  # repo root (portable: local + AWS)
os.environ.setdefault("HARNESS_TDC_DATA_DIR", str(ROOT / "tdc_data"))
os.environ.setdefault("HARNESS_MOLNET_DATA_DIR", str(ROOT / "molnet_data"))
os.environ.setdefault("HARNESS_POLARIS_DATA_DIR", str(ROOT / "polaris_data"))

PROVIDERS = {
    "tdc": ("multi_agent_drug.benchmark_data", "TdcAdmetDataProvider"),
    "molnet": ("multi_agent_molnet.benchmark_data", "MolNetDataProvider"),
    "polaris": ("multi_agent_polaris.benchmark_data", "PolarisDataProvider"),
}
BASELINE_JSON = {
    "tdc": ROOT / "multi_agent_drug/knowledge/baseline_scores.json",
    "molnet": ROOT / "multi_agent_molnet/knowledge/baseline_scores.json",
    "polaris": ROOT / "multi_agent_polaris/knowledge/baseline_scores.json",
}


def get_provider(bench):
    sys.path.insert(0, str(ROOT))
    mod, cls = PROVIDERS[bench]
    return getattr(importlib.import_module(mod), cls)()


def baseline_for(bench, task):
    p = BASELINE_JSON[bench]
    if not p.exists():
        return None
    rec = json.loads(p.read_text()).get(task)
    if rec is None:
        return None
    return rec["metric"] if isinstance(rec, dict) else rec


def predict_on_test(model_dir, task, test_df, venv_py):
    """Run experiment.py --mode predict from the staged model_dir on test SMILES."""
    model_dir = Path(model_dir)
    pkl = model_dir / f"model_{task}.pkl"
    if not pkl.exists():
        raise FileNotFoundError(f"no fitted model: {pkl}")
    with tempfile.TemporaryDirectory() as td:
        inp = Path(td) / "test_x.csv"
        out = Path(td) / "pred.csv"
        cols = test_df.copy()
        if "Drug_ID" not in cols.columns:
            cols["Drug_ID"] = range(len(cols))
        cols[["Drug_ID", "Drug"]].to_csv(inp, index=False)  # SMILES only, no Y
        cmd = [venv_py, str(model_dir / "experiment.py"), "--task", task,
               "--mode", "predict", "--input", str(inp), "--output", str(out),
               "--model-dir", str(model_dir)]
        r = subprocess.run(cmd, cwd=str(model_dir), capture_output=True, text=True)
        if r.returncode != 0:
            raise RuntimeError(f"experiment.py predict rc={r.returncode}\n{r.stderr[-1200:]}")
        return pd.read_csv(out)["Y"].values


# ── fit-then-test (protocol a): freeze a config, refit on internal-train,
#    predict on BOTH internal-val (must reproduce the reported val) and the
#    held-out test. Split params are the SAME the search used. ───────────────
VAL_SPLIT_FRAC = 0.20
SPLIT_SEED = 42


def _internal_split(train_val):
    sys.path.insert(0, str(ROOT))
    from agent_core.harness.splits import scaffold_partition_indices
    tr_idx, va_idx = scaffold_partition_indices(train_val["Drug"], VAL_SPLIT_FRAC, SPLIT_SEED)
    return (train_val.iloc[tr_idx].reset_index(drop=True),
            train_val.iloc[va_idx].reset_index(drop=True))


def _run_experiment(config_dir, args_list, env, venv_py):
    config_dir = Path(config_dir).resolve()  # absolute, so cwd=config_dir + abs cmd path don't double up
    cmd = [venv_py, str(config_dir / "experiment.py")] + args_list
    r = subprocess.run(cmd, cwd=str(config_dir), capture_output=True, text=True, env=env)
    if r.returncode != 0:
        raise RuntimeError(f"experiment.py {args_list[:4]} rc={r.returncode}\n{r.stderr[-1500:]}")


def fit_then_test(config_dir, bench, task, venv_py, data_external_dir=None):
    """Refit `config_dir` on internal-train; score on internal-val AND held-out test.

    If data_external_dir is given (a dir with external_data/<task>.csv), the data-axis
    external data is merged into the train set FIRST, through the harness's own
    leakage-safe filter (_merge_external_data: L1 identity dedup / L2 same-source
    reject / L3 analog filter vs the official test) — faithfully reproducing the
    data-axis augmented training set. The merge touches train only; val/test untouched.
    """
    prov = get_provider(bench)
    group = prov.load_group()
    d = group.get(task)
    train_df, val_df = _internal_split(d["train_val"])
    test_df = d["test"]
    ttype = prov.task_type(task)
    metric = prov.task_metric(task)

    if data_external_dir is not None:
        import shutil
        import multi_agent_drug.run_trial_drug as rtd
        test_index = rtd._build_test_dedup_index(group, [task])
        # The harness removes rejected files so they do not carry into later
        # search trials. Re-evaluation must not mutate the frozen snapshot.
        with tempfile.TemporaryDirectory() as filter_td:
            filter_root = Path(filter_td)
            external_src = Path(data_external_dir) / "external_data"
            if external_src.is_dir():
                shutil.copytree(external_src, filter_root / "external_data")
            train_df, audit = rtd._merge_external_data(
                train_df, val_df, task, filter_root,
                test_index.get(task, {}), ttype)
        print(f"   [data merge] {task}: verdict={audit.get('verdict')} "
              f"n_train_after={len(train_df)}", flush=True)

    env = os.environ.copy()
    env["PYTHONPATH"] = str(ROOT) + os.pathsep + env.get("PYTHONPATH", "")
    env["MAGENT_TASK_TYPE"] = ttype           # pipeline.fit reads this for task_type
    env["MAGENT_TASK"] = {"tdc": "drug", "molnet": "molnet", "polaris": "polaris"}[bench]

    def smiles_only(df):
        df = df.copy()
        if "Drug_ID" not in df.columns:
            df["Drug_ID"] = range(len(df))
        return df[["Drug_ID", "Drug"]]

    with tempfile.TemporaryDirectory() as td:
        td = Path(td)
        mdl = td / "mdl"; mdl.mkdir()
        train_csv = td / "train.csv"; valx = td / "valx.csv"; testx = td / "testx.csv"
        tr = train_df.copy()
        if "Drug_ID" not in tr.columns:
            tr["Drug_ID"] = range(len(tr))
        tr[["Drug_ID", "Drug", "Y"]].to_csv(train_csv, index=False)
        smiles_only(val_df).to_csv(valx, index=False)
        smiles_only(test_df).to_csv(testx, index=False)

        _run_experiment(config_dir, ["--task", task, "--mode", "fit", "--train", str(train_csv),
                                     "--val-x", str(valx), "--model-dir", str(mdl)], env, venv_py)
        vp = td / "vp.csv"; tp = td / "tp.csv"
        _run_experiment(config_dir, ["--task", task, "--mode", "predict", "--input", str(valx),
                                     "--output", str(vp), "--model-dir", str(mdl)], env, venv_py)
        _run_experiment(config_dir, ["--task", task, "--mode", "predict", "--input", str(testx),
                                     "--output", str(tp), "--model-dir", str(mdl)], env, venv_py)
        vpred = pd.read_csv(vp)["Y"].values
        tpred = pd.read_csv(tp)["Y"].values

    vscore = prov.compute_metric(val_df["Y"].values, vpred, metric)
    tscore = prov.compute_metric(test_df["Y"].values, tpred, metric)
    return {"metric": metric, "n_val": len(val_df), "n_test": len(test_df),
            "val": vscore, "test": tscore}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--bench", required=True, choices=list(PROVIDERS))
    ap.add_argument("--task", required=True)
    ap.add_argument("--model-dir", help="(--reuse) staged workdir holding model_<task>.pkl")
    ap.add_argument("--config-dir", help="(--fit) staged config dir (snapshot/source) with experiment.py + pipeline/")
    ap.add_argument("--reuse", action="store_true", help="predict with an existing pkl (no retrain)")
    ap.add_argument("--fit", action="store_true", help="refit config on internal-train, score val+test")
    ap.add_argument("--data-external-dir", default=None,
                    help="(data axis) dir with external_data/<task>.csv to merge into train")
    args = ap.parse_args()
    venv_py = str(ROOT / ".venv_drug/bin/python")
    base = baseline_for(args.bench, args.task)

    if args.fit:
        r = fit_then_test(args.config_dir, args.bench, args.task, venv_py,
                          data_external_dir=args.data_external_dir)
        nv = prov_norm(args.bench, r["val"], base, r["metric"])
        nt = prov_norm(args.bench, r["test"], base, r["metric"])
        print(f"[{args.bench}/{args.task}] metric={r['metric']} n_val={r['n_val']} n_test={r['n_test']} "
              f"baseline(val)={base}\n"
              f"   VAL ={_f(r['val'])}  norm={_f(nv,'+')}   (should match reported val)\n"
              f"   TEST={_f(r['test'])}  norm={_f(nt,'+')}")
        return

    prov = get_provider(args.bench)
    test = prov.load_group().get(args.task)["test"]
    metric = prov.task_metric(args.task)
    preds = predict_on_test(args.model_dir, args.task, test, venv_py)
    if len(preds) != len(test):
        raise RuntimeError(f"pred/test length mismatch: {len(preds)} vs {len(test)}")
    score = prov.compute_metric(test["Y"].values, preds, metric)
    norm = prov_norm(args.bench, score, base, metric)
    print(f"[{args.bench}/{args.task}] metric={metric} n_test={len(test)} | "
          f"TEST={_f(score)} | baseline(val)={base} | norm_vs_base={_f(norm,'+')}")


def _f(x, sign=""):
    if x is None:
        return "None"
    return f"{x:+.4f}" if sign else f"{x:.4f}"


def prov_norm(bench, score, base, metric):
    if score is None or base is None:
        return None
    return get_provider(bench).normalise(score, base, metric)


if __name__ == "__main__":
    main()


==> anc/ImplementationLottery/evaluators/materials/eval_protocol.py <==
#!/usr/bin/env python
"""Three-caliper evaluation protocol for the Matbench composition tasks.

Implements the agreed agent-iteration evaluation design (run in .venv_materials):

    full data
     ├── official fold-0 TEST (20%)        → HELD-OUT: clean certification (agent never sees)
     └── official fold-0 train_val (80%)   → DEV pool: where the agent iterates
          └── inner 5-fold CV mean          → SIGNAL: agent's per-trial reward

  Three calipers reported per task:
    1. SIGNAL  = inner 5-fold CV mean on the DEV pool        (the agent's reward口径)
    2. HOLDOUT = train on full DEV pool, eval fold-0 TEST    (clean held-out certification)
    3. LEADERBOARD = official full 5-fold mean               (leaderboard-comparable对标)

This script evaluates the BASELINE = matminer Magpie + default CatBoost
(pipeline/features.py + models.py) — the agent's iteration STARTING line.
MODNet (modnet_eval_v2.py, .venv_modnet) is the ceiling 标尺.

Featurize-once-and-index: Magpie features computed once over the full dataset,
all calipers slice rows by index (row-aligned: featurize keeps one row per
formula, NaN→0 imputed, no row drops).

Run: .venv_materials/bin/python eval_protocol.py [task ...]   (default: all 4)
"""
import sys, os, time, warnings
warnings.filterwarnings("ignore")
import numpy as np
from sklearn.model_selection import KFold, StratifiedKFold
from sklearn.metrics import mean_absolute_error, roc_auc_score

# pipeline modules use top-level `import pipeline` (featurize does `from pipeline import
# representation`), so put multi_agent_material/ on sys.path and import pipeline as a
# top-level package — same pattern as frontier_probe.py / bridge_eval.py.
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), "multi_agent_material"))
import pandas as pd
import multi_agent_material  # noqa: F401 — registers MaterialTaskAdapter
from multi_agent_material.loader import active_tasks, task_meta, input_columns
from pipeline.features import featurize
from pipeline.models import build_model, fit_model, predict_model

SEED = 42
# leaderboard MODNet(v0.1.12) reference per task, for at-a-glance comparison
MODNET_REF = {"expt_gap": 0.3327, "steels": 87.76, "expt_is_metal": 0.9161, "glass": 0.9603}


def _metric(task_type, y_true, y_pred):
    if task_type == "classification":
        return roc_auc_score(y_true, y_pred)
    return mean_absolute_error(y_true, y_pred)


def _fit_eval(name, ttype, Xtr, ytr, Xte, yte):
    m = build_model(name, ttype)
    fit_model(m, Xtr, ytr, ttype)
    yp = predict_model(m, Xte, ttype)
    return _metric(ttype, yte, yp)


def _y(series, ttype):
    v = series.values
    return v.astype(int) if ttype == "classification" else v


def run_task(name):
    meta = task_meta(name)   # union lookup → explicit task names work without MAGENT_TASK_SET
    ttype, mb_id, metric_name = meta["type"], meta["matbench"], meta["metric"]
    input_kind = meta.get("input", "formula")
    from matbench.bench import MatbenchBenchmark
    mb = MatbenchBenchmark(autoload=False, subset=[mb_id])
    task = getattr(mb, mb_id)
    task.load()
    folds = list(task.folds)

    # ── featurize the FULL dataset once (row-aligned), build index→row map ──
    t0 = time.time()
    df_all = task.df
    input_col = ("structure" if input_kind == "structure"
                 else "composition" if "composition" in df_all.columns else df_all.columns[0])
    target_col = [c for c in df_all.columns if c != input_col][0]
    # Drug (+ Structure for structure tasks), built the SAME way as the loader/campaign,
    # so certification featurizes exactly what the campaign did (incl. structure block).
    feat_df = pd.DataFrame(input_columns(df_all[input_col], input_kind))
    X_all = np.asarray(featurize(feat_df, smiles_col="Drug", task_name=name))
    pos = {ix: i for i, ix in enumerate(df_all.index)}
    print(f"[{name}] featurized {X_all.shape} | target={target_col!r} ({time.time()-t0:.0f}s)", flush=True)

    def rows(index_like):
        return np.array([pos[ix] for ix in np.asarray(index_like)])

    # ── caliper 3: official full 5-fold (leaderboard-comparable) ──
    lb = []
    for fold in folds:
        tr_in, tr_out = task.get_train_and_val_data(fold)
        te_in, te_out = task.get_test_data(fold, include_target=True)
        lb.append(_fit_eval(name, ttype,
                            X_all[rows(tr_in.index)], _y(tr_out, ttype),
                            X_all[rows(te_in.index)], _y(te_out, ttype)))
    lb = np.array(lb)

    # ── fold-0 split: DEV pool (train_val) + HELD-OUT (test) ──
    f0 = folds[0]
    dev_in, dev_out = task.get_train_and_val_data(f0)
    ho_in, ho_out = task.get_test_data(f0, include_target=True)
    Xdev, ydev = X_all[rows(dev_in.index)], _y(dev_out, ttype)
    Xho, yho = X_all[rows(ho_in.index)], _y(ho_out, ttype)

    # ── caliper 1: SIGNAL = inner 5-fold CV on DEV pool ──
    splitter = (StratifiedKFold(5, shuffle=True, random_state=SEED) if ttype == "classification"
                else KFold(5, shuffle=True, random_state=SEED))
    sig = [_fit_eval(name, ttype, Xdev[itr], ydev[itr], Xdev[iva], ydev[iva])
           for itr, iva in splitter.split(Xdev, ydev)]
    sig = np.array(sig)

    # ── caliper 2: HELD-OUT certification = train full DEV, eval fold-0 TEST ──
    ho_metric = _fit_eval(name, ttype, Xdev, ydev, Xho, yho)

    return dict(task=name, metric=metric_name, ttype=ttype,
                signal_mean=sig.mean(), signal_std=sig.std(),
                holdout=ho_metric, lb_mean=lb.mean(), lb_std=lb.std(),
                modnet=MODNET_REF.get(name))


def main():
    tasks = sys.argv[1:] or list(active_tasks().keys())
    out = []
    for t in tasks:
        r = run_task(t)
        out.append(r)
        print(f"  >>> {t}: SIGNAL(inner5cv)={r['signal_mean']:.4f}±{r['signal_std']:.4f} | "
              f"HOLDOUT(fold0)={r['holdout']:.4f} | LEADERBOARD(5fold)={r['lb_mean']:.4f}±{r['lb_std']:.4f} | "
              f"MODNet标尺={r['modnet']} ({r['metric']})", flush=True)
    print("\n=== BASELINE (Magpie+CatBoost) three-caliper summary ===")
    print(f"  {'task':14s} {'metric':8s} {'SIGNAL(in5cv)':16s} {'HOLDOUT(f0)':12s} {'LEADERBD(5f)':16s} {'MODNet标尺':10s}")
    for r in out:
        print(f"  {r['task']:14s} {r['metric']:8s} "
              f"{r['signal_mean']:.4f}±{r['signal_std']:.4f}   {r['holdout']:.4f}       "
              f"{r['lb_mean']:.4f}±{r['lb_std']:.4f}   {r['modnet']}")


if __name__ == "__main__":
    main()


==> anc/ImplementationLottery/evaluators/materials/holdout_certify.py <==
#!/usr/bin/env python
"""Certify ONE pipeline snapshot on the Matbench composition tasks, via the real DrugPipeline.

Two calipers (--mode):
  holdout : fit fold-0 DEV pool -> predict fold-0 TEST (clean held-out; agent never saw TEST)
  signal  : inner-5fold CV on fold-0 DEV pool (matches the campaign's reward口径)

For each task the real DrugPipeline (featurize + model + calibration) is used.
The pipeline code is taken from --pipeline-dir (a campaign snapshot, or the package
root for the baseline), placed on sys.path so `import pipeline` resolves to it.
Data-axis: --external-data merges the snapshot's external_data into the TRAIN split,
reduced-formula leakage-filtered against fold-0 TEST (same guard the campaign used).

Run (in .venv_materials), one snapshot at a time:
  python holdout_certify.py --pipeline-dir <dir> --mode {holdout,signal} \
      [--external-data <dir>] [--embed-dir <data dir>] --label <name>
"""
import sys, os, json, time, warnings, argparse
warnings.filterwarnings("ignore")
import numpy as np

INNER_K = 5
SEED = 42  # matches run_trial_drug INNER_KFOLDS / SPLIT_SEED


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--pipeline-dir", required=True)
    ap.add_argument("--mode", choices=["holdout", "signal", "leaderboard"], default="holdout")
    ap.add_argument("--external-data", default="")
    ap.add_argument("--label", default="?")
    ap.add_argument("--embed-dir", default="")
    ap.add_argument("--task-set", choices=["composition", "structure", "all"], default=None,
                    help="which endpoint set to certify (overrides MAGENT_TASK_SET; "
                         "default = env or composition)")
    ap.add_argument("--tasks", nargs="*", default=None,
                    help="optional task-name filter within the selected task set")
    ap.add_argument("--subprocess-parity", action="store_true",
                    help="clear module-local calibration state between fit and predict, "
                         "matching the campaign's separate fit/predict subprocesses")
    args = ap.parse_args()

    if args.task_set:
        os.environ["MAGENT_TASK_SET"] = args.task_set

    if args.embed_dir:
        os.environ.setdefault("MAGENT_EMBED_DIR", args.embed_dir)
        os.environ.setdefault("MAGENT_MAT2VEC_PATH", os.path.join(args.embed_dir, "mat2vec.csv"))

    sys.path.insert(0, os.path.abspath(args.pipeline_dir))

    from multi_agent_material.loader import active_tasks, input_columns
    from matbench.bench import MatbenchBenchmark
    from pipeline.pipeline import DrugPipeline
    from sklearn.metrics import mean_absolute_error, roc_auc_score
    from sklearn.model_selection import KFold, StratifiedKFold
    import pandas as pd
    from pathlib import Path

    ext_dir = args.external_data
    use_ext = bool(ext_dir) and os.path.isdir(ext_dir)
    if use_ext:
        from multi_agent_material.run_trial_drug import (
            _merge_external_data, _build_test_dedup_index,
        )

    def metric(ttype, yt, yp):
        return roc_auc_score(yt, yp) if ttype == "classification" else mean_absolute_error(yt, yp)

    def _x_cols(df):
        # Predict input = Drug (+ Structure for structure tasks). Keeping Structure is
        # essential — dropping it would silently certify the composition-only pipeline.
        keep = ["Drug"] + (["Structure"] if "Structure" in df.columns else [])
        return df[keep].copy()

    def fit_predict(train_df, eval_x_df, eval_y, ttype, name, tdx, ext_parent):
        # data/joint: merge external into THIS train split (filtered vs fold-0 TEST)
        if use_ext:
            train_df, _ = _merge_external_data(
                train_df, eval_x_df.assign(Y=0) if "Y" not in eval_x_df else eval_x_df,
                name, ext_parent, tdx, ttype)
        os.environ["MAGENT_TASK_TYPE"] = ttype
        pipe = DrugPipeline()
        pipe.fit(train_df, None, name)
        if args.subprocess_parity:
            # Campaign trials fit and predict in separate Python processes. Agent
            # pipelines must therefore not receive module-global state left behind
            # by fit. The fitted model object itself remains unchanged/picklable.
            try:
                import pipeline.calibration as calibration
                if hasattr(calibration, "_train_range"):
                    calibration._train_range = None
                if hasattr(calibration, "_model_ref"):
                    calibration._model_ref = None
            except ImportError:
                pass
        yp = np.asarray(pipe.predict(_x_cols(eval_x_df), name), dtype=float)
        return float(metric(ttype, eval_y, yp))

    results = {}
    selected_tasks = set(args.tasks or ())
    for name, meta in active_tasks().items():
        if selected_tasks and name not in selected_tasks:
            continue
        t0 = time.time()
        ttype, mb_id, metric_name = meta["type"], meta["matbench"], meta["metric"]
        input_kind = meta.get("input", "formula")
        try:
            mb = MatbenchBenchmark(autoload=False, subset=[mb_id])
            task = getattr(mb, mb_id); task.load()
            f0 = list(task.folds)[0]
            dev_in, dev_out = task.get_train_and_val_data(f0)
            te_in, te_out = task.get_test_data(f0, include_target=True)
            dev_df = pd.DataFrame({**input_columns(dev_in, input_kind), "Y": dev_out.values}).reset_index(drop=True)
            test_df = pd.DataFrame({**input_columns(te_in, input_kind), "Y": te_out.values})
            ycast = (lambda s: s.astype(int)) if ttype == "classification" else (lambda s: s)
            # external filter is always against fold-0 TEST (the held-out), like the campaign
            tdx = _build_test_dedup_index({name: {"test": test_df}}, [name])[name] if use_ext else None
            ext_parent = Path(ext_dir).parent if use_ext else None

            if args.mode == "holdout":
                score = fit_predict(dev_df, _x_cols(test_df),
                                    ycast(test_df["Y"]).values, ttype, name, tdx, ext_parent)
                results[name] = dict(score=score, metric=metric_name, ttype=ttype,
                                     n_dev=len(dev_df), n_test=len(test_df))
                print(f"[{args.label}/holdout] {name:14s} {metric_name}={score:.4f} "
                      f"[{time.time()-t0:.0f}s]", flush=True)
            elif args.mode == "signal":  # inner-5fold CV on dev
                idx = np.arange(len(dev_df))
                if ttype == "classification":
                    spl = StratifiedKFold(INNER_K, shuffle=True, random_state=SEED).split(idx, dev_df["Y"].values)
                else:
                    spl = KFold(INNER_K, shuffle=True, random_state=SEED).split(idx)
                fold_scores = []
                for tr, va in spl:
                    tr_df = dev_df.iloc[tr].reset_index(drop=True)
                    va_df = dev_df.iloc[va].reset_index(drop=True)
                    fold_scores.append(fit_predict(tr_df, _x_cols(va_df),
                                                   ycast(va_df["Y"]).values, ttype, name, tdx, ext_parent))
                score = float(np.mean(fold_scores))
                results[name] = dict(score=score, std=float(np.std(fold_scores)),
                                     metric=metric_name, ttype=ttype, folds=fold_scores)
                print(f"[{args.label}/signal] {name:14s} {metric_name}={score:.4f}±{np.std(fold_scores):.4f} "
                      f"folds={[round(x,4) for x in fold_scores]} [{time.time()-t0:.0f}s]", flush=True)
            else:  # leaderboard = official 5-fold mean (MODNet-comparable)
                fold_scores = []
                for fold in list(task.folds):
                    ftr_in, ftr_out = task.get_train_and_val_data(fold)
                    fte_in, fte_out = task.get_test_data(fold, include_target=True)
                    ftr_df = pd.DataFrame({**input_columns(ftr_in, input_kind), "Y": ftr_out.values}).reset_index(drop=True)
                    fte_df = pd.DataFrame({**input_columns(fte_in, input_kind), "Y": fte_out.values})
                    # external leakage filter against THIS fold's test
                    ftdx = _build_test_dedup_index({name: {"test": fte_df}}, [name])[name] if use_ext else None
                    s = fit_predict(ftr_df, _x_cols(fte_df),
                                    ycast(fte_df["Y"]).values, ttype, name, ftdx, ext_parent)
                    fold_scores.append(s)
                score = float(np.mean(fold_scores))
                results[name] = dict(score=score, std=float(np.std(fold_scores)),
                                     metric=metric_name, ttype=ttype, folds=fold_scores)
                print(f"[{args.label}/leaderboard] {name:14s} {metric_name}={score:.4f}±{np.std(fold_scores):.4f} "
                      f"folds={[round(x,4) for x in fold_scores]} [{time.time()-t0:.0f}s]", flush=True)
        except Exception as exc:
            results[name] = dict(score=None, error=f"{type(exc).__name__}: {exc}", metric=metric_name)
            print(f"[{args.label}/{args.mode}] {name:14s} CRASH {type(exc).__name__}: {str(exc)[:160]}", flush=True)

    print("JSON " + json.dumps({"label": args.label, "mode": args.mode, "results": results}, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/ImplementationLottery/evaluators/materials/isolated_evaluate.py <==
#!/usr/bin/env python3
"""Label-isolated Matbench evaluator.

The controller is the only process that imports Matbench or holds evaluation
labels.  Agent-controlled pipeline code runs in separate fit and predict
processes.  Those workers receive training labels and label-free evaluation
inputs, run without network access, and have Matbench dataset modules and data
directories hidden in a private mount namespace.
"""

from __future__ import annotations

import argparse
import importlib.abc
import importlib.util
import json
import math
import os
import shlex
import shutil
import subprocess
import sys
import tempfile
from pathlib import Path
from typing import Any


INNER_K = 5
SEED = 42
_BLOCKED_MODULES = ("matbench", "matminer.datasets")
_TASK_SETS = {
    "composition": ("expt_gap", "steels", "expt_is_metal", "glass"),
    "structure": (
        "phonons", "log_kvrh", "log_gvrh", "dielectric", "jdft2d",
        "perovskites",
    ),
}
_SAFE_ENV_KEYS = {
    "PATH", "LANG", "LC_ALL", "LC_CTYPE", "TZ",
    "OMP_NUM_THREADS", "MKL_NUM_THREADS", "OPENBLAS_NUM_THREADS",
    "NUMEXPR_NUM_THREADS", "CUDA_VISIBLE_DEVICES",
    "MAGENT_EMBED_DIR", "MAGENT_MAT2VEC_PATH", "MAGENT_STRUCT_CACHE",
}
_DATA_ENV_KEYS = {
    "HARNESS_MATBENCH_DATA_DIR", "MATBENCH_DATA_DIR", "MATMINER_DATA_DIR",
}


class _BlockedImportFinder(importlib.abc.MetaPathFinder):
    def find_spec(self, fullname, path=None, target=None):
        if any(fullname == name or fullname.startswith(name + ".")
               for name in _BLOCKED_MODULES):
            raise ModuleNotFoundError(
                f"{fullname!r} is blocked inside the agent pipeline worker"
            )
        return None


def _install_import_blocker() -> None:
    for name in list(sys.modules):
        if any(name == root or name.startswith(root + ".")
               for root in _BLOCKED_MODULES):
            del sys.modules[name]
    sys.meta_path.insert(0, _BlockedImportFinder())


def _require_file(value: str, label: str) -> Path:
    if not value:
        raise ValueError(f"{label} is required")
    path = Path(value).resolve()
    if not path.is_file():
        raise FileNotFoundError(f"{label} is not a file: {path}")
    return path


def _require_dir(value: str, label: str) -> Path:
    if not value:
        raise ValueError(f"{label} is required")
    path = Path(value).resolve()
    if not path.is_dir():
        raise FileNotFoundError(f"{label} is not a directory: {path}")
    return path


def _worker_fit(args: argparse.Namespace) -> int:
    pipeline_dir = _require_dir(args.pipeline_dir, "pipeline directory")
    train_path = _require_file(args.train, "training CSV")
    eval_path = _require_file(args.eval_x, "evaluation-input CSV")
    model_path = Path(args.model_out).resolve()

    _install_import_blocker()
    sys.path.insert(0, str(pipeline_dir))
    import pandas as pd
    from pipeline.pipeline import DrugPipeline

    train_df = pd.read_csv(train_path)
    eval_x = pd.read_csv(eval_path)
    if "Y" not in train_df.columns:
        raise ValueError("fit worker did not receive training labels")
    if "Y" in eval_x.columns:
        raise ValueError("evaluation inputs must be label-free")
    if train_df.empty or eval_x.empty:
        raise ValueError("fit worker received an empty data frame")

    pipeline = DrugPipeline()
    pipeline.fit(train_df, eval_x, args.task)
    model_path.parent.mkdir(parents=True, exist_ok=True)
    pipeline.save(str(model_path))
    if not model_path.is_file() or model_path.stat().st_size == 0:
        raise RuntimeError("pipeline did not produce a model artifact")
    return 0


def _worker_predict(args: argparse.Namespace) -> int:
    pipeline_dir = _require_dir(args.pipeline_dir, "pipeline directory")
    eval_path = _require_file(args.eval_x, "evaluation-input CSV")
    model_path = _require_file(args.model_in, "model artifact")
    pred_path = Path(args.pred_out).resolve()

    _install_import_blocker()
    sys.path.insert(0, str(pipeline_dir))
    import numpy as np
    import pandas as pd
    from pipeline.pipeline import DrugPipeline

    eval_x = pd.read_csv(eval_path)
    if "Y" in eval_x.columns:
        raise ValueError("evaluation inputs must be label-free")
    if eval_x.empty:
        raise ValueError("predict worker received an empty data frame")

    pipeline = DrugPipeline()
    pipeline.load(str(model_path))
    pred = np.asarray(pipeline.predict(eval_x, args.task), dtype=float)
    if pred.ndim != 1 or len(pred) != len(eval_x):
        raise ValueError(
            f"prediction shape mismatch: got {pred.shape}, expected ({len(eval_x)},)"
        )
    if not np.isfinite(pred).all():
        raise ValueError("pipeline produced non-finite predictions")
    pred_path.parent.mkdir(parents=True, exist_ok=True)
    np.save(pred_path, pred, allow_pickle=False)
    return 0


def _module_paths_to_hide() -> list[Path]:
    paths: set[Path] = set()
    for module in _BLOCKED_MODULES:
        spec = importlib.util.find_spec(module)
        if spec is None:
            continue
        if spec.submodule_search_locations:
            paths.update(Path(p).resolve() for p in spec.submodule_search_locations)
        elif spec.origin:
            paths.add(Path(spec.origin).resolve().parent)
    for key in _DATA_ENV_KEYS:
        value = os.environ.get(key, "")
        if value and Path(value).is_dir():
            paths.add(Path(value).resolve())
    # The worker needs only its copied pipeline, its one job directory, and the
    # installed Python environment.  Hide the entire audit repository so old runs,
    # sealed outcomes, state files and paper drafts cannot be opened by evaluated
    # agent code.  The sibling Materials repository contains the interpreter, so
    # hide its result-bearing directories rather than the whole repository.
    audit_root = Path(__file__).resolve().parents[2]
    paths.add(audit_root)
    materials_root = audit_root.parent / "Auto_Research_Material"
    for relative in ("docs", "paper", "Weekly_Report", "full_eval_results"):
        candidate = materials_root / relative
        if candidate.is_dir():
            paths.add(candidate.resolve())
    return sorted(paths, key=lambda p: (len(p.parts), str(p)), reverse=True)


def _worker_env(
    job_root: Path, pipeline_dir: Path, *, task_type: str, task_set: str
) -> dict[str, str]:
    env = {key: os.environ[key] for key in _SAFE_ENV_KEYS if os.environ.get(key)}
    home = job_root / "worker_home"
    tmp = job_root / "worker_tmp"
    home.mkdir(exist_ok=True)
    tmp.mkdir(exist_ok=True)
    env.update({
        "HOME": str(home),
        "TMPDIR": str(tmp),
        "PYTHONPATH": str(pipeline_dir),
        "PYTHONNOUSERSITE": "1",
        "PYTHONDONTWRITEBYTECODE": "1",
        "PYTHONHASHSEED": "0",
        "MAGENT_TASK": "material",
        "MAGENT_TASK_TYPE": task_type,
        "MAGENT_TASK_SET": task_set,
    })
    return env


def _run_worker(
    worker_args: list[str], *, pipeline_dir: Path, job_root: Path,
    hidden_paths: list[Path], task_type: str, task_set: str, timeout_s: int,
) -> None:
    empty = job_root / "empty_data"
    empty.mkdir(exist_ok=True)

    shell_lines = ["set -eu", "umask 077"]
    shell_lines.extend([
        f"mount --bind {shlex.quote(str(pipeline_dir))} "
        f"{shlex.quote(str(pipeline_dir))}",
        f"mount -o remount,bind,ro {shlex.quote(str(pipeline_dir))}",
    ])
    for path in hidden_paths:
        if path.is_dir() and path != pipeline_dir:
            shell_lines.extend([
                f"mount --bind {shlex.quote(str(empty))} {shlex.quote(str(path))}",
                f"mount -o remount,bind,ro {shlex.quote(str(path))}",
            ])
    setpriv = shutil.which("setpriv")
    if setpriv is None:
        raise RuntimeError("setpriv is required to drop worker mount capabilities")
    # Execute a job-local copy of this worker.  The source repository is hidden in
    # the mount namespace below, so the worker cannot use an absolute path back into
    # prior runs while still being able to import the copied pipeline.
    worker_script = job_root / "isolated_worker.py"
    if not worker_script.exists():
        shutil.copy2(Path(__file__).resolve(), worker_script)
    command = [
        setpriv,
        "--bounding-set=-all",
        "--inh-caps=-all",
        "--ambient-caps=-all",
        "--no-new-privs",
        sys.executable,
        str(worker_script),
        *worker_args,
    ]
    shell_lines.append("exec " + " ".join(shlex.quote(part) for part in command))

    proc = subprocess.run(
        [
            "unshare", "--mount", "--net", "--user", "--map-root-user",
            "bash", "-c", "\n".join(shell_lines),
        ],
        env=_worker_env(
            job_root, pipeline_dir, task_type=task_type, task_set=task_set
        ),
        cwd=job_root,
        capture_output=True,
        text=True,
        timeout=timeout_s,
    )
    if proc.returncode != 0:
        raise RuntimeError(
            "isolated pipeline worker failed "
            f"(rc={proc.returncode})\nstdout tail:\n{proc.stdout[-1200:]}\n"
            f"stderr tail:\n{proc.stderr[-1200:]}"
        )


def _metric(task_type: str, metric_name: str, y_true, y_pred) -> float:
    import numpy as np
    from sklearn.metrics import mean_absolute_error, roc_auc_score

    y_true = np.asarray(y_true)
    y_pred = np.asarray(y_pred, dtype=float)
    if y_pred.ndim != 1 or len(y_pred) != len(y_true):
        raise ValueError("controller received a prediction length mismatch")
    if not np.isfinite(y_pred).all():
        raise ValueError("controller received non-finite predictions")
    if task_type == "classification" and metric_name == "roc-auc":
        value = roc_auc_score(y_true.astype(int), y_pred)
    elif task_type == "regression" and metric_name == "mae":
        value = mean_absolute_error(y_true, y_pred)
    else:
        raise ValueError(
            f"unsupported task/metric combination: {task_type}/{metric_name}"
        )
    value = float(value)
    if not math.isfinite(value):
        raise ValueError("metric is non-finite")
    return value


def _test_formula_index(test_x, task_name: str) -> dict[str, Any]:
    from multi_agent_material.run_trial_drug import _reduced_formula

    formulas = {
        reduced for value in test_x["Drug"]
        if (reduced := _reduced_formula(value))
    }
    return {"formulas": formulas, "n": len(formulas), "task": task_name}


def _merge_external_data(
    train_df, eval_x, *, task_name: str, task_type: str,
    external_dir: Path | None, test_index: dict[str, Any], job_root: Path,
):
    if external_dir is None or not (external_dir / f"{task_name}.csv").is_file():
        return train_df, {"verdict": "no_external", "merged_rows": 0}

    from multi_agent_material.run_trial_drug import _merge_external_data as merge

    ext_work = job_root / "external_work"
    ext_target = ext_work / "external_data"
    ext_target.mkdir(parents=True, exist_ok=True)
    shutil.copy2(external_dir / f"{task_name}.csv", ext_target / f"{task_name}.csv")
    label_free_val = eval_x.copy()
    label_free_val["Y"] = 0
    merged, audit = merge(
        train_df, label_free_val, task_name, ext_work, test_index, task_type
    )
    if audit.get("verdict") in {"error", "rejected_same_source"}:
        raise ValueError(
            f"external data rejected for {task_name}: {audit.get('verdict')} "
            f"{audit.get('error') or audit.get('agent_note', '')}"
        )
    return merged, audit


def _fit_predict(
    train_df, eval_x, eval_y, *, task_name: str, task_type: str,
    metric_name: str, task_set: str, pipeline_dir: Path, job_root: Path,
    hidden_paths: list[Path], timeout_s: int, external_dir: Path | None,
    test_index: dict[str, Any],
) -> tuple[float, dict[str, Any], Any]:
    import numpy as np

    train_df, ext_audit = _merge_external_data(
        train_df,
        eval_x,
        task_name=task_name,
        task_type=task_type,
        external_dir=external_dir,
        test_index=test_index,
        job_root=job_root,
    )
    if "Y" not in train_df.columns or "Y" in eval_x.columns:
        raise ValueError("controller label boundary was violated before worker launch")

    train_path = job_root / "train.csv"
    eval_path = job_root / "eval_x.csv"
    model_path = job_root / "model.pkl"
    pred_path = job_root / "pred.npy"
    train_df.to_csv(train_path, index=False)
    eval_x.to_csv(eval_path, index=False)

    # Copy the evaluated pipeline into the per-fold job root.  This lets the worker
    # hide the whole audit repository instead of exposing runs/docs merely because
    # the staged source happened to live below it.
    worker_pipeline = job_root / "worker_pipeline"
    if worker_pipeline.exists():
        shutil.rmtree(worker_pipeline)
    shutil.copytree(pipeline_dir, worker_pipeline)

    common = [
        "--pipeline-dir", str(worker_pipeline), "--task", task_name,
        "--eval-x", str(eval_path),
    ]
    _run_worker(
        ["--worker", "fit", *common, "--train", str(train_path),
         "--model-out", str(model_path)],
        pipeline_dir=worker_pipeline,
        job_root=job_root,
        hidden_paths=hidden_paths,
        task_type=task_type,
        task_set=task_set,
        timeout_s=timeout_s,
    )
    _run_worker(
        ["--worker", "predict", *common, "--model-in", str(model_path),
         "--pred-out", str(pred_path)],
        pipeline_dir=worker_pipeline,
        job_root=job_root,
        hidden_paths=hidden_paths,
        task_type=task_type,
        task_set=task_set,
        timeout_s=timeout_s,
    )
    if not pred_path.is_file():
        raise RuntimeError("predict worker produced no prediction artifact")
    pred = np.load(pred_path, allow_pickle=False)
    return _metric(task_type, metric_name, eval_y, pred), ext_audit, pred


def _task_frame(inputs, outputs, *, task_type: str, input_kind: str):
    import pandas as pd
    from multi_agent_material.loader import input_columns

    values = outputs.values.astype(int) if task_type == "classification" else outputs.values
    return pd.DataFrame({**input_columns(inputs, input_kind), "Y": values}).reset_index(drop=True)


def _run_controller(args: argparse.Namespace) -> int:
    pipeline_dir = _require_dir(args.pipeline_dir, "pipeline directory")
    repo_root = _require_dir(args.repo_root, "repository root")
    if not (pipeline_dir / "pipeline" / "pipeline.py").is_file():
        raise FileNotFoundError(
            f"pipeline package missing under staged code: {pipeline_dir}"
        )
    if args.task_set not in {"composition", "structure", "all"}:
        raise ValueError(f"unknown task set: {args.task_set}")

    sys.path.insert(0, str(repo_root))
    os.environ["MAGENT_TASK"] = "material"
    os.environ["MAGENT_TASK_SET"] = args.task_set

    import numpy as np
    from matbench.bench import MatbenchBenchmark
    from multi_agent_material.loader import all_tasks
    from sklearn.model_selection import KFold, StratifiedKFold

    metadata = all_tasks()
    allowed = (
        _TASK_SETS["composition"] + _TASK_SETS["structure"]
        if args.task_set == "all" else _TASK_SETS[args.task_set]
    )
    requested = tuple(args.tasks) if args.tasks else tuple(allowed)
    if not requested or len(set(requested)) != len(requested):
        raise ValueError("task list must be non-empty and unique")
    invalid = sorted(set(requested) - set(allowed))
    if invalid:
        raise ValueError(
            f"tasks outside task_set={args.task_set}: {invalid}"
        )

    external_dir = None
    if args.external_data:
        external_dir = _require_dir(args.external_data, "external-data directory")
    hidden_paths = _module_paths_to_hide()
    results: dict[str, dict[str, Any]] = {}

    with tempfile.TemporaryDirectory(prefix="trust_hypo_materials_") as temp:
        root = Path(temp)
        for task_name in requested:
            meta = metadata[task_name]
            task_type = meta["type"]
            metric_name = meta["metric"]
            input_kind = meta.get("input", "formula")
            benchmark = MatbenchBenchmark(
                autoload=False, subset=[meta["matbench"]]
            )
            task = getattr(benchmark, meta["matbench"])
            task.load()
            fold0 = list(task.folds)[0]
            dev_in, dev_out = task.get_train_and_val_data(fold0)
            test_in, test_out = task.get_test_data(fold0, include_target=True)
            dev_df = _task_frame(
                dev_in, dev_out, task_type=task_type, input_kind=input_kind
            )
            test_df = _task_frame(
                test_in, test_out, task_type=task_type, input_kind=input_kind
            )
            test_x = test_df.drop(columns=["Y"])
            test_y = test_df["Y"].to_numpy(copy=True)
            test_index = _test_formula_index(test_x, task_name)

            if args.mode == "signal":
                indices = np.arange(len(dev_df))
                if task_type == "classification":
                    splitter = StratifiedKFold(
                        INNER_K, shuffle=True, random_state=SEED
                    ).split(indices, dev_df["Y"].to_numpy())
                else:
                    splitter = KFold(
                        INNER_K, shuffle=True, random_state=SEED
                    ).split(indices)
                scores: list[float] = []
                audits = []
                for fold_no, (train_idx, eval_idx) in enumerate(splitter):
                    train_df = dev_df.iloc[train_idx].reset_index(drop=True)
                    eval_df = dev_df.iloc[eval_idx].reset_index(drop=True)
                    eval_y = eval_df["Y"].to_numpy(copy=True)
                    eval_x = eval_df.drop(columns=["Y"])
                    fold_root = root / task_name / f"signal_{fold_no}"
                    fold_root.mkdir(parents=True)
                    score, audit, _ = _fit_predict(
                        train_df,
                        eval_x,
                        eval_y,
                        task_name=task_name,
                        task_type=task_type,
                        metric_name=metric_name,
                        task_set=args.task_set,
                        pipeline_dir=pipeline_dir,
                        job_root=fold_root,
                        hidden_paths=hidden_paths,
                        timeout_s=args.worker_timeout,
                        external_dir=external_dir,
                        test_index=test_index,
                    )
                    scores.append(score)
                    audits.append(audit)
                score = float(np.mean(scores))
                if len(scores) != INNER_K or not np.isfinite(scores).all():
                    raise RuntimeError(f"incomplete signal folds for {task_name}")
                results[task_name] = {
                    "status": "ok",
                    "score": score,
                    "std": float(np.std(scores)),
                    "folds": scores,
                    "metric": metric_name,
                    "ttype": task_type,
                    "n_dev": len(dev_df),
                    "external_data": audits,
                }
            else:
                task_root = root / task_name / "holdout"
                task_root.mkdir(parents=True)
                score, audit, holdout_pred = _fit_predict(
                    dev_df,
                    test_x,
                    test_y,
                    task_name=task_name,
                    task_type=task_type,
                    metric_name=metric_name,
                    task_set=args.task_set,
                    pipeline_dir=pipeline_dir,
                    job_root=task_root,
                    hidden_paths=hidden_paths,
                    timeout_s=args.worker_timeout,
                    external_dir=external_dir,
                    test_index=test_index,
                )
                results[task_name] = {
                    "status": "ok",
                    "score": score,
                    "metric": metric_name,
                    "ttype": task_type,
                    "n_dev": len(dev_df),
                    "n_test": len(test_x),
                    "external_data": audit,
                }
                if args.save_predictions:
                    if len(requested) != 1:
                        raise ValueError(
                            "--save-predictions requires exactly one requested task"
                        )
                    prediction_path = Path(args.save_predictions).resolve()
                    prediction_path.parent.mkdir(parents=True, exist_ok=True)
                    np.save(prediction_path, holdout_pred, allow_pickle=False)
            print(
                f"[{args.mode}] {task_name}: {metric_name}="
                f"{results[task_name]['score']:.8g}",
                file=sys.stderr,
                flush=True,
            )

    if set(results) != set(requested):
        raise RuntimeError("controller did not complete every requested task")
    print("JSON " + json.dumps({
        "protocol": "materials-isolated-v1",
        "mode": args.mode,
        "task_set": args.task_set,
        "requested_tasks": list(requested),
        "results": results,
    }, sort_keys=True))
    return 0


def _self_check() -> int:
    for module in ("numpy", "pandas", "sklearn", "matbench", "matminer"):
        if importlib.util.find_spec(module) is None:
            raise RuntimeError(f"required controller dependency missing: {module}")
    for command in ("unshare", "setpriv"):
        if shutil.which(command) is None:
            raise RuntimeError(
                f"{command} is required for fail-closed worker isolation"
            )
    proc = subprocess.run(
        ["unshare", "--mount", "--net", "--user", "--map-root-user", "true"],
        capture_output=True,
        text=True,
        timeout=10,
    )
    if proc.returncode != 0:
        raise RuntimeError(
            "unprivileged mount/network namespaces are unavailable: "
            + proc.stderr[-500:]
        )
    print("JSON " + json.dumps({"ok": True, "protocol": "materials-isolated-v1"}))
    return 0


def _parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser()
    parser.add_argument("--pipeline-dir", default="")
    parser.add_argument("--repo-root", default="")
    parser.add_argument("--mode", choices=("signal", "holdout"), default="holdout")
    parser.add_argument(
        "--task-set", choices=("composition", "structure", "all"),
        default="composition",
    )
    parser.add_argument("--tasks", nargs="*")
    parser.add_argument("--external-data", default="")
    parser.add_argument("--save-predictions", default="")
    parser.add_argument("--worker-timeout", type=int, default=900)
    parser.add_argument("--self-check", action="store_true")
    parser.add_argument("--worker", choices=("fit", "predict"))
    parser.add_argument("--task", default="")
    parser.add_argument("--train", default="")
    parser.add_argument("--eval-x", default="")
    parser.add_argument("--model-out", default="")
    parser.add_argument("--model-in", default="")
    parser.add_argument("--pred-out", default="")
    return parser


def main() -> int:
    args = _parser().parse_args()
    if args.self_check:
        return _self_check()
    if args.worker == "fit":
        return _worker_fit(args)
    if args.worker == "predict":
        return _worker_predict(args)
    return _run_controller(args)


if __name__ == "__main__":
    try:
        raise SystemExit(main())
    except Exception as exc:
        print(f"ERROR {type(exc).__name__}: {exc}", file=sys.stderr, flush=True)
        raise SystemExit(1)


==> anc/ImplementationLottery/evaluators/materials/test_isolated_evaluate.py <==
from __future__ import annotations

import math
import os
import subprocess
import sys
import tempfile
import unittest
from pathlib import Path
from types import SimpleNamespace
from unittest.mock import patch

from trust_hypo.evaluator import MaterialsEvaluator


ROOT = Path(__file__).resolve().parents[2]


def _evaluator(baselines, **kwargs) -> MaterialsEvaluator:
    return MaterialsEvaluator(
        venv_python=kwargs.pop("venv_python", "/bin/true"),
        holdout_script=str(ROOT / "evaluators/materials/holdout_certify.py"),
        repo_cwd=str(ROOT),
        baseline_scores=baselines,
        higher_is_better=kwargs.pop("higher_is_better", {}),
        **kwargs,
    )


class MaterialsAggregationTest(unittest.TestCase):
    def test_nested_baselines_and_metric_directions(self):
        evaluator = _evaluator({
            "mae_task": {
                "signal": 100.0,
                "holdout": 80.0,
                "task_type": "regression",
            },
            "auc_task": {
                "metrics": {"signal": 0.8, "holdout": 0.82},
                "task_type": "classification",
            },
        })
        results = {
            "mae_task": {
                "status": "ok", "score": 90.0, "metric": "mae",
                "ttype": "regression",
            },
            "auc_task": {
                "status": "ok", "score": 0.88, "metric": "roc-auc",
                "ttype": "classification",
            },
        }
        self.assertEqual(
            evaluator._aggregate(
                results, mode="signal", expected_tasks=("mae_task", "auc_task")
            ),
            0.1,
        )

    def test_existing_nested_schema_is_signal_only(self):
        evaluator = _evaluator({
            "steels": {"metric": 100.0, "task_type": "regression"},
        })
        result = {
            "steels": {
                "status": "ok", "score": 90.0, "metric": "mae",
                "ttype": "regression",
            }
        }
        self.assertEqual(
            evaluator._aggregate(
                result, mode="signal", expected_tasks=("steels",)
            ),
            0.1,
        )
        with self.assertRaisesRegex(ValueError, "no explicit holdout"):
            evaluator._aggregate(
                result, mode="holdout", expected_tasks=("steels",)
            )

    def test_top_level_mode_scoped_baseline(self):
        evaluator = _evaluator({
            "signal": {
                "glass": {"metric": 0.8, "task_type": "classification"},
            },
            "holdout": {
                "glass": {"metric": 0.9, "task_type": "classification"},
            },
        })
        result = {
            "glass": {
                "status": "ok", "score": 0.99, "metric": "roc-auc",
                "ttype": "classification",
            }
        }
        self.assertEqual(
            evaluator._aggregate(
                result, mode="holdout", expected_tasks=("glass",)
            ),
            0.1,
        )

    def test_incomplete_failed_and_nonfinite_results_fail_closed(self):
        evaluator = _evaluator({"steels": 100.0, "expt_gap": 1.0})
        good = {
            "steels": {
                "status": "ok", "score": 90.0, "metric": "mae",
                "ttype": "regression",
            }
        }
        with self.assertRaisesRegex(RuntimeError, "incomplete"):
            evaluator._aggregate(
                good, mode="signal", expected_tasks=("steels", "expt_gap")
            )

        failed = {"steels": {**good["steels"], "status": "crash"}}
        with self.assertRaisesRegex(RuntimeError, "did not complete"):
            evaluator._aggregate(
                failed, mode="signal", expected_tasks=("steels",)
            )

        nonfinite = {"steels": {**good["steels"], "score": math.nan}}
        with self.assertRaisesRegex(ValueError, "non-finite"):
            evaluator._aggregate(
                nonfinite, mode="signal", expected_tasks=("steels",)
            )

    def test_conflicting_direction_override_fails(self):
        evaluator = _evaluator(
            {"glass": 0.8}, higher_is_better={"glass": False}
        )
        result = {
            "glass": {
                "status": "ok", "score": 0.9, "metric": "roc-auc",
                "ttype": "classification",
            }
        }
        with self.assertRaisesRegex(ValueError, "direction conflict"):
            evaluator._aggregate(
                result, mode="signal", expected_tasks=("glass",)
            )


class MaterialsWiringTest(unittest.TestCase):
    def test_legacy_script_argument_resolves_to_safe_controller(self):
        evaluator = _evaluator({"steels": 1.0})
        self.assertEqual(Path(evaluator.holdout_script).name, "isolated_evaluate.py")

    def test_venv_python_symlink_is_not_resolved_to_base_interpreter(self):
        with tempfile.TemporaryDirectory() as temp:
            link = Path(temp) / "python"
            link.symlink_to("/bin/true")
            evaluator = _evaluator({"steels": 1.0}, venv_python=str(link))
            self.assertEqual(Path(evaluator.venv_python), link)

    def test_per_state_tasks_and_external_data(self):
        evaluator = _evaluator({"phonons": 1.0})
        with tempfile.TemporaryDirectory() as temp:
            workdir = Path(temp)
            external = workdir / "code" / "external_data"
            external.mkdir(parents=True)
            state = SimpleNamespace(
                evaluator_ref={
                    "task_set": "structure",
                    "tasks": ["phonons"],
                    "external_data": "external_data",
                },
                env={},
            )
            task_set, tasks, resolved = evaluator._state_config(state, workdir)
            self.assertEqual(task_set, "structure")
            self.assertEqual(tasks, ("phonons",))
            self.assertEqual(resolved, external.resolve())

    def test_sensitive_environment_is_scrubbed(self):
        evaluator = _evaluator(
            {"steels": 1.0},
            env={"AWS_SECRET_ACCESS_KEY": "bad", "CUSTOM_SAFE": "kept"},
        )
        with patch.dict(os.environ, {
            "ANTHROPIC_AUTH_TOKEN": "bad",
            "GH_TOKEN": "bad",
            "PATH": os.environ.get("PATH", "/usr/bin"),
        }, clear=False):
            env = evaluator._controller_env()
        self.assertNotIn("ANTHROPIC_AUTH_TOKEN", env)
        self.assertNotIn("GH_TOKEN", env)
        self.assertNotIn("AWS_SECRET_ACCESS_KEY", env)
        self.assertNotIn("CUSTOM_SAFE", env)

    def test_empty_python_path_is_rejected(self):
        evaluator = _evaluator({"steels": 1.0}, venv_python="")
        with self.assertRaisesRegex(ValueError, "non-empty venv_python"):
            evaluator.dry_check()

    def test_dry_check_rejects_signal_only_nested_baseline(self):
        evaluator = _evaluator({
            "steels": {"metric": 100.0, "task_type": "regression"},
        })
        with self.assertRaisesRegex(ValueError, "no explicit holdout"):
            evaluator.dry_check()

    def test_worker_blocks_benchmark_imports(self):
        script = ROOT / "evaluators/materials/isolated_evaluate.py"
        for blocked in ("matbench", "matminer.datasets"):
            with self.subTest(module=blocked), tempfile.TemporaryDirectory() as temp:
                root = Path(temp)
                package = root / "code" / "pipeline"
                package.mkdir(parents=True)
                (package / "__init__.py").write_text("", "utf-8")
                if blocked.startswith("matminer."):
                    parent = root / "code" / "matminer"
                    parent.mkdir()
                    (parent / "__init__.py").write_text("", "utf-8")
                (package / "pipeline.py").write_text(
                    f"import {blocked}\nclass DrugPipeline: pass\n", "utf-8"
                )
                (root / "train.csv").write_text("Drug,Y\nFe,1\n", "utf-8")
                (root / "eval.csv").write_text("Drug\nAl\n", "utf-8")
                proc = subprocess.run(
                    [
                        sys.executable, str(script), "--worker", "fit",
                        "--pipeline-dir", str(root / "code"), "--task", "steels",
                        "--train", str(root / "train.csv"),
                        "--eval-x", str(root / "eval.csv"),
                        "--model-out", str(root / "model.pkl"),
                    ],
                    capture_output=True,
                    text=True,
                    timeout=20,
                )
                self.assertNotEqual(proc.returncode, 0)
                self.assertIn("blocked inside the agent pipeline worker", proc.stderr)

    def test_structure_cache_is_namespaced_by_feature_source(self):
        with tempfile.TemporaryDirectory() as temp:
            root = Path(temp)
            cache = root / "cache"
            evaluator = _evaluator({"phonons": 1.0}, env={
                "MAGENT_STRUCT_CACHE": str(cache),
            })
            state = SimpleNamespace(state_id="S001")

            first = root / "first" / "code" / "pipeline"
            second = root / "second" / "code" / "pipeline"
            third = root / "third" / "code" / "pipeline"
            for path, source in (
                (first, "def f(x):\n    return x\n"),
                (second, "def f(x):\n    return x\n"),
                (third, "def f(x):\n    return x + 1\n"),
            ):
                path.mkdir(parents=True)
                (path / "features.py").write_text(source, "utf-8")

            cache_a = evaluator._branch_structure_cache(state, first.parents[1])
            cache_b = evaluator._branch_structure_cache(state, second.parents[1])
            cache_c = evaluator._branch_structure_cache(state, third.parents[1])
            self.assertEqual(cache_a, cache_b)
            self.assertNotEqual(cache_a, cache_c)
            self.assertEqual(cache_a.parent, cache.resolve())


if __name__ == "__main__":
    unittest.main()


==> anc/ImplementationLottery/evaluators/tabular/_worker.py <==
#!/usr/bin/env python3
"""Restricted worker that runs ONE agent-patched pipeline fit/predict.

This process is the only place untrusted (agent-written) code executes. It is
given arrays, never paths into the frozen state:

    in.npz  -> X_train, y_train, X_eval        (no y_eval, no split, no dataset)
    out.npy <- y_pred

The controller keeps y_eval and computes the metric itself, so a patched
pipeline cannot score itself, and cannot read the held-out labels it is being
judged on. Knowing the eval labels would let a patch return them verbatim.

Defence in depth, because "we did not pass the path" is not a seal:

  * separate process: the controller's X, y and split are not in this address
    space, so gc/stack/frame walking finds nothing;
  * an audit hook (sys.addaudithook, which cannot be removed once installed)
    restricts `open` to an allowlist of realpath prefixes -- the pipeline dir,
    this worker's io dir, and the Python installation. The frozen state's
    data.npz/split.json and the run's _sealed/ directory are outside every
    allowed prefix, so filesystem walking cannot reach them either;
  * process-escape and FFI events (subprocess/exec/ctypes/socket) are blocked,
    since exec'ing a fresh interpreter would drop the audit hook.

This is a defensible boundary, not a kernel sandbox: it makes label access an
auditable, test-covered failure rather than an undetected confound.
"""

from __future__ import annotations

import argparse
import inspect
import json
import os
import random
import site
import sys
from pathlib import Path


class SealBreach(RuntimeError):
    """The pipeline tried to reach outside its sandbox."""


_BLOCKED_EVENTS = frozenset({
    # escaping the interpreter would also escape this audit hook
    "subprocess.Popen", "os.system", "os.exec", "os.posix_spawn", "os.spawn",
    # raw FFI could call libc open() below the audit hook
    "ctypes.dlopen", "ctypes.dlsym", "ctypes.cdata", "ctypes.call_function",
    # no exfiltration / no fetching anything
    "socket.connect", "socket.getaddrinfo", "socket.gethostbyname",
})


def _install_guard(allow_dirs: list[str]) -> None:
    allow = tuple(sorted({os.path.realpath(p).rstrip(os.sep) + os.sep for p in allow_dirs}))

    def hook(event: str, args: tuple) -> None:
        if event in _BLOCKED_EVENTS:
            raise SealBreach(f"blocked event `{event}` (process escape / FFI / network)")
        if event == "open":
            path = args[0]
            if path is None or isinstance(path, int):
                return  # already-open fd, not a new filesystem name
            real = os.path.realpath(os.fspath(path))
            if not real.startswith(allow) and not (real + os.sep).startswith(allow):
                raise SealBreach(f"blocked open outside sandbox: {real}")

    sys.addaudithook(hook)


def _allow_dirs(pipeline_dir: Path, io_dir: Path) -> list[str]:
    dirs = [str(pipeline_dir), str(io_dir), sys.prefix, sys.base_prefix]
    try:
        dirs += list(site.getsitepackages())
    except Exception:
        pass
    user_site = site.getusersitepackages()
    if isinstance(user_site, str):
        dirs.append(user_site)
    # Native libs, locale, and the kernel interfaces numpy/BLAS probe at import.
    # None of these can contain the frozen dataset, which lives under states/.
    dirs += ["/usr", "/lib", "/lib64", "/etc", "/proc", "/sys", "/dev"]
    return [d for d in dirs if d]


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--pipeline-dir", required=True)
    ap.add_argument("--in", dest="in_path", required=True)
    ap.add_argument("--out", dest="out_path", required=True)
    ap.add_argument("--task-type", required=True, choices=("regression", "classification"))
    ap.add_argument("--training-seed", type=int, default=0)
    args = ap.parse_args()

    import numpy as np  # imported before the guard so its own file probing is free

    # Pre-warm the scientific stack BEFORE the guard is installed.
    #
    # sklearn limits BLAS threads through threadpoolctl, which discovers libc via
    # `ctypes.util.find_library` -- and that shells out to `ldconfig`. joblib
    # likewise shells out to `lscpu` for the physical core count. Under the guard
    # those subprocesses are correctly, but uselessly, flagged as process escapes,
    # so a perfectly legitimate `Pipeline(NCA, KNeighborsClassifier)` died as a
    # SealBreach and three faithful implementations were destroyed. That silently
    # biases the experiment against every idea whose implementation touches sklearn's
    # threading layer -- i.e. most of them on non-trivial data.
    #
    # Doing the discovery here caches it, so the untrusted pipeline never needs a
    # subprocess and the escape block keeps its teeth. threadpoolctl's later ctypes
    # probes are still blocked; it catches that itself and degrades gracefully, and
    # thread limits are already pinned by the environment (OMP_NUM_THREADS=1, ...).
    try:
        import sklearn  # noqa: F401
        import threadpoolctl
        threadpoolctl.threadpool_info()
    except Exception:
        pass
    try:
        from joblib.externals.loky.backend.context import _count_physical_cores
        _count_physical_cores()
    except Exception:
        pass

    pipeline_dir = Path(args.pipeline_dir).resolve()
    in_path = Path(args.in_path).resolve()
    out_path = Path(args.out_path).resolve()
    io_dir = in_path.parent

    payload = np.load(in_path)
    Xtr, ytr, Xev = payload["X_train"], payload["y_train"], payload["X_eval"]
    n_eval = len(Xev)

    sys.path.insert(0, str(pipeline_dir))
    _install_guard(_allow_dirs(pipeline_dir, io_dir))

    try:
        random.seed(args.training_seed)
        np.random.seed(args.training_seed)
        from pipeline.pipeline import run  # untrusted, agent-editable
        if "seed" in inspect.signature(run).parameters:
            y_pred = run(
                Xtr, ytr, Xev, args.task_type, seed=args.training_seed
            )
        else:
            # Backward compatibility for frozen Commit-vs-Replan states.
            y_pred = run(Xtr, ytr, Xev, args.task_type)
        y_pred = np.asarray(y_pred).ravel()
    except SealBreach as exc:
        print("JSON " + json.dumps({
            "protocol": "tabular-worker-v1", "status": "seal_breach", "detail": str(exc),
        }))
        return 3

    if y_pred.shape[0] != n_eval:
        print("JSON " + json.dumps({
            "protocol": "tabular-worker-v1", "status": "bad_shape",
            "detail": f"pipeline returned {y_pred.shape[0]} predictions for {n_eval} rows",
        }))
        return 4

    np.save(out_path, y_pred)
    print("JSON " + json.dumps({"protocol": "tabular-worker-v1", "status": "ok"}))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/evaluators/tabular/isolated_evaluate.py <==
#!/usr/bin/env python3
"""Isolated tabular evaluator controller (numpy-only).

Scores a (possibly agent-patched) `pipeline` package on a FROZEN dataset+split.

The controller is trusted code and owns the labels. It never imports the
pipeline. For each evaluation it hands a restricted worker process only
X_train / y_train / X_eval as arrays (`_worker.py`), takes back y_pred, and
computes the metric itself against the y_eval it kept. The untrusted pipeline
therefore never receives the eval labels, the dataset path, or the split -- see
`_worker.py` for the second layer (audit-hook filesystem/exec guard).

The primary run is deterministic at a frozen training seed. A caller may supply
a different pre-registered training seed for same-patch rerun-noise audits; the
split, patch bytes, labels and single-threaded execution remain unchanged.

Contract for the pipeline package (what the agent may edit):
    pipeline.run(X_train, y_train, X_eval, task_type) -> y_pred   (1-D np.ndarray)

Modes:
    signal  : inner k-fold CV on the train/val pool (the agent's reward)
    holdout : fit on the whole train/val pool, predict the held-out test rows

Output (single line):
    JSON {"protocol": "tabular-isolated-v1", "mode": ..., "score": float,
          "metric": ..., "ttype": ..., "status": "ok"}
"""

from __future__ import annotations

import argparse
import json
import os
import subprocess
import sys
import tempfile
from pathlib import Path

import numpy as np

_WORKER = Path(__file__).resolve().parent / "_worker.py"

# Single-threaded BLAS: keeps wall time comparable across arms and the score
# byte-reproducible. (Hard compute limits are enforced by trust_hypo.compute_enforcer.)
_THREAD_ENV = {
    "OMP_NUM_THREADS": "1", "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1",
    "NUMEXPR_NUM_THREADS": "1", "VECLIB_MAXIMUM_THREADS": "1",
    "PYTHONHASHSEED": "0", "PYTHONDONTWRITEBYTECODE": "1",
    # Keep joblib sequential and stop it probing the machine for physical cores:
    # that probe shells out to `lscpu`, which the worker's escape guard would flag,
    # killing legitimate sklearn estimators (kNN, forests) that reach joblib.
    "LOKY_MAX_CPU_COUNT": "1", "JOBLIB_MULTIPROCESSING": "0",
}


class SealBreach(RuntimeError):
    """The patched pipeline tried to reach the frozen labels or escape the worker."""


def _accuracy(y_true, y_pred):
    return float(np.mean(np.asarray(y_true).ravel() == np.asarray(y_pred).ravel()))


def _mae(y_true, y_pred):
    return float(np.mean(np.abs(np.asarray(y_true, float).ravel() - np.asarray(y_pred, float).ravel())))


def _rmse(y_true, y_pred):
    d = np.asarray(y_true, float).ravel() - np.asarray(y_pred, float).ravel()
    return float(np.sqrt(np.mean(d * d)))


_METRICS = {"accuracy": _accuracy, "mae": _mae, "rmse": _rmse}
_TTYPE = {"accuracy": "classification", "mae": "regression", "rmse": "regression"}


def _load(data_path: Path, split_path: Path):
    npz = np.load(data_path)
    X, y = npz["X"], npz["y"]
    split = json.loads(Path(split_path).read_text())
    return X, y, split


def _worker_env() -> dict:
    """Environment for the untrusted worker: no secrets, no state paths, no threads."""
    env = {
        k: v for k, v in os.environ.items()
        if not any(m in k.upper() for m in
                   ("TOKEN", "SECRET", "KEY", "ANTHROPIC", "DEEPSEEK", "AWS_", "OPENAI"))
        and k not in ("PYTHONPATH", "TRUST_HYPO_DATA", "TRUST_HYPO_SPLIT")
    }
    env.update(_THREAD_ENV)
    return env


def _predict(
    pipeline_dir: Path, Xtr, ytr, Xev, task_type: str, timeout_s: float,
    training_seed: int,
) -> np.ndarray:
    """Run the untrusted pipeline in a restricted worker; return its predictions.

    The worker's argv and env carry no path into the frozen state, and its cwd is
    a throwaway io dir -- the dataset is not reachable by relative path either.
    """
    with tempfile.TemporaryDirectory(prefix="th_tab_io_") as tmp:
        io_dir = Path(tmp)
        in_path, out_path = io_dir / "in.npz", io_dir / "pred.npy"
        np.savez(in_path, X_train=np.asarray(Xtr), y_train=np.asarray(ytr),
                 X_eval=np.asarray(Xev))
        cmd = [sys.executable, str(_WORKER), "--pipeline-dir", str(pipeline_dir),
               "--in", str(in_path), "--out", str(out_path), "--task-type", task_type,
               "--training-seed", str(int(training_seed))]
        env = _worker_env()
        env["TMPDIR"] = str(io_dir)
        proc = subprocess.run(cmd, cwd=str(io_dir), env=env, capture_output=True,
                              text=True, timeout=timeout_s)
        line = next((l for l in proc.stdout.splitlines() if l.startswith("JSON ")), None)
        payload = json.loads(line[len("JSON "):]) if line else {}
        status = payload.get("status")
        if status == "seal_breach":
            raise SealBreach(payload.get("detail", "pipeline breached the label seal"))
        if proc.returncode != 0 or status != "ok" or not out_path.exists():
            raise RuntimeError(
                f"pipeline worker failed (rc={proc.returncode}, status={status})\n"
                f"stderr:\n{proc.stderr[-1500:]}")
        return np.load(out_path)


def _score(
    pipeline_dir, X, y, tr_idx, ev_idx, task_type, metric, timeout_s,
    training_seed,
) -> tuple[float, np.ndarray]:
    Xtr, ytr = X[tr_idx], y[tr_idx]
    Xev, yev = X[ev_idx], y[ev_idx]
    y_pred = _predict(
        pipeline_dir, Xtr, ytr, Xev, task_type, timeout_s, training_seed
    )  # yev never leaves
    if y_pred.shape[0] != yev.shape[0]:
        raise ValueError("pipeline returned wrong number of predictions")
    return _METRICS[metric](yev, y_pred), y_pred


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--pipeline-dir", default="")
    ap.add_argument("--repo-root", default=".")
    ap.add_argument("--data", default="")
    ap.add_argument("--split", default="")
    ap.add_argument("--mode", choices=("signal", "holdout"), default="holdout")
    ap.add_argument("--metric", choices=tuple(_METRICS), default="mae")
    ap.add_argument("--training-seed", type=int, default=0)
    ap.add_argument("--worker-timeout", type=float, default=600.0)
    ap.add_argument("--save-predictions", default="",
                    help="holdout mode: write the prediction vector here (.npy). "
                         "Implementation divergence is only visible in predictions: "
                         "two implementations can match on accuracy by luck, but "
                         "identical predictions mean the same model.")
    ap.add_argument("--self-check", action="store_true")
    args = ap.parse_args()

    if args.self_check:
        print("JSON " + json.dumps({"ok": True, "protocol": "tabular-isolated-v1"}))
        return 0

    task_type = _TTYPE[args.metric]
    pipeline_dir = Path(args.pipeline_dir).resolve()
    X, y, split = _load(Path(args.data), Path(args.split))

    try:
        if args.mode == "signal":
            scores = [
                _score(pipeline_dir, X, y, f["train"], f["val"], task_type,
                       args.metric, args.worker_timeout, args.training_seed)[0]
                for f in split["inner_folds"]
            ]
            score = float(np.mean(scores))
        else:
            score, y_pred = _score(
                pipeline_dir, X, y, split["train_val"], split["test"],
                task_type, args.metric, args.worker_timeout, args.training_seed,
            )
            if args.save_predictions:
                out = Path(args.save_predictions)
                out.parent.mkdir(parents=True, exist_ok=True)
                np.save(out, np.asarray(y_pred).ravel())
    except SealBreach as exc:
        print("JSON " + json.dumps({
            "protocol": "tabular-isolated-v1", "mode": args.mode,
            "status": "seal_breach", "detail": str(exc),
        }))
        print(f"SEAL BREACH: {exc}", file=sys.stderr)
        return 3

    print("JSON " + json.dumps({
        "protocol": "tabular-isolated-v1", "mode": args.mode,
        "score": round(score, 6), "metric": args.metric, "ttype": task_type,
        "training_seed": args.training_seed,
        "status": "ok",
    }))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/paper/aistast/figures/generate_decision_figures.py <==
"""Render budget tradeoffs and calibration against matched empirical targets."""
import json
import math
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import FancyBboxPatch
from generate_figures import ROOT,C,save

R=json.loads((ROOT/'runs/decision_followup_20261003/analysis.json').read_text())
NEW=json.loads((ROOT/'runs/premium_robustness_20261003/analysis.json').read_text())
ARMS=[('lite','Bounded'),('agent_core','Agentic')]


def allocation():
    fig,axes=plt.subplots(2,2,figsize=(7.05,3.95),gridspec_kw={'height_ratios':[.8,1.2]})
    ax=axes[0,0];ax.axis('off');ax.set(xlim=(0,1),ylim=(0,1))
    ax.set_title('(a)  Focus additional implementations',loc='left',fontsize=8.8,weight='bold',pad=6)
    def box(x,y,w,h,text,color):
        ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle='round,pad=.012,rounding_size=.02',fc='white',ec=color,lw=.7))
        ax.text(x+w/2,y+h/2,text,ha='center',va='center',fontsize=6.9,color=C['idea'])
    box(.025,.40,.215,.37,'4 cards\n1 draw each',C['idea'])
    box(.34,.40,.28,.37,'Gap gate\nopens 85–90%' ,C['audit'])
    box(.75,.64,.235,.34,'Expand top 2\n12 draws total',C['implementation'])
    box(.75,.10,.235,.34,'Stop after\n4 draws',C['rerun'])
    for xy,xytext in [((.33,.585),(.25,.585)),((.74,.81),(.63,.68)),((.74,.27),(.63,.47))]:
        ax.annotate('',xy=xy,xytext=xytext,arrowprops={'arrowstyle':'-|>','color':C['idea'],'lw':.8})
    ax.text(.64,.84,'Yes',fontsize=6.7);ax.text(.66,.23,'No',fontsize=6.7)
    ax=axes[0,1];ax.axis('off');ax.set(xlim=(0,1),ylim=(0,1))
    ax.set_title('(b)  Cost ratio for a second seed',loc='left',fontsize=8.8,weight='bold',pad=6)
    headers=['Process','Duration','Pooled','HGB core']
    for x,t in zip([.01,.265,.54,.80],headers):ax.text(x,.88,t,fontsize=7.0,weight='bold',color=C['idea'])
    for y,(arm,name) in zip([.59,.30],ARMS):
        d=NEW['cost_switches'][arm]
        values=[name,f"{d['duration_cost_ratio']:.2f}",f"{d['components']['pooled']['k1_to_k2_cost_ratio']:.2f}",f"{d['components']['baseline_hgb_core']['k1_to_k2_cost_ratio']:.2f}"]
        for x,t in zip([.01,.30,.61,.85],values):ax.text(x,y,t,fontsize=8,color=C['idea'])
    ax.text(.01,.025,'Implementation cost / seed cost · continuous-budget model',fontsize=6.7,color=C['idea'])
    styles=[('single_minus_mean5_pp','Single',C['rerun'],'o',4.),
            ('always_top_two_minus_mean5_pp','Top two',C['idea'],'^',12.),
            ('adaptive_minus_mean5_pp','Gap-gated top two',C['decision'],'D',None),
            (None,'Mean5',C['implementation'],'s',20.)]
    for col,(arm,name) in enumerate(ARMS):
        ax=axes[1,col];data=R['allocation'][arm]['groups']['pooled']['0.05']
        ax.axhline(0,color=C['idea'],lw=.75,alpha=.45,ls='--')
        for metric,label,color,marker,cost in styles:
            if metric is None:v=lo=hi=0.
            else:v=data[metric]['mean'];lo,hi=data[metric]['interval']
            if cost is None:cost=data['mean_implementation_count']['mean']
            ax.errorbar(cost,v,yerr=[[v-lo],[hi-v]],fmt=marker,ms=4.3,color=color,capsize=2,lw=1.05,label=label)
        ax.set(xlim=(2.5,21.5),ylim=(-.46,.36),xticks=[4,8,12,16,20],xlabel='Mean implementations per task',ylabel='Loss relative to Mean5 (pp)')
        ax.set_title(f'({chr(99+col)})  {name}',loc='left',fontsize=9,weight='bold')
        ax.grid(axis='y',alpha=.12);ax.tick_params(labelsize=7);ax.xaxis.label.set_size(7.5);ax.yaxis.label.set_size(7.5)
    handles,labels=axes[1,1].get_legend_handles_labels()
    fig.legend(handles,labels,ncol=4,frameon=False,loc='lower center',bbox_to_anchor=(.52,-.015),fontsize=7)
    fig.tight_layout(rect=[0,.055,1,1],pad=.7,h_pad=1.5,w_pad=1.6)
    save(fig,'allocation_results')


def calibration():
    fig,axes=plt.subplots(2,2,figsize=(7.05,4.65))
    policies=[('one','Single','o',C['idea'],True),('mean3','Mean3','^',C['rerun'],False),
        ('max3','Max3','^',C['implementation'],True),('mean5','Mean5','s',C['idea'],False),('max5','Max5','s',C['decision'],True)]
    for col,(arm,name) in enumerate(ARMS):
        ax=axes[0,col]
        for key,label,marker,color,fill in policies:
            rows=[v['policies'][key] for v in NEW['partition_calibration'][arm]['per_task'].values()]
            ax.scatter([v['gaussian']['largest_label_reversal'] for v in rows],[v['common_partitions']['largest_label_reversal'] for v in rows],s=19,marker=marker,
                facecolors=color if fill else 'none',edgecolors=color,lw=.7,alpha=.75,label=label)
        ax.plot([0,1],[0,1],c=C['idea'],alpha=.3,ls='--',lw=.8)
        ax.set(xlim=(-.025,1.02),ylim=(-.025,1.02),xlabel='Simulated complete-procedure reversal',ylabel='924-partition reversal')
        ax.set_title(f'({chr(97+col)})  {name} · ranking calibration',loc='left',fontsize=8.8,weight='bold')
        ax=axes[1,col]
        rows=[v['policies']['mean5'] for v in NEW['family_projection'][arm]['per_task'].values()]
        x=[v['family_prediction_full_center_pp'] for v in rows];y=[v['observed_premium_pp'] for v in rows]
        ax.scatter(x,y,s=22,color=C['implementation'],marker='o',edgecolor='white',lw=.5,label='Family slope')
        low=min(0,min(x+y))-.12;high=max(x+y)*1.10+.12
        ax.plot([low,high],[low,high],color=C['idea'],alpha=.3,ls='--',lw=.8)
        ax.set(xlim=(low,high),ylim=(low,high),xlabel='Predicted selected-code premium (pp)',ylabel='Observed premium (pp)')
        ax.set_title(f'({chr(99+col)})  {name} · task-held-out family slope',loc='left',fontsize=8.7,weight='bold')
    for ax in axes.flat:
        ax.grid(alpha=.12);ax.tick_params(labelsize=7);ax.xaxis.label.set_size(7.3);ax.yaxis.label.set_size(7.5)
    handles,labels=axes[0,1].get_legend_handles_labels()
    fig.legend(handles,labels,loc='upper center',bbox_to_anchor=(.53,1.015),ncol=5,frameon=False,fontsize=7)
    fig.tight_layout(rect=[0,0,1,.95],pad=.7,w_pad=1.5,h_pad=2)
    save(fig,'workflow_calibration')


if __name__=='__main__':
    allocation()
    calibration()


==> anc/ImplementationLottery/paper/aistast/figures/generate_figures.py <==
"""Generate the paper's vector figures with one palette and font family."""
from pathlib import Path
import json
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch
from matplotlib.font_manager import FontProperties
from matplotlib.text import Text
import numpy as np

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[2]
REGULAR = FontProperties(fname=os.environ.get("YAHEI_REGULAR", "/path/to/msyh.ttf"), weight="normal")
BOLD = FontProperties(fname=os.environ.get("YAHEI_BOLD", "/mnt/c/Windows/Fonts/msyhbd.ttc"), weight="bold")
C = {"idea": "#5271AE", "rerun": "#70ACDE", "audit": "#F5CC7D",
     "implementation": "#FFA660", "decision": "#D85B59"}
plt.rcParams.update({"pdf.fonttype": 42, "ps.fonttype": 42, "svg.fonttype": "path",
                     "axes.spines.top": False, "axes.spines.right": False,
                     "font.size": 9, "axes.labelsize": 9, "xtick.labelsize": 8,
                     "ytick.labelsize": 8, "axes.linewidth": .6})


def style_fonts(fig):
    for text in fig.findobj(Text):
        size = text.get_fontsize()
        weight = text.get_fontweight()
        bold = weight in ["bold", "heavy", "semibold"] or isinstance(weight, (int,float)) and weight >= 600
        text.set_fontproperties(BOLD if bold else REGULAR)
        text.set_fontsize(size)


def save(fig, name):
    style_fonts(fig)
    fig.canvas.draw()
    fig.savefig(HERE / f"{name}.pdf", bbox_inches="tight", pad_inches=.035)
    fig.savefig(HERE / f"{name}.svg", bbox_inches="tight", pad_inches=.035)
    fig.savefig(HERE / f"{name}.png", dpi=220, bbox_inches="tight", pad_inches=.035)
    svg = (HERE / f"{name}.svg").read_text()
    if "<image" in svg:
        raise ValueError(f"Raster object in {name}")
    plt.close(fig)


def diagram_box(ax, x, y, w, h, color, title=None):
    box = FancyBboxPatch((x, y), w, h, boxstyle="round,pad=0,rounding_size=9",
                        ec=color, fc="white", lw=.85)
    ax.add_patch(box)
    if title:
        ax.add_patch(FancyBboxPatch((x, y+h-51), w, 51,
                     boxstyle="round,pad=0,rounding_size=9", ec="none", fc=color, alpha=.13))
        ax.text(x+19,y+h-26,title,fontsize=16,weight="bold",va="center",color=C["idea"])
    return box


def arrow(ax, start, end, color=None, style="-|>"):
    ax.add_patch(FancyArrowPatch(start, end, arrowstyle=style, mutation_scale=10,
                                color=color or C["idea"], lw=1.0))


def teaser():
    from matplotlib.patches import Circle, Rectangle, Polygon
    from matplotlib.colors import to_rgb
    fig,ax=plt.subplots(figsize=(16,6.4));fig.subplots_adjust(0,0,1,1)
    ax.set(xlim=(0,1600),ylim=(640,0));ax.axis('off')
    ink='#24334B';muted='#536781';blue=C['idea'];orange=C['implementation'];red=C['decision']
    def tint(color,white=.90):return tuple((1-white)*v+white for v in to_rgb(color))
    def text(x,y,label,size=14,weight='normal',color=ink,**kw):
        return ax.text(x,y,label,fontsize=size,weight=weight,color=color,va='center',**kw)
    def line(x0,y0,x1,y1,color=blue,lw=1,ls='-'):
        ax.plot([x0,x1],[y0,y1],color=color,lw=lw,ls=ls,solid_capstyle='round')
    def box(x,y,w,h,color=blue,fill='white',radius=9,lw=.9):
        ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle=f'round,pad=0,rounding_size={radius}',
            fc=fill,ec=tint(color,.52),lw=lw))
    def link(x0,y0,x1,y1,color=blue):
        ax.add_patch(FancyArrowPatch((x0,y0),(x1,y1),arrowstyle='-|>',mutation_scale=11,color=color,lw=1.1))
    def document(x,y,w=30,h=40,color=blue,code=False):
        box(x,y,w,h,color,radius=3,lw=.8)
        if code:text(x+w/2,y+h*.50,'</>',max(8,w*.25),color=color,ha='center')
        else:
            for k,frac in enumerate([.65,.65,.40]):line(x+w*.18,y+h*(.28+k*.20),x+w*(.18+frac),y+h*(.28+k*.20),color,.85)
    def lock(x,y,color=blue):
        from matplotlib.patches import Arc
        ax.add_patch(Arc((x+12,y+11),15,20,theta1=0,theta2=180,ec=color,lw=1.4))
        box(x,y+11,24,21,color,tint(color,.94),4,1)
        ax.add_patch(Circle((x+12,y+20),2,fc=color,ec='none'));line(x+12,y+20,x+12,y+26,color,1)
    def shield(x,y,color=blue):
        points=[(x,y+5),(x+15,y),(x+30,y+5),(x+27,y+23),(x+15,y+33),(x+3,y+23)]
        ax.add_patch(Polygon(points,fc=tint(color,.90),ec=color,lw=1))
        ax.plot([x+8,x+13,x+23],[y+16,y+21,y+10],color=color,lw=1.5)
    def bars(x,y,color=orange):
        for k,h in enumerate([15,30,23,42]):
            ax.add_patch(Rectangle((x+k*15,y+42-h),9,h,fc=tint(color,.10+.13*k),ec='none'))
        line(x-2,y+45,x+59,y+45,muted,.75)
    def panel(x,w,num,title,color=blue):
        box(x,83,w,334,color,tint(color,.975),12,1)
        ax.add_patch(Circle((x+29,112),17,fc=color,ec='none'))
        text(x+29,112,str(num),17,color='white',ha='center')
        text(x+55,112,title,18.5,'bold')
    text(20,32,'The Implementation Lottery',23,'bold')
    text(1578,34,'FOLLOW-UP AUDIT  →  TWO RESEARCH ACTIONS',12,color=muted,ha='right')
    panel(20,275,1,'Freeze the idea')
    panel(315,395,2,'Sample programs',orange)
    panel(730,390,3,'Seal evaluation')
    panel(1140,440,4,'Compare actions',red)

    box(40,150,235,116)
    text(157,172,'Four mechanism cards',12.6,'bold',ha='center')
    for i in range(4):
        box(57+i*51,197,37,46,radius=3)
        line(64+i*51,205,86+i*51,205,blue,.7)
        text(75.5+i*51,223,f'I0{i}',10.7,color=blue,ha='center')
    box(40,282,235,51)
    lock(55,291)
    text(95,302,'Fixed mechanism',12.8)
    text(95,321,'Declared choices',11.4,color=muted)
    shield(58,355)
    text(104,366,'Execution contract',13.2,'bold')
    text(104,390,'CPU · editable files',12,color=muted)

    text(336,157,'Selection bank',15.2,'bold')
    text(688,157,'5 / card',12,color=orange,ha='right')
    for j in range(5):document(349+j*67,183,41,52,orange,True)
    line(337,253,687,253,tint(orange,.45),.8,':')
    text(336,273,'Fresh reference bank',15.2,'bold')
    text(688,273,'12 / card',12,color=blue,ha='right')
    for j in range(12):document(349+(j%6)*55,295+(j//6)*42,34,32,blue,True)
    text(512,400,'Fresh sessions · blind fidelity review',11.8,color=muted,ha='center')

    box(750,150,350,97,orange)
    bars(771,178,orange)
    text(848,179,'Development · fold 1',15.3,'bold')
    text(848,210,'Rank cards and programs',12.8,color=muted)
    link(1070,250,1070,283,orange)
    lock(773,252)
    text(813,272,'Freeze selection weights',12.2,color=muted)
    box(750,287,350,103)
    lock(779,315)
    text(832,312,'Final evaluation · fold 0',15.1,'bold')
    for j in range(3):
        ax.add_patch(Circle((843+j*31,348),7,fc=tint(C['rerun'],.10+j*.18),ec='none'))
    text(938,348,'3 training seeds',12.8,color=muted)
    text(925,406,'Shared final split for both actions',12,color=muted,ha='center')

    for x,title,col in [(1160,'Reuse code',orange),(1370,'Implement again',blue)]:
        box(x,150,190,114,col)
        if x==1160:
            document(x+75,172,34,42,col,True)
            ax.scatter(x+114,181,s=85,marker='*',color=C['audit'],edgecolors=orange,lw=.5)
        else:
            for k in [2,1,0]:document(x+70+k*8,174-k*5,31,39,col,True)
        text(x+95,244,title,13.2,'bold',ha='center')
    for x in [1255,1465]:line(x,268,x,280,red,1.1)
    line(1255,280,1465,280,red,1.1)
    link(1360,280,1360,296,red)
    box(1160,299,400,88,red,tint(red,.965))
    line(1360,315,1360,370,tint(red,.63),.8)
    text(1260,325,'Policy loss',14.1,'bold',ha='center')
    for k,h in enumerate([13,21,8]):
        ax.add_patch(Rectangle((1238+k*17,367-h),10,h,fc=[tint(blue,.3),orange,red][k],ec='none'))
    text(1460,325,'Code premium',14.1,'bold',ha='center')
    line(1404,356,1516,356,muted,.7);line(1429,350,1429,362,blue,1);line(1490,350,1490,362,orange,1)
    ax.scatter([1429,1490],[356,356],s=31,color=[blue,orange],zorder=4)
    text(1360,405,'Shared reference · paired task comparisons',12,color=muted,ha='center')
    for a,b in [(297,313),(712,728),(1122,1138)]:link(a,249,b,249)

    box(20,447,765,172,orange,tint(orange,.965),12,1)
    text(41,473,'A typical card, selected by a median rule',16.5,'bold')
    text(41,500,'Semeion · covariance whitening',12.5,color=muted)
    lock(44,528)
    text(83,539,'Baseline learner',13.4,'bold')
    text(83,560,'Core settings fixed',12,color=muted)
    text(41,601,'12 programs · 160 shared test items',12.2,color=muted)
    example=json.loads((ROOT/'runs/premium_robustness_20261003/analysis.json').read_text())['typical_example']
    values=np.array(example['scores_pp']);xx=np.linspace(298,565,12);yy=555-(values-86.25)/1.25*35
    for val,y in [(87.5,520),(86.25,555)]:
        text(278,y,f'{val:.2f}',10.8,color=muted,ha='right');line(290,y,574,y,tint(blue,.83),.7)
    ax.scatter(xx,yy,s=20,color=orange,zorder=3)
    text(430,583,'Accuracy (%) across fresh programs',10.6,color=muted,ha='center')
    box(601,517,163,76,orange)
    text(683,537,'Extreme pair',12.1,color=muted,ha='center')
    text(683,563,'1.25 pp · p = .50',12.1,'bold',ha='center')
    text(683,583,'CI [0.00, 3.13]',10.7,color=muted,ha='center')

    box(810,447,770,172,blue,tint(blue,.973),12,1)
    text(832,473,'Three cohorts, one audit protocol',16.5,'bold')
    for x,value,label in [(905,'3,048','assignments'),(1167,'31','tabular tasks'),(1430,'2','execution processes')]:
        text(x,524,value,24,'bold',blue,ha='center');text(x,551,label,13.5,color=muted,ha='center')
    for x in [1035,1298]:line(x,501,x,565,tint(blue,.65),.8)
    text(1195,599,'Frozen code  ·  shared test items  ·  independent reference programs',12.2,color=muted,ha='center')
    save(fig,'teaser')


def study_design():
    fig,ax=plt.subplots(figsize=(10.8,5.2));fig.subplots_adjust(0,0,1,1)
    ax.set(xlim=(0,1600),ylim=(0,770));ax.axis('off')
    ax.text(18,738,'Prospective mechanism portfolios and sealed evaluation',fontsize=22,weight='bold',color=C['idea'])
    diagram_box(ax,16,89,748,607,C['idea'],'(a)  Mechanism families')
    families=[('Early stopping','Validation monitoring','Fraction · patience · tolerance'),
              ('Feature filtering','Strict subset of original features','Statistic · retained count · ties'),
              ('Covariance whitening','All input directions retained','PCA / ZCA · regularization'),
              ('RBF classifier','One kernel margin predictor','Bandwidth · margin · tolerance')]
    for i,(name,invariant,choices) in enumerate(families):
        y=573-137*i
        ax.text(43,y+10,f'I0{i}',fontsize=12,color=C['idea'],weight='bold')
        ax.text(124,y+22,name,fontsize=16,weight='bold')
        ax.text(124,y-17,invariant,fontsize=12.5)
        ax.text(124,y-52,choices,fontsize=12.5,color=C['implementation'])
        if i<3:ax.plot([42,736],[y-78,y-78],c=C['idea'],alpha=.18,lw=.8)
    diagram_box(ax,800,89,784,607,C['audit'],'(b)  Selection and reference')
    grid_x,grid_y,dx,dy=930,520,73,61
    ax.text(930,609,'Selection evidence',fontsize=14,weight='bold',color=C['implementation'])
    ax.text(1310,609,'Fresh reference',fontsize=14,weight='bold',color=C['idea'])
    for i in range(4):
        ax.text(841,grid_y-i*dy+10,f'I0{i}',fontsize=12.5,weight='bold')
        for j in range(8):
            col=C['implementation'] if j<5 else C['idea']
            diagram_box(ax,grid_x+j*dx,grid_y-i*dy,54,42,col)
            ax.text(grid_x+j*dx+27,grid_y-i*dy+21,str(j+1),fontsize=12,ha='center',va='center')
    ax.plot([1285,1285],[327,582],ls='--',c=C['decision'],lw=1)
    ax.text(843,267,'1 / 3 / 5 draws',fontsize=13.5,weight='bold')
    ax.text(843,230,'Single · mean · max',fontsize=12)
    arrow(ax,(1110,250),(1173,250))
    ax.text(1192,267,'Freeze the selected card',fontsize=13,weight='bold',color=C['decision'])
    ax.text(1192,230,'Then reveal draws 6–8',fontsize=12)
    ax.plot([830,1554],[205,205],c=C['audit'],lw=.8)
    ax.text(843,165,'Saved code',fontsize=12.5,weight='bold')
    for j,label in enumerate(['seed 0','seed 1001','seed 2001']):
        x=1076+j*153
        ax.scatter(x,164,s=80,c=C['rerun'])
        ax.text(x+19,164,label,fontsize=11.5,va='center')
    ax.text(800,32,'12 new tasks  ×  4 cards  ×  8 implementations  ×  2 execution processes  =  768 assignments',
            fontsize=13,weight='bold',ha='center',color=C['idea'])
    save(fig,'study_design')


def extension_design():
    fig,ax=plt.subplots(figsize=(10.8,4.6));fig.subplots_adjust(0,0,1,1)
    ax.set(xlim=(0,1600),ylim=(0,680));ax.axis('off')
    ax.text(18,651,'Mechanism portfolios and independent decision evidence',fontsize=22,weight='bold',color=C['idea'])
    diagram_box(ax,16,112,644,498,C['idea'],'(a)  Four mechanism families')
    families=[('Early stopping','Fraction · patience · tolerance'),
              ('Feature filtering','Statistic · retained count · ties'),
              ('Full-dimensional whitening','PCA / ZCA · regularization'),
              ('RBF classification','Bandwidth · margin · tolerance')]
    for i,(name,choices) in enumerate(families):
        y=515-104*i
        ax.text(42,y,f'I0{i}',fontsize=12.5,color=C['idea'],weight='bold')
        ax.text(108,y,name,fontsize=14.5,weight='bold')
        ax.text(108,y-33,choices,fontsize=12.5,color=C['implementation'])
        if i<3:ax.plot([42,631],[y-56,y-56],c=C['idea'],alpha=.18,lw=.8)
    diagram_box(ax,699,112,885,498,C['audit'],'(b)  Follow-up on 18 tasks')
    ax.text(792,529,'5 selection programs',fontsize=13.2,weight='bold',color=C['implementation'])
    ax.text(1123,529,'12 fresh programs',fontsize=13.2,weight='bold',color=C['idea'])
    for i in range(4):
        y=467-i*44
        ax.text(725,y+11,f'I0{i}',fontsize=11.5,weight='bold')
        for j in range(17):
            x=796+j*44
            color=C['implementation'] if j<5 else C['idea']
            ax.add_patch(FancyBboxPatch((x,y),31,29,boxstyle='round,pad=0,rounding_size=4',
                ec=color,fc=color,lw=.6,alpha=.65))
    ax.plot([1010,1010],[323,503],ls='--',c=C['decision'],lw=.9)
    ax.text(799,293,'Development fold 1',fontsize=12.5,color=C['implementation'])
    ax.text(1119,293,'Test fold 0 · 3 seeds',fontsize=12.5,color=C['idea'])
    ax.text(737,244,'All draw combinations',fontsize=12.5,weight='bold')
    arrow(ax,(1045,247),(1085,247))
    ax.text(1100,244,'Freeze card + code choices',fontsize=12.5,weight='bold',color=C['decision'])
    ax.plot([728,1555],[218,218],c=C['audit'],lw=.8)
    ax.text(737,182,'Retain selected code',fontsize=12.5,weight='bold',color=C['rerun'])
    ax.text(1119,182,'Reimplement selected idea',fontsize=12.5,weight='bold',color=C['idea'])
    ax.text(1140,144,'Same final data · same training seeds',fontsize=11.5,ha='center')
    ax.text(20,68,'Initial study',fontsize=13,weight='bold',color=C['idea'])
    ax.text(212,68,'12 tasks · 5 selection + 3 reference draws · 768 assignments',fontsize=12.5)
    ax.text(20,27,'Follow-up',fontsize=13,weight='bold',color=C['idea'])
    ax.text(212,27,'12 continuing + 6 new tasks · 1,968 new assignments · 480 selection programs reused',fontsize=12.5)
    save(fig,'extension_design')


def historical():
    report = json.loads((ROOT / "runs/aistats2027_offline/decision_audit.json").read_text())
    fig, axes = plt.subplots(1,2,figsize=(7.0,2.30))
    thresholds = [0,.1,.25,.5,1,2]
    for ax, arm, name in zip(axes,["lite","agent_core"],["Bounded","Agentic"]):
        data = report["arms"][arm]["construct_faithful"]
        for key,label,color in [("control_cross_implementation","New implementation",C['implementation']),
                                ("control_same_artifact","Same-code rerun",C['rerun'])]:
            metrics=data[key]["metrics"]
            rows=[metrics[f"loss_above_{t:g}pp"] for t in thresholds]
            mean=np.array([r['mean'] for r in rows])*100
            lo=np.array([r['interval'][0] for r in rows])*100
            hi=np.array([r['interval'][1] for r in rows])*100
            ax.plot(thresholds,mean,'o-',ms=3,lw=1.4,label=label,color=color)
            ax.fill_between(thresholds,lo,hi,color=color,alpha=.13,lw=0)
        ax.set_title(name,fontsize=11,fontweight='bold',loc='left')
        ax.set(xlabel='Accuracy loss threshold (percentage points)',ylim=(0,65),xlim=(0,2))
        ax.set_xticks([0,.5,1,1.5,2])
        ax.grid(axis='y',alpha=.12)
    axes[0].set_ylabel('Decisions exceeding threshold (%)')
    axes[1].legend(frameon=False,fontsize=8,loc='upper right')
    fig.tight_layout(pad=.6,w_pad=1.6)
    save(fig,'historical_loss')

    fig,axes=plt.subplots(1,2,figsize=(7.0,2.0),gridspec_kw={'width_ratios':[1.1,1]})
    rows=[('lite','all_itt','All cards / Bounded'),('lite','construct_faithful','Admitted model-judged / Bounded'),
          ('agent_core','all_itt','All cards / Agentic'),('agent_core','construct_faithful','Admitted model-judged / Agentic')]
    for y,(arm,key,label) in enumerate(rows):
        v=report['arms'][arm][key]['variance']['components']
        total=v['idea']+v['implementation']+v['rerun']
        offset=0
        for role in ['idea','implementation','rerun']:
            width=v[role]/total
            axes[0].barh(y,width,left=offset,height=.55,color=C[role],label=role if y==0 else None)
            offset+=width
        e=report['arms'][arm][key].get('enumerated',{})['metrics']
        for offset,key2,color in [(-.12,'lex_reversal',C['implementation']),(.12,'disjoint_winner_sets',C['decision'])]:
            r=e[key2]
            axes[1].errorbar(r['mean']*100,y+offset,
                xerr=np.array([[r['mean']-r['interval'][0]],[r['interval'][1]-r['mean']]])*100,
                fmt='o',ms=3,capsize=2,color=color,lw=1)
    axes[0].set(yticks=range(4),yticklabels=[r[2] for r in rows],xlim=(0,1),xlabel='Within-task variance share')
    axes[1].set(yticks=range(4),yticklabels=['']*4,xlim=(0,75),xlabel='Winner reversal (%)')
    for ax in axes: ax.invert_yaxis()
    axes[0].legend(frameon=False,ncol=3,fontsize=7,loc='upper center',bbox_to_anchor=(.5,1.30))
    fig.tight_layout(pad=.6,w_pad=1.6)
    save(fig,'historical_reliability')



def historical_diagnostics():
    import sys
    sys.path.insert(0,str(ROOT/'scripts'))
    sys.path.insert(0,str(ROOT))
    from audit_existing_evidence import load
    from card_semantic_sensitivity import SOLID_FAIL_9, short
    from matplotlib.colors import LinearSegmentedColormap
    from matplotlib.lines import Line2D
    report=json.loads((ROOT/'runs/aistats2027_offline/decision_audit.json').read_text())
    arms=['lite','agent_core']; names=['Bounded','Agentic']
    data={arm:load(arm) for arm in arms}
    states=sorted({r['state_id'] for r in data['lite'][0]},key=lambda x:int(x.split('_t')[1].split('_')[0]))
    mats=[]; counts=[]
    for arm in arms:
        rows,_,scales=data[arm];matrix=np.full((len(states),4),np.nan);count=np.zeros_like(matrix)
        for y,state in enumerate(states):
            for i in range(4):
                idea=f'I{i:02d}'
                cell=[r['utility']*scales[state]['accuracy']*100 for r in rows
                      if r['state_id']==state and r['idea_label']==idea and r['valid_patch'] and r['fidelity']=='faithful']
                if (short(state),idea) not in SOLID_FAIL_9 and len(cell)>=2:
                    matrix[y,i]=np.std(cell,ddof=1);count[y,i]=len(cell)
        mats.append(matrix);counts.append(count)
    cmap=LinearSegmentedColormap.from_list('implementation',['white',C['implementation']])
    limit=max(float(np.nanmax(v)) for v in mats)
    fig=plt.figure(figsize=(7.05,3.9));gs=fig.add_gridspec(2,3,width_ratios=[1,1,1.3],height_ratios=[1.05,1],wspace=.38,hspace=.83)
    heat=[]
    for a,(arm,name,matrix) in enumerate(zip(arms,names,mats)):
        ax=fig.add_subplot(gs[:,a]);heat.append(ax)
        im=ax.pcolormesh(np.arange(-.5,4.5),np.arange(-.5,len(states)+.5),matrix,cmap=cmap,vmin=0,vmax=limit,rasterized=False)
        ax.set_ylim(len(states)-.5,-.5)
        for y in range(len(states)):
            for i in range(4):
                if np.isfinite(matrix[y,i]):
                    ax.text(i,y,f'{matrix[y,i]:.2f}',ha='center',va='center',fontsize=6.7)
                else:ax.text(i,y,'×',ha='center',va='center',fontsize=9,color=C['decision'])
        ax.set_xticks(range(4),['I00','I01','I02','I03']);ax.set_yticks(range(len(states)))
        ax.set_yticklabels([v.split('_',2)[2].replace('blood-transfusion-service-center','transfusion').replace('mfeat-morphological','mfeat-morph.').replace('qsar-biodeg','qsar') for v in states] if a==0 else ['']*len(states),fontsize=6.7)
        ax.tick_params(length=0,pad=3);ax.set_title(f'({chr(97+a)}) {name}',loc='left',fontsize=9.5,weight='bold',pad=7)
        ax.set_xticks(np.arange(-.5,4,1),minor=True);ax.set_yticks(np.arange(-.5,len(states),1),minor=True)
        ax.grid(which='minor',color='white',lw=1.2);ax.tick_params(which='minor',length=0)
        for spine in ax.spines.values():spine.set_visible(False)
    ax=fig.add_subplot(gs[0,2]); labels=[]
    for y,(arm,pop) in enumerate([(a,p) for a in arms for p in ['all_itt','construct_faithful']]):
        v=report['arms'][arm][pop]['variance']['components'];total=sum(v[k] for k in ['idea','implementation','rerun']);left=0
        for key in ['idea','implementation','rerun']:
            val=v[key]/total;ax.barh(y,val,left=left,color=C[key],height=.55)
            if val>.14:ax.text(left+val/2,y,f'{val*100:.0f}',ha='center',va='center',fontsize=7,color='white' if key=='idea' else 'black')
            left+=val
        labels.append(('B' if arm=='lite' else 'A')+(' all' if pop=='all_itt' else ' screened'))
    ax.set(yticks=range(4),yticklabels=labels,xlim=(0,1),xticks=[0,.5,1],xlabel='Variance share');ax.invert_yaxis()
    ax.tick_params(labelsize=7);ax.set_title('(c) Sources of variation',loc='left',fontsize=9,weight='bold')
    ax=fig.add_subplot(gs[1,2])
    for y,(arm,pop) in enumerate([(a,p) for a in arms for p in ['all_itt','construct_faithful']]):
        v=report['arms'][arm][pop]['variance'];m=v['components']['idea_icc'];lo,hi=v['intervals']['idea_icc']
        ax.errorbar(m,y,xerr=[[m-lo],[hi-m]],fmt='o',ms=3,color=C['idea'],capsize=2,lw=1)
    ax.set(yticks=range(4),yticklabels=labels,xlim=(0,1),xticks=[0,.5,1],xlabel='Idea ICC');ax.invert_yaxis();ax.tick_params(labelsize=7)
    ax.set_title('(d) Task uncertainty',loc='left',fontsize=9,weight='bold')
    fig.subplots_adjust(left=.18,right=.99,bottom=.17,top=.89)
    cax=fig.add_axes([.18,.064,.39,.025]);cb=fig.colorbar(im,cax=cax,orientation='horizontal');cb.ax.tick_params(labelsize=6.5,pad=1)
    cb.solids.set_rasterized(False)
    cb.set_label('Implementation SD in accuracy points',fontsize=7,labelpad=2)
    fig.legend(handles=[Line2D([0],[0],color=C[k],lw=4,label=v) for k,v in [('idea','Idea'),('implementation','Implementation'),('rerun','Seed')]],
               loc='upper center',bbox_to_anchor=(.73,.995),frameon=False,ncol=3,fontsize=7,columnspacing=.9)
    save(fig,'historical_variation')

    fig,axes=plt.subplots(2,2,figsize=(7.05,4.65));thresholds=[0,.1,.25,.5,1,2]
    for ax,arm,name,letter in zip(axes[0],arms,names,['a','b']):
        d=report['arms'][arm]['construct_faithful']
        for key,label,color in [('control_cross_implementation','Fresh code',C['implementation']),('control_same_artifact','Same code',C['rerun'])]:
            metrics=d[key]['metrics'];r=[metrics[f'loss_above_{v:g}pp'] for v in thresholds]
            ax.plot(thresholds,[v['mean']*100 for v in r],'o-',color=color,lw=1.4,ms=3,label=label)
            ax.fill_between(thresholds,[v['interval'][0]*100 for v in r],[v['interval'][1]*100 for v in r],color=color,alpha=.13,lw=0)
        ax.set(xlim=(0,2),ylim=(0,65),xlabel='Accuracy loss threshold (pp)',ylabel='Decisions above threshold (%)')
        ax.set_title(f'({letter}) {name}',loc='left',fontsize=10,weight='bold');ax.grid(axis='y',alpha=.12)
    axes[0,1].legend(frameon=False,fontsize=7.5)
    ax=axes[1,0]
    for arm,name,marker in zip(arms,names,['o','s']):
        control=report['arms'][arm]['construct_faithful']['same_artifact_control']
        ax.scatter([v['same_artifact']['regret_accuracy_pp'] for v in control.values()],
                   [v['cross_implementation']['regret_accuracy_pp'] for v in control.values()],s=23,marker=marker,
                   facecolor=C['implementation'],edgecolor='white',lw=.5,label=name,zorder=3)
    lim=4.8;ax.plot([0,lim],[0,lim],ls='--',c=C['idea'],lw=.8)
    ax.set(xlim=(-.06,lim),ylim=(-.06,lim),xlabel='Same-code selection loss (pp)',ylabel='Fresh-code selection loss (pp)')
    ax.set_title('(c) Each point is one task',loc='left',fontsize=10,weight='bold');ax.legend(frameon=False,fontsize=7.5)
    ax=axes[1,1]
    for y,(arm,name) in enumerate(zip(arms,names)):
        d=report['arms'][arm]['construct_faithful']
        for offset,key,label,color in [(-.19,'lex_reversal','Fixed tie rule',C['implementation']),(.19,'disjoint_winner_sets','Disjoint winner sets',C['decision'])]:
            r=d['enumerated']['metrics'][key];m=r['mean']*100;lo,hi=np.array(r['interval'])*100
            ax.errorbar(m,y+offset,xerr=[[m-lo],[hi-m]],fmt='o',ms=3,capsize=2,color=color,lw=1,label=label if y==0 else None)
    ax.set(yticks=[0,1],yticklabels=names,xlim=(0,70),ylim=(2.1,-.5),xlabel='Winner disagreement (%)')
    ax.set_title('(d) Winner sets and tie handling',loc='left',fontsize=10,weight='bold');ax.legend(frameon=False,fontsize=7,loc='lower right')
    fig.tight_layout(pad=.8,h_pad=1.7,w_pad=1.5);save(fig,'historical_decisions')


def prospective():
    from matplotlib.colors import LinearSegmentedColormap
    path = ROOT / 'runs/aistats2027_flash_structured/study_analysis.json'
    if not path.exists():
        return
    report = json.loads(path.read_text())
    arms = ['lite', 'agent_core']; names = ['Bounded', 'Agentic']
    keys = ['one', 'mean3', 'max3', 'mean5', 'max5']
    matrices = []
    states = []
    for arm in arms:
        per_task = report['arms'][arm]['populations']['faithful']['selection']['per_task']
        ordered = sorted(per_task, key=lambda s: int(s.split('_t')[1].split('_')[0]))
        states.append(ordered)
        matrices.append(np.array([[per_task[s]['policies'][k]['regret_accuracy_pp'] for k in keys] for s in ordered]))
    fig, axes = plt.subplots(2, 2, figsize=(7.05, 4.75), gridspec_kw={'height_ratios': [1, 1.5]})
    ymax = 0
    for ax, arm, name, letter in zip(axes[0], arms, names, ['a', 'b']):
        policies = report['arms'][arm]['populations']['faithful']['selection']['policies']
        for policy, label, color, marker in [('mean', 'Mean', C['idea'], 'o'), ('max', 'Maximum', C['decision'], 's')]:
            rows = [policies[k]['metrics']['regret_accuracy_pp'] for k in ['one', policy+'3', policy+'5']]
            means = np.array([r['mean'] for r in rows]); low = np.array([r['interval'][0] for r in rows]); high = np.array([r['interval'][1] for r in rows])
            ymax = max(ymax, float(high.max()))
            ax.errorbar([1,3,5], means, yerr=[means-low,high-means], color=color, marker=marker,
                        lw=1.2, ms=3.5, capsize=2, label=label, alpha=.9)
        ax.set(xticks=[1,3,5], xlabel='Implementations per card', ylabel='Loss (accuracy pp)')
        ax.set_title(f'({letter}) {name}', loc='left', fontsize=10, weight='bold')
        ax.grid(axis='y', alpha=.12)
    for ax in axes[0]: ax.set_ylim(-.02, ymax*1.12)
    axes[0,1].legend(frameon=False, fontsize=7.5, loc='upper left')
    cmap = LinearSegmentedColormap.from_list('policy_loss', ['white', C['implementation']])
    limit = max(float(m.max()) for m in matrices)
    abbreviations = {'GesturePhaseSegmentationProcessed':'gesture', 'wall-robot-navigation':'wall-robot',
                     'climate-model-simulation-crashes':'climate', 'banknote-authentication':'banknote',
                     'analcatdata_authorship':'authorship', 'steel-plates-fault':'steel plates', 'ozone-level-8hr':'ozone'}
    for ax, matrix, ordered, name, letter in zip(axes[1], matrices, states, names, ['c', 'd']):
        im = ax.pcolormesh(np.arange(-.5,5.5), np.arange(-.5,len(ordered)+.5), matrix,
                           vmin=0, vmax=limit, cmap=cmap, rasterized=False)
        ax.set_ylim(len(ordered)-.5,-.5)
        for y in range(len(ordered)):
            for x in range(5):
                ax.text(x,y,f'{matrix[y,x]:.2f}',ha='center',va='center',fontsize=6.5)
        labels = [abbreviations.get(s.split('_',2)[2],s.split('_',2)[2]) for s in ordered]
        ax.set(xticks=range(5),xticklabels=['Single','Mean 3','Max 3','Mean 5','Max 5'],yticks=range(len(ordered)),yticklabels=labels)
        ax.tick_params(length=0,pad=3,labelsize=6.8)
        ax.set_xticks(np.arange(-.5,5,1),minor=True);ax.set_yticks(np.arange(-.5,len(ordered),1),minor=True)
        ax.grid(which='minor',color='white',lw=1);ax.tick_params(which='minor',length=0)
        for spine in ax.spines.values():spine.set_visible(False)
        ax.set_title(f'({letter}) {name} by task',loc='left',fontsize=10,weight='bold',pad=7)
    fig.subplots_adjust(left=.16,right=.99,top=.92,bottom=.14,hspace=.61,wspace=.65)
    cax=fig.add_axes([.31,.025,.44,.021]);cb=fig.colorbar(im,cax=cax,orientation='horizontal')
    cb.solids.set_rasterized(False);cb.ax.tick_params(labelsize=7,pad=1)
    cb.set_label('Reference loss in accuracy points',fontsize=7,labelpad=1)
    save(fig,'prospective_policies')


def extension_results():
    from matplotlib.lines import Line2D
    path=ROOT/'runs/aistats2027_extension/study_analysis.json'
    if not path.exists():
        return
    report=json.loads(path.read_text())
    arms=['lite','agent_core'];names=['Bounded','Agentic']
    groups=['continuation','new_tasks','pooled']
    keys=['one','mean3','max3','mean5','max5']
    labels=['Single','Mean 3','Max 3','Mean 5','Max 5']
    signal='development/combinations'
    fig,axes=plt.subplots(2,2,figsize=(7.05,4.3))
    ymax=0.
    for ax,arm,name,letter in zip(axes[0],arms,names,['a','b']):
        policies=report['arms'][arm]['groups']['pooled']['itt']['selection'][signal]['policies']
        for prefix,label,color,marker in [('mean','Mean',C['idea'],'o'),('max','Maximum',C['decision'],'s')]:
            rows=[policies[k]['metrics']['regret_accuracy_pp'] for k in ['one',prefix+'3',prefix+'5']]
            means=np.array([r['mean'] for r in rows]);lo=np.array([r['interval'][0] for r in rows]);hi=np.array([r['interval'][1] for r in rows])
            ax.errorbar([1,3,5],means,yerr=[means-lo,hi-means],color=color,marker=marker,ms=3.5,capsize=2,lw=1.2,label=label)
            ymax=max(ymax,float(hi.max()))
        ax.set(xticks=[1,3,5],xlabel='Implementations per card',ylabel='Promotion loss\n(utility pp)')
        ax.set_title(f'({letter}) {name} · all 18 tasks',loc='left',fontsize=9.3,weight='bold')
        ax.grid(axis='y',alpha=.12)
    for ax in axes[0]:ax.set_ylim(-.02,max(ymax*1.12,.1))
    axes[0,1].legend(frameon=False,fontsize=7,loc='upper left')
    contrasts=[('max3_minus_mean3','Maximum vs mean · 3 draws',C['decision']),
               ('one_minus_mean5','Single vs mean · 5 draws',C['idea'])]
    for ax,(key,title,color),letter in zip(axes[1],contrasts,['c','d']):
        for j,arm in enumerate(arms):
            rows=[report['arms'][arm]['groups'][g]['itt']['selection'][signal]['contrasts'][key] for g in groups]
            means=np.array([r['mean'] for r in rows]);lo=np.array([r['interval'][0] for r in rows]);hi=np.array([r['interval'][1] for r in rows])
            ax.errorbar(means,np.arange(3)+(j-.5)*.25,xerr=[means-lo,hi-means],fmt='o' if j==0 else 's',
                ms=4,mfc='white' if j==0 else color,color=color,capsize=2,lw=1)
        ax.axvline(0,color=C['idea'],alpha=.35,ls='--',lw=.7)
        ax.set(yticks=range(3),yticklabels=['Continuing 12','New 6','Pooled 18'],
            xlabel='Loss reduction from mean (utility pp)',ylim=(2.5,-.6))
        ax.set_title(f'({letter}) {title}',loc='left',fontsize=9.1,weight='bold')
        ax.grid(axis='x',alpha=.10);ax.tick_params(labelsize=7.5)
    fig.legend(handles=[Line2D([0],[0],marker='o',ls='',mfc='white',color=C['idea'],label='Bounded',ms=4),
                        Line2D([0],[0],marker='s',ls='',color=C['idea'],label='Agentic',ms=4)],
        frameon=False,ncol=2,fontsize=7,loc='lower center',bbox_to_anchor=(.53,-.01))
    fig.tight_layout(rect=[0,.05,1,1],pad=.7,w_pad=1.5,h_pad=2.2)
    save(fig,'extension_policies')

    fig,axes=plt.subplots(2,2,figsize=(7.05,4.05))
    for col,(arm,name) in enumerate(zip(arms,names)):
        selection=report['arms'][arm]['groups']['pooled']['itt']['selection']
        policies=selection[signal]['policies'];ax=axes[0,col]
        rows=[policies[k]['metrics']['retained_minus_fresh_accuracy_pp'] for k in keys]
        means=np.array([r['mean'] for r in rows]);lo=np.array([r['interval'][0] for r in rows]);hi=np.array([r['interval'][1] for r in rows])
        ax.errorbar(range(5),means,yerr=[means-lo,hi-means],fmt='o',ms=3.5,color=C['rerun'],capsize=2,lw=1.1)
        ax.axhline(0,color=C['idea'],alpha=.30,lw=.7)
        ax.set(xticks=range(5),xticklabels=labels,ylabel='Retained − fresh\n(utility pp)')
        ax.set_title(f'({chr(97+col)}) {name} · retain selected code',loc='left',fontsize=9.1,weight='bold')
        ax.grid(axis='y',alpha=.12);ax.tick_params(labelsize=7)
        ax=axes[1,col]
        for variant,label,color,marker in [('combinations','Four cards',C['decision'],'s'),
                                           ('baseline_preserving','Cards + KEEP',C['idea'],'o')]:
            rows=[selection['development/'+variant]['policies'][k]['metrics']['negative_reference_promotion'] for k in keys]
            means=np.array([r['mean'] for r in rows])*100;lo=np.array([r['interval'][0] for r in rows])*100;hi=np.array([r['interval'][1] for r in rows])*100
            ax.errorbar(range(5),means,yerr=[means-lo,hi-means],color=color,marker=marker,ms=3,capsize=2,lw=1.1,label=label)
        ax.set(xticks=range(5),xticklabels=labels,ylabel='Below-baseline\npromotions (%)')
        ax.set_title(f'({chr(99+col)}) {name} · baseline retention',loc='left',fontsize=9.1,weight='bold')
        ax.grid(axis='y',alpha=.12);ax.tick_params(labelsize=7)
    handles,legend_labels=axes[1,1].get_legend_handles_labels()
    fig.legend(handles,legend_labels,frameon=False,fontsize=7,ncol=2,
        loc='lower center',bbox_to_anchor=(.53,-.01))
    fig.tight_layout(rect=[0,.055,1,1],pad=.7,w_pad=1.5,h_pad=2)
    save(fig,'extension_actions')

    from matplotlib.colors import LinearSegmentedColormap
    group=report['arms']['lite']['groups']
    ordered=sorted(group['continuation']['itt']['selection'][signal]['per_task'],key=int)
    boundary=len(ordered)
    ordered+=sorted(group['new_tasks']['itt']['selection'][signal]['per_task'],key=int)
    matrices=[];task_labels=[]
    abbreviations={'GesturePhaseSegmentationProcessed':'gesture','wall-robot-navigation':'wall-robot',
        'climate-model-simulation-crashes':'climate','banknote-authentication':'banknote',
        'analcatdata_authorship':'authorship','steel-plates-fault':'steel plates','ozone-level-8hr':'ozone','har':'HAR'}
    for arm in arms:
        data=report['arms'][arm]['groups']['pooled']['itt']['selection'][signal]['per_task']
        matrices.append(np.array([[data[t]['policies'][k]['regret_accuracy_pp'] for k in keys] for t in ordered]))
        if not task_labels:
            task_labels=[data[t]['state_id'].split('_',2)[2] for t in ordered]
            task_labels=[abbreviations.get(t,t) for t in task_labels]
    fig,axes=plt.subplots(1,2,figsize=(7.05,3.7))
    cmap=LinearSegmentedColormap.from_list('extension_task_loss',['white',C['implementation']])
    limit=max(float(m.max()) for m in matrices)
    for col,(ax,matrix,name) in enumerate(zip(axes,matrices,names)):
        im=ax.pcolormesh(np.arange(-.5,5.5),np.arange(-.5,len(ordered)+.5),matrix,
            vmin=0,vmax=limit,cmap=cmap,rasterized=False)
        for y in range(len(ordered)):
            for x in range(5):ax.text(x,y,f'{matrix[y,x]:.2f}',ha='center',va='center',fontsize=6.5)
        ax.set(ylim=(len(ordered)-.5,-.5),xticks=range(5),xticklabels=labels,yticks=range(len(ordered)),
            yticklabels=task_labels if col==0 else ['']*len(ordered))
        ax.set_title(f'({chr(97+col)}) {name}',loc='left',fontsize=9.5,weight='bold')
        ax.set_xticks(np.arange(-.5,5,1),minor=True);ax.set_yticks(np.arange(-.5,len(ordered),1),minor=True)
        ax.grid(which='minor',color='white',lw=.7);ax.tick_params(which='both',length=0,labelsize=7,pad=3)
        ax.axhline(boundary-.5,c=C['idea'],ls='--',lw=.9)
        for spine in ax.spines.values():spine.set_visible(False)
    fig.subplots_adjust(left=.16,right=.99,top=.92,bottom=.18,wspace=.18)
    cax=fig.add_axes([.32,.050,.45,.023]);cb=fig.colorbar(im,cax=cax,orientation='horizontal')
    cb.solids.set_rasterized(False);cb.ax.tick_params(labelsize=7,pad=1)
    cb.set_label('Promotion loss (accuracy-equivalent utility points)',fontsize=7,labelpad=2)
    save(fig,'extension_by_task')


def prospective_case():
    import sys
    from matplotlib.lines import Line2D
    sys.path.insert(0, str(ROOT / 'scripts'));sys.path.insert(0, str(ROOT))
    from analyze_aistats_study import load
    fig, axes = plt.subplots(1, 2, figsize=(7.05, 2.65), sharey=True)
    for ax, arm, name in zip(axes, ['lite','agent_core'], ['Bounded','Agentic']):
        rows, _, scales, _, _ = load(arm)
        state = next(s for s in scales if '_t14969_' in s)
        for x in range(4):
            cell = sorted([r for r in rows if r['state_id']==state and r['idea_label']==f'I{x:02d}'], key=lambda r:r['replicate'])
            if len(cell)!=8 or not all(r['valid_patch'] and r['fidelity']=='faithful' for r in cell):
                raise ValueError('The displayed case requires eight faithful executable draws per card')
            scores = np.array([r['utility'] for r in cell])*scales[state]['accuracy']*100+scales[state]['accuracy']*100
            ax.scatter(x+np.linspace(-.23,.23,8),scores,s=17,c=[C['implementation']]*5+[C['idea']]*3,edgecolor='white',lw=.4,zorder=3)
            ax.hlines(scores[5:].mean(),x-.30,x+.30,color=C['decision'],lw=1.3,zorder=2)
        ax.set(xticks=range(4),xticklabels=['Stopping','Filtering','Whitening','RBF'],ylim=(12,73))
        ax.set_title(name,loc='left',fontsize=10,weight='bold');ax.grid(axis='y',alpha=.12);ax.tick_params(labelsize=8)
    axes[0].set_ylabel('Held-out accuracy (%)')
    fig.legend(handles=[Line2D([0],[0],marker='o',ls='',color=C['implementation'],label='Selection slots',ms=4),
                        Line2D([0],[0],marker='o',ls='',color=C['idea'],label='Reference slots',ms=4),
                        Line2D([0],[0],color=C['decision'],label='Reference mean',lw=1.3)],
               loc='upper center',bbox_to_anchor=(.53,1.04),ncol=3,frameon=False,fontsize=8)
    fig.tight_layout(rect=[0,0,1,.90],pad=.6,w_pad=1.5)
    save(fig,'prospective_realizations')


if __name__=='__main__':
    teaser()
    study_design()
    extension_design()
    historical()
    historical_diagnostics()
    prospective()
    extension_results()
    if (ROOT / 'runs/aistats2027_flash_structured/study_analysis.json').exists():
        prospective_case()


==> anc/ImplementationLottery/paper/aistast/figures/generate_premium_figure.py <==
"""Plot the task contributions already reported in the premium robustness tables."""
import json
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from generate_figures import ROOT,C,save


def premium_concentration():
    report=json.loads((ROOT/'runs/premium_robustness_20261003/analysis.json').read_text())['premium']
    fig,axes=plt.subplots(1,2,figsize=(7.05,2.75),sharey=True)
    for ax,(arm,name,task_name) in zip(axes,[('lite','Bounded','gesture'),('agent_core','Agentic','cnae-9')]):
        rows=report[arm];itt=rows['itt']['pooled']['mean5'];faithful=rows['faithful']['pooled']['mean5']
        values=dict(zip(itt['task_ids'],itt['task_values']));filtered=dict(zip(faithful['task_ids'],faithful['task_values']))
        tasks=sorted(values,key=lambda t:(values[t],t));x=np.arange(1,len(tasks)+1)
        ax.axhline(0,color=C['idea'],lw=.75,alpha=.45)
        ax.vlines(x,0,[values[t] for t in tasks],color=C['idea'],lw=.7,alpha=.28)
        ax.scatter(x-.12,[values[t] for t in tasks],s=20,color=C['idea'],label='ITT',zorder=3)
        positions=[j+1 for j,t in enumerate(tasks) if t in filtered]
        ax.scatter(np.array(positions)+.12,[filtered[tasks[j-1]] for j in positions],s=24,
                   facecolors='white',edgecolors=C['implementation'],marker='D',lw=1,label='Model-judged faithful',zorder=4)
        top=faithful['largest_positive_task'];idx=tasks.index(top)+1;y=filtered[top]
        ax.annotate(task_name,xy=(idx+.12,y),xytext=(idx-1.2,y+.42),fontsize=7,ha='right',color=C['idea'],
                    arrowprops={'arrowstyle':'-','lw':.7,'color':C['idea']})
        deleted=faithful['leave_one_task_out_means'][str(top)]
        ax.text(.03,.91,f"Largest task: {100*faithful['largest_task_fraction_of_signed_total']:.0f}% of faithful total",transform=ax.transAxes,
                fontsize=7.2,color=C['idea'],ha='left')
        ax.text(.03,.79,f"Delete it: {faithful['mean']:.3f} → {deleted:.3f} pp",transform=ax.transAxes,fontsize=7.2,color=C['idea'])
        ax.set(xlim=(.25,19),ylim=(-1.,6.75),xticks=[1,6,12,18],yticks=[-1,0,2,4,6],xlabel='Tasks ordered by ITT premium')
        ax.set_title(name,loc='left',fontsize=9,weight='bold',pad=8)
        ax.grid(axis='y',alpha=.12);ax.tick_params(labelsize=7);ax.xaxis.label.set_size(7.5)
    axes[0].set_ylabel('Mean5 selected-code premium (pp)',fontsize=7.5)
    handles=[Line2D([0],[0],marker='o',lw=0,color=C['idea'],markersize=4,label='ITT'),
             Line2D([0],[0],marker='D',lw=0,color=C['implementation'],markerfacecolor='white',markersize=4,label='Model-judged faithful')]
    fig.legend(handles=handles,loc='lower center',ncol=2,frameon=False,fontsize=7.5,bbox_to_anchor=(.53,-.018))
    fig.tight_layout(rect=[0,.07,1,1],pad=.8,w_pad=2)
    save(fig,'premium_concentration')


if __name__=='__main__':premium_concentration()


==> anc/ImplementationLottery/paper/aistast/figures/generate_revision_figures.py <==
"""Render decision-model calibration and cross-split diagnostics from saved analyses."""
import json
import math
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from generate_figures import ROOT, C, save

REPORT = json.loads((ROOT / 'runs/reviewer_revision_20261003/analysis.json').read_text())
ARMS = [('lite', 'Bounded'), ('agent_core', 'Agentic')]
POLICIES = [('one', 'Single', 'o', C['idea'], True),
            ('mean3', 'Mean3', '^', C['rerun'], False),
            ('max3', 'Max3', '^', C['implementation'], True),
            ('mean5', 'Mean5', 's', C['idea'], False),
            ('max5', 'Max5', 's', C['decision'], True)]


def calibration():
    fig, axes = plt.subplots(1, 4, figsize=(9.1, 2.45), gridspec_kw={'width_ratios': [1, 1, 1.35, 1.35]})
    x = np.linspace(0, 4, 200)
    for j, color in [(1, C['idea']), (3, C['rerun']), (5, C['implementation'])]:
        y = np.array([.5 * math.erfc(v * math.sqrt(j / 2)) for v in x])
        axes[0].plot(x, y, color=color, lw=1.3, label=f'J = {j}')
    axes[0].set(xlabel='Gap / single-draw noise', ylabel='Selection error', ylim=(0, .52), xticks=[0, 2, 4])
    axes[0].legend(frameon=False, fontsize=6.3, loc='upper right')
    floor = np.exp(-x*x/2) / math.sqrt(2*math.pi) - x * np.array([.5*math.erfc(v/math.sqrt(2)) for v in x])
    axes[1].plot(x, floor, color=C['decision'], lw=1.4)
    axes[1].fill_between(x, 0, floor, color=C['audit'], alpha=.28)
    axes[1].set(xlabel='Gap / reference noise', ylabel='Oracle loss / reference noise', ylim=(0, .52), xticks=[0, 2, 4])
    axes[1].text(.16, .43, 'Perfect selector', fontsize=7.2, color=C['decision'])
    for ax, (arm, _) in zip(axes[2:], ARMS):
        ax.plot([0, 1], [0, 1], color=C['idea'], alpha=.28, lw=.8, ls='--')
        for key, label, marker, color, fill in POLICIES:
            values = REPORT['gaussian_calibration'][arm]['policies'][key]['portfolio']['per_task'].values()
            ax.scatter([v['portfolio_predicted_reversal'] for v in values],
                       [v['portfolio_observed_reversal'] for v in values],
                       marker=marker, s=19, facecolors=color if fill else 'none',
                       edgecolors=color, linewidths=.7, alpha=.7, label=label)
        ax.set(xlabel='Predicted reversal', ylabel='Observed reversal', xlim=(-.025, 1.02), ylim=(-.025, 1.02),
               xticks=[0, .5, 1], yticks=[0, .5, 1])
    for ax, title in zip(axes, ['(a)  Mean selection', '(b)  Reference floor', '(c)  Bounded', '(d)  Agentic']):
        ax.set_title(title, loc='left', fontsize=8.8, weight='bold', pad=8)
        ax.grid(alpha=.12); ax.tick_params(labelsize=7)
        ax.xaxis.label.set_size(7.5); ax.yaxis.label.set_size(7.5)
    handles, labels = axes[3].get_legend_handles_labels()
    fig.legend(handles, labels, ncol=5, frameon=False, loc='lower center', bbox_to_anchor=(.67,-.015), fontsize=7,
               handletextpad=.2, columnspacing=1.3)
    fig.subplots_adjust(left=.062, right=.991, top=.85, bottom=.28, wspace=.65)
    save(fig, 'revision_calibration')


def transport():
    fig, axes = plt.subplots(2, 2, figsize=(7.05, 3.65))
    groups = ['continuation', 'new_tasks', 'pooled']; labels = ['Continuing 12', 'New 6', 'All 18']
    for col, (arm, name) in enumerate(ARMS):
        rows = REPORT['cross_fold_and_retention'][arm]['groups']
        ax = axes[0, col]
        for j, group in enumerate(groups):
            row = rows[group]['correlations']['seed_zero']; v=row['correlation']; lo, hi=row['interval']
            ax.errorbar(v, j, xerr=[[v-lo],[hi-v]], fmt='o', color=C['idea'], ms=4, lw=1.2, capsize=2)
            ax.text(.995, j+.24, f'{v:.2f}', ha='right', va='center', fontsize=7, color=C['idea'])
        ax.set(yticks=range(3), yticklabels=labels, xlim=(0, 1.03), ylim=(2.55,-.55), xlabel='Within-card cross-split correlation')
        ax.set_title(f'({chr(97+col)})  {name} · program transport', loc='left', fontsize=9, weight='bold')
        ax.grid(axis='x', alpha=.12)
        ax = axes[1,col]
        for j, group in enumerate(groups):
            row=rows[group]['retention']['mean5']; within=row['within_bank_advantage_pp']['mean']; bank=row['bank_minus_fresh_pp']['mean']
            total=row['retained_minus_fresh_pp']; v=total['mean']; lo,hi=total['interval']
            ax.barh(j-.10, within, height=.15, color=C['implementation'], label='Within-bank advantage' if j==0 else None)
            ax.barh(j+.10, bank, height=.15, color=C['rerun'], label='Bank − fresh' if j==0 else None)
            ax.errorbar(v, j, xerr=[[v-lo],[hi-v]], fmt='o', color=C['idea'], ms=3.4, lw=1, capsize=2,
                        label='Total retained − fresh' if j==0 else None)
        ax.axvline(0, color=C['idea'], alpha=.35, lw=.7)
        ax.set(yticks=range(3), yticklabels=labels, ylim=(2.5,-.5), xlim=(-.45,3.12), xlabel='Mean5 utility difference (pp)')
        ax.set_title(f'({chr(99+col)})  {name} · retained-code decomposition', loc='left', fontsize=8.7, weight='bold')
        ax.grid(axis='x', alpha=.12)
    for ax in axes.flat:
        ax.tick_params(labelsize=7);ax.xaxis.label.set_size(7.5)
    handles, labels=axes[1,1].get_legend_handles_labels()
    fig.legend(handles, labels, loc='lower center', ncol=3, frameon=False, fontsize=7,
               bbox_to_anchor=(.53,-.01), handletextpad=.5)
    fig.tight_layout(rect=[0,.07,1,1], pad=.8, h_pad=1.6, w_pad=1.6)
    save(fig, 'revision_transport')


if __name__ == '__main__':
    calibration()
    transport()


==> anc/ImplementationLottery/reproduce.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
python3 -B - <<'PY'
import tarfile
with tarfile.open("evidence.tar.xz", "r:xz") as evidence:
    evidence.extractall(".", filter="data")
PY
python3 -B scripts/audit_existing_evidence.py
python3 -B scripts/analyze_aistats_study.py
python3 -B scripts/analyze_aistats_extension.py
python3 -B scripts/evaluate_extension_runtime.py --analyze-only
python3 -B scripts/analyze_reviewer_revision.py
python3 -B scripts/analyze_decision_followup.py
python3 -B scripts/analyze_premium_robustness.py


==> anc/ImplementationLottery/requirements-analysis.txt <==
numpy==2.4.6
matplotlib==3.10.9


==> anc/ImplementationLottery/requirements-evaluation.txt <==
numpy==2.2.6
scipy==1.18.0
scikit-learn==1.9.0
openml==0.15.1


==> anc/ImplementationLottery/requirements-generation.txt <==
anthropic==0.84.0
claude-agent-sdk==0.2.116


==> anc/ImplementationLottery/scripts/analyze_aistats_extension.py <==
#!/usr/bin/env python3
"""Compare frozen development policies with larger independent references."""
from collections import defaultdict, Counter
from pathlib import Path
import json
import sys

import numpy as np

ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT));sys.path.insert(0,str(ROOT/'scripts'))
from run_aistats_extension import BASE, EXISTING_TASKS, NEW_TASKS
from evaluate_extension_selection import state_record, selection_run
from audit_existing_evidence import audit_subset
from trust_hypo._util import read_json, write_json
from trust_hypo.selection_policy import POLICIES, reference_metrics, holm_adjust
from trust_hypo.decision_audit import aggregate_task_reports, paired_contrast, variance_report

SEED=20261002
CONTRASTS=[('max3','mean3'),('one','mean5'),('one','mean3'),('max5','mean5')]
PRIMARY={'max3_minus_mean3','one_minus_mean5'}


def recover_accuracy(gain,baseline,n):
    """Recover classification accuracy on its known integer count grid."""
    return round((1+float(gain))*baseline*n)/n


def decode_record(source,event,base,n):
    exact_base=round(base*n)/n;row=dict(source)
    gains={int(s['training_seed']):s['hidden_score'] for s in event.get('seed_scores',[])}
    complete=row['valid_patch'] and all(seed in gains for seed in [0,1001,2001])
    utilities=[];normalized=[]
    for seed in [0,1001,2001]:
        if row['valid_patch'] and seed in gains:
            gain=(recover_accuracy(gains[seed],base,n)-exact_base)/exact_base
            normalized.append(gain);utilities.append(gain+row['fidelity_penalty'])
        else:utilities.append(-.1)
    row.update({'utility':utilities[0],'reference_utility':float(np.mean(utilities)),
        'complete_three_seeds':bool(complete),'double_faithful':row.get('blind_labels',[])==['faithful','faithful'],
        'seed_utilities':utilities,'normalized_seed_scores':normalized,
        'rerun_variance':float(np.var(normalized,ddof=1)) if complete else None})
    return row


def load_reference(task,arm):
    folder=BASE/f't{task}'/arm;report=read_json(folder/'lottery_analysis.json')
    if not report['complete']:raise ValueError(f'Incomplete reference collection at {folder}')
    expected=48 if task in EXISTING_TASKS else 68
    if len(report['assignments'])!=expected:raise ValueError('Unexpected assignment matrix')
    state=state_record(task);ref=state['evaluator_ref'];base=ref['baseline_holdout'];n=ref['n_test']
    exact_base=round(base*n)/n
    start=0 if task in EXISTING_TASKS else 5
    reruns={(r['idea_label'],r['replicate']):r for r in read_json(folder/'same_patch_reruns.json')['records']}
    records=[]
    for source in report['assignments']:
        if source['replicate']<start:continue
        event=reruns.get((source['idea_label'],source['replicate']),{})
        row=decode_record(source,event,base,n);row['replicate']-=start
        records.append(row)
    for idea in ['I00','I01','I02','I03']:
        if sorted(r['replicate'] for r in records if r['idea_label']==idea)!=list(range(12)):
            raise ValueError('Each reference card requires twelve assigned implementations')
    return records,{'accuracy':exact_base,'recorded_baseline':base,'n_test':n},report


def load_selection_test(task,arm):
    folder=selection_run(task,arm);state=state_record(task);ref=state['evaluator_ref']
    records=read_json(folder/'lottery_analysis.json')['assignments']
    reruns={(r['idea_label'],r['replicate']):r for r in read_json(folder/'same_patch_reruns.json')['records']}
    return [decode_record(r,reruns.get((r['idea_label'],r['replicate']),{}),
            ref['baseline_holdout'],ref['n_test']) for r in records if r['replicate']<5]


def eligible(row,population,*,selection=False):
    if population=='itt':return True
    valid=row['valid'] if selection else row['valid_patch'] and row['complete_three_seeds']
    if not valid:return False
    if population=='faithful':return row['fidelity']=='faithful'
    return row.get('blind_labels',[])==['faithful','faithful']


def policy_results(tasks,population,signal,variant,reference_count=12,mean_seeds=True):
    per_task={}
    for task,data in tasks.items():
        choices=data['choices']
        if signal not in choices:continue
        ideas=[]
        for idea in ['I00','I01','I02','I03']:
            selection=[r for r in choices['selection_records'] if r['idea_label']==idea]
            selection_test=[r for r in data['selection_test'] if r['idea_label']==idea]
            references=[r for r in data['rows'] if r['idea_label']==idea]
            if (all(eligible(r,population,selection=True) for r in selection)
                    and all(eligible(r,population) for r in selection_test+references)):
                ideas.append(idea)
        if len(ideas)<2:continue
        frozen=choices[signal][variant][','.join(ideas)]
        key='reference_utility' if mean_seeds else 'utility'
        reference={idea:float(np.mean([r[key] for r in data['rows']
                   if r['idea_label']==idea and r['replicate']<reference_count])) for idea in ideas}
        if variant=='baseline_preserving':reference['KEEP']=0.
        metrics={}
        for name,policy in frozen.items():
            m=reference_metrics(policy,reference,data['scale']['accuracy'])
            retained=0.
            for idea,weights in policy['retained_program_counts'].items():
                values={r['replicate']:r['reference_utility'] for r in data['selection_test'] if r['idea_label']==idea}
                retained+=sum(weight*values[index] for index,weight in enumerate(weights))/policy['n_worlds']
            m['retained_program_test_utility']=retained
            m['retained_minus_fresh_accuracy_pp']=(retained-m['selected_reference_utility'])*data['scale']['accuracy']*100
            metrics[name]=m
        per_task[str(task)]={'state_id':data['state_id'],'ideas':ideas,'reference':reference,'policies':metrics}
    result={'n_tasks':len(per_task),'n_cards':sum(len(t['ideas']) for t in per_task.values()),
            'reference_implementations':reference_count,'mean_three_seeds':mean_seeds,'per_task':per_task,'policies':{},'contrasts':{}}
    if not per_task:return result
    for name in POLICIES:
        result['policies'][name]=aggregate_task_reports([t['policies'][name] for t in per_task.values()],seed=SEED)
    if variant=='combinations' and reference_count==12 and mean_seeds:
        for left,right in CONTRASTS:
            result['contrasts'][left+'_minus_'+right]=paired_contrast([
                t['policies'][left]['regret_accuracy_pp']-t['policies'][right]['regret_accuracy_pp']
                for t in per_task.values()],seed=SEED)
    return result


def main():
    sealed=read_json(BASE/'selection_choices.json')
    output={'protocol':'independent_reference_and_development_selection_extension',
        'bootstrap_seed':SEED,'bootstrap_unit':'task','reference_count':12,'reference_seeds':[0,1001,2001],
        'arms':{}}
    for arm in ['lite','agent_core']:
        tasks={};status=Counter();assignments=0
        for task in sealed['task_ids']:
            rows,scale,report=load_reference(task,arm)
            assignments+=len(report['assignments']);status.update((r['valid_patch'],r['fidelity']) for r in report['assignments'])
            choice=sealed['tasks'][str(task)]
            tasks[task]={'state_id':choice['state_id'],'rows':rows,'scale':scale,
                'selection_test':load_selection_test(task,arm),'choices':choice['arms'][arm]}
        result={'n_new_assignments':assignments,'status_counts':{str(k):v for k,v in status.items()},'groups':{}}
        for group,wanted in [('continuation',EXISTING_TASKS),('new_tasks',NEW_TASKS),('pooled',sealed['task_ids'])]:
            subset={t:v for t,v in tasks.items() if t in wanted};populations={}
            for population in ['itt','faithful','double_faithful']:
                retained=[r for d in subset.values() for r in d['rows'] if eligible(r,population)]
                scales={d['state_id']:d['scale'] for d in subset.values()}
                reruns={(r['state_id'],r['idea_label'],r['replicate']):r['normalized_seed_scores'] for r in retained if r['complete_three_seeds']}
                entry={'n_reference_rows':len(retained),'variance':variance_report(retained,seed=SEED),
                    'three_draw_control':audit_subset([r for r in retained if r['replicate']<3],reruns,scales,seed=SEED),
                    'loss_units':'accuracy-equivalent utility points' if population=='itt' else 'accuracy percentage points',
                    'selection':{},'reference_sensitivity':{}}
                for signal in ['development','original_test']:
                    for variant in ['combinations','fixed','baseline_preserving']:
                        entry['selection'][signal+'/'+variant]=policy_results(subset,population,signal,variant)
                    for count,seeds in [(3,True),(6,True),(12,False)]:
                        entry['reference_sensitivity'][f'{signal}/n{count}/'+('three_seeds' if seeds else 'seed_zero')]=policy_results(
                            subset,population,signal,'combinations',reference_count=count,mean_seeds=seeds)
                populations[population]=entry
                print(arm,group,population,'reference rows',len(retained),'selection tasks',entry['selection']['development/combinations']['n_tasks'],flush=True)
            result['groups'][group]=populations
        output['arms'][arm]=result
    pvalues={}
    for arm in output['arms']:
        contrasts=output['arms'][arm]['groups']['pooled']['itt']['selection']['development/combinations']['contrasts']
        for key in PRIMARY:
            if key in contrasts:pvalues[arm+'/'+key]=contrasts[key]['two_sided_sign_flip_p']
    output['primary_holm_adjusted_p']=holm_adjust(pvalues)
    write_json(BASE/'study_analysis.json',output)


if __name__=='__main__':main()


==> anc/ImplementationLottery/scripts/analyze_aistats_study.py <==
#!/usr/bin/env python3
"""Analyze the frozen Flash cohort and its independent implementation reference."""
from __future__ import annotations

import json
import sys
from collections import Counter, defaultdict
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
sys.path.insert(0, str(ROOT / "scripts"))
from audit_existing_evidence import audit_subset, state_scales
from trust_hypo.decision_audit import (decision, variance_report,
    aggregate_task_reports, paired_contrast)
from trust_hypo._util import read_json, write_json

BASE = ROOT / "runs/aistats2027_flash_structured"
POLICIES = {"one": (1, "mean"), "mean3": (3, "mean"), "max3": (3, "max"),
            "mean5": (5, "mean"), "max5": (5, "max")}


def load(arm):
    rows, reruns, scales, choices = [], {}, {}, {}
    fidelity = Counter()
    all_scales = state_scales()
    for task in sorted(BASE.glob("t*")):
        if not task.is_dir() or not read_json(task / "admission.json")["admitted"]:
            continue
        folder = task / arm
        report = read_json(folder / "lottery_analysis.json")
        records = report["assignments"]
        if len(records) != 32:
            raise ValueError(f"Incomplete assignment matrix at {folder}")
        rows.extend(records)
        for state in read_json(folder / "protocol/states_manifest.json")["states"]:
            scales[state["state_id"]] = all_scales[state["state_sha256"]]
        choices.update(read_json(folder / "protocol/selection_choices.json")["policies"])
        for record in read_json(folder / "same_patch_reruns.json")["records"]:
            reruns[(record["state_id"], record["idea_label"], record["replicate"])] = record["scores"]
        for row in records:
            trial = read_json(folder / row["state_id"] / f"{row['idea_label']}_r{row['replicate']}" / "trial.json")
            labels = trial.get("fidelity", {}).get("blind_labels", [])
            label_values = [r if isinstance(r, str) else r.get("label", r.get("final_label")) for r in labels]
            row["double_faithful"] = len(label_values) == 2 and all(v == "faithful" for v in label_values)
            fidelity["double_labelled"] += len(label_values) == 2
            fidelity["agreement"] += len(label_values) == 2 and label_values[0] == label_values[1]
            fidelity["both_faithful"] += row["double_faithful"]
    for row in rows:
        scores = reruns.get((row["state_id"], row["idea_label"], row["replicate"]))
        row["rerun_variance"] = float(np.var(scores, ddof=1)) if scores and len(scores) == 3 else None
    return rows, reruns, scales, choices, dict(fidelity)


def policies(rows, scales, frozen_choices, verify_frozen):
    tasks = defaultdict(lambda: defaultdict(list))
    for row in rows:
        tasks[row["state_id"]][row["idea_label"]].append(row)
    per_task = {}
    for state, cells in sorted(tasks.items()):
        cells = {i: sorted(v, key=lambda r: r["replicate"]) for i, v in cells.items()
                 if sorted(r["replicate"] for r in v) == list(range(8))}
        if len(cells) < 2:
            continue
        ideas = sorted(cells)
        scores = np.array([[r["utility"] for r in cells[i]] for i in ideas])
        reference = scores[:, 5:8].mean(axis=1)
        task = {"ideas": ideas, "reference_means": dict(zip(ideas, reference.tolist())), "policies": {}}
        for name, (count, aggregation) in POLICIES.items():
            evidence = scores[:, :count]
            observed = evidence.max(axis=1) if aggregation == "max" else evidence.mean(axis=1)
            chosen = max(range(len(ideas)), key=lambda index: (observed[index], ideas[index]))
            if verify_frozen:
                frozen = frozen_choices[state][name]
                if frozen["selected_idea"] != ideas[chosen]:
                    raise ValueError(f"Frozen selection mismatch {state}/{name}")
                if not np.allclose(observed, [frozen["selection_scores"][i] for i in ideas], atol=1e-6):
                    raise ValueError(f"Frozen scores mismatch {state}/{name}")
            metrics = decision(observed, reference, scales[state]["accuracy"])
            metrics.update({"n_worlds": 1, "selected_idea": ideas[chosen],
                "selection_scores": dict(zip(ideas, observed.tolist())),
                "selected_reference_utility": float(reference[chosen]),
                "implementation_cost_per_task": count * len(ideas)})
            task["policies"][name] = metrics
        per_task[state] = task
    result = {"n_tasks": len(per_task), "per_task": per_task, "policies": {}, "contrasts": {}}
    if per_task:
        for name in POLICIES:
            result["policies"][name] = aggregate_task_reports([r["policies"][name] for r in per_task.values()])
        for left, right in [("one", "mean3"), ("one", "mean5"), ("max3", "mean3"), ("max5", "mean5")]:
            # A positive contrast indicates lower reference loss for the right policy.
            result["contrasts"][left+"_minus_"+right] = paired_contrast([
                r["policies"][left]["regret_accuracy_pp"] - r["policies"][right]["regret_accuracy_pp"]
                for r in per_task.values()])
    return result


def main():
    result = {"cohort": "prospective_flash", "arms": {}, "reference_draws": [5, 6, 7],
        "same_artifact_control_draws": [0, 1, 2], "bootstrap_unit": "task"}
    for arm in ["lite", "agent_core"]:
        rows, reruns, scales, frozen, fidelity = load(arm)
        by_status = Counter((r["valid_patch"], r["fidelity"]) for r in rows)
        output = {"n_assignments": len(rows), "status_counts": {str(k): v for k, v in by_status.items()},
                  "fidelity": fidelity, "populations": {}}
        for name, selected in [
            ("itt", rows),
            ("faithful", [r for r in rows if r["valid_patch"] and r["fidelity"] == "faithful"]),
            ("double_faithful", [r for r in rows if r["valid_patch"] and r["double_faithful"]]),
        ]:
            control = audit_subset([r for r in selected if r["replicate"] < 3], reruns, scales)
            entry = {"n_rows": len(selected), "variance": variance_report(selected),
                "selection": policies(selected, scales, frozen, name == "itt"),
                "three_draw_control": control,
                "loss_units": "accuracy-equivalent utility points" if name == "itt" else "accuracy percentage points"}
            output["populations"][name] = entry
            print(arm, name, len(selected), entry["variance"].get("components"), flush=True)
        result["arms"][arm] = output
    write_json(BASE / "study_analysis.json", result)


if __name__ == "__main__":
    main()


==> anc/ImplementationLottery/scripts/analyze_decision_followup.py <==
#!/usr/bin/env python3
"""Evaluate allocation, transport, and selection optimism from saved outcomes."""
import argparse
import ast
from collections import Counter, defaultdict
from pathlib import Path
from statistics import NormalDist
import math
import sys

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT)); sys.path.insert(0, str(ROOT / 'scripts'))
from analyze_reviewer_revision import (load_followup, complete_faithful, groups, summary,
    normal_cdf, encode_item_patterns, decode_item_patterns, ARMS, LABELS)
from analyze_aistats_extension import BASE, EXISTING_TASKS
from evaluate_extension_selection import state_record
from trust_hypo.decision_audit import paired_contrast, TOL
from trust_hypo.selection_policy import POLICIES, choice_distribution
from trust_hypo._util import read_json, write_json

OUT = ROOT / 'runs/decision_followup_20261003'
SEED = 20261004
N_BOOT = 20000


def describe(values):
    return summary(values, seed=SEED)


def paired(values):
    result = paired_contrast(values, seed=SEED)
    result.update({k: v for k, v in describe(values).items() if k == 'leave_one_task_out_range'})
    result['positive'] = sum(v > TOL for v in values)
    result['negative'] = sum(v < -TOL for v in values)
    result['ties'] = sum(abs(v) <= TOL for v in values)
    return result


def rank_average(values):
    values = np.round(values, 10)
    order = np.argsort(values, kind='stable'); ranks = np.zeros(len(values))
    start = 0
    while start < len(values):
        end = start + 1
        while end < len(values) and values[order[end]] == values[order[start]]: end += 1
        ranks[order[start:end]] = (start + end - 1) / 2
        start = end
    return ranks


def correlation(covariance):
    denom = covariance[0, 0] * covariance[1, 1]
    return float(covariance[0, 1] / math.sqrt(denom)) if denom > 1e-20 else None


def correlation_summary(covariances):
    covariances = np.asarray(covariances)
    estimate = correlation(covariances.mean(axis=0))
    rng = np.random.default_rng(SEED)
    boot = covariances[rng.integers(len(covariances), size=(N_BOOT, len(covariances)))].mean(axis=1)
    valid = boot[:, 0, 0] * boot[:, 1, 1] > 1e-20
    values = boot[valid, 0, 1] / np.sqrt(boot[valid, 0, 0] * boot[valid, 1, 1])
    loto = [correlation(np.delete(covariances, j, axis=0).mean(axis=0)) for j in range(len(covariances))]
    finite = [x for x in loto if x is not None]
    return {'n_tasks': len(covariances), 'correlation': estimate,
        'interval': np.quantile(values, [.025, .975]).tolist(),
        'n_undefined_bootstraps': int(N_BOOT-valid.sum()), 'leave_one_task_out': loto,
        'leave_one_task_out_range': [min(finite), max(finite)]}


def robust_transport():
    previous = read_json(ROOT/'runs/reviewer_revision_20261003/analysis.json')['cross_fold_and_retention']
    output = {}
    for arm in ARMS:
        per_task = {}
        for task, row in previous[arm]['per_task'].items():
            covariances=[]; original=[]; pearsons=[]; spearmans=[]; removed=[]; n_programs=0
            for idea, cell in row['cells'].items():
                values=np.asarray(cell['scores'])[:, :2]; n_programs += len(values)
                original.append(np.cov(values, rowvar=False))
                rho=correlation(original[-1])
                if rho is not None: pearsons.append(rho)
                ranks=np.column_stack([rank_average(values[:, j]) for j in range(2)])
                rho_rank=correlation(np.cov(ranks, rowvar=False))
                if rho_rank is not None: spearmans.append(rho_rank)
                keep=(np.abs(values-np.median(values,axis=0)) <= 10.).all(axis=1)
                removed.extend({'idea':idea,'program_index_in_paired_bank':int(j),'scores':values[j].tolist()} for j in np.flatnonzero(~keep))
                if keep.sum()>=3:covariances.append(np.cov(values[keep],rowvar=False))
            per_task[task]={'original_covariance':np.mean(original,axis=0).tolist(),
                'trimmed_covariance':np.mean(covariances,axis=0).tolist() if covariances else None,
                'card_pearson':pearsons,'card_spearman':spearmans,'n_paired_programs':n_programs,
                'n_cards':len(original),'n_trimmed_cards':len(covariances),'removed_programs':removed}
        result={'per_task':per_task,'groups':{}}
        for group,ids in groups(list(map(int,per_task))).items():
            selected=[per_task[str(t)] for t in ids]
            rho=correlation_summary([d['original_covariance'] for d in selected])
            trimmed=correlation_summary([d['trimmed_covariance'] for d in selected if d['trimmed_covariance'] is not None])
            spears=[v for d in selected for v in d['card_spearman']]; pears=[v for d in selected for v in d['card_pearson']]
            task_medians=[float(np.median(d['card_spearman'])) for d in selected if d['card_spearman']]
            result['groups'][group]={'pooled_covariance_correlation':rho,'trimmed_correlation':trimmed,
                'n_removed_programs':sum(len(d['removed_programs']) for d in selected),
                'n_paired_programs':sum(d['n_paired_programs'] for d in selected),
                'n_cards':sum(d['n_cards'] for d in selected),'n_informative_rank_cards':len(spears),
                'median_card_spearman':float(np.median(spears)) if spears else None,
                'median_card_pearson':float(np.median(pears)) if pears else None,
                'median_task_median_spearman':float(np.median(task_medians)) if task_medians else None}
        output[arm]=result
    return output


def adaptive_choices(scores, noise_variance, alpha=.05):
    """Spend additional draws on the two initially leading cards when their gap is small."""
    scores=np.asarray(scores,float); c,n=scores.shape
    if c<2 or n<2:raise ValueError('At least two cards and two programs are required')
    grid=np.indices((n,)*c).reshape(c,-1).T
    first=scores[np.arange(c)[None,:],grid]
    # All input scores lie on known accuracy grids; rounding preserves numerical ties.
    order=np.argsort(np.round(first,10),axis=1,kind='stable')[:,::-1]
    lead,second=order[:,0],order[:,1]; idx=np.arange(len(grid))
    gap=first[idx,lead]-first[idx,second]
    cutoff=NormalDist().inv_cdf(1-alpha)*np.sqrt(np.asarray(noise_variance)[lead]+np.asarray(noise_variance)[second])
    expand=gap <= cutoff+TOL
    updated=first.copy();means=scores.mean(axis=1)
    updated[idx,lead]=means[lead];updated[idx,second]=means[second]
    def winners(matrix):
        tied=np.abs(matrix-matrix.max(axis=1,keepdims=True))<=TOL
        return c-1-np.argmax(tied[:,::-1],axis=1)
    single=winners(first); expanded=winners(updated); adaptive=np.where(expand,expanded,single)
    return {'n_worlds':len(grid),'expansion_probability':float(expand.mean()),
        'mean_implementation_count':float(c+2*(n-1)*expand.mean()),
        'single_probabilities':np.bincount(single,minlength=c).astype(float)/len(grid),
        'adaptive_probabilities':np.bincount(adaptive,minlength=c).astype(float)/len(grid),
        'always_top_two_probabilities':np.bincount(expanded,minlength=c).astype(float)/len(grid),
        'expanded_worlds_choosing_outside_initial_top_two':float(np.mean(expand & (adaptive!=lead) & (adaptive!=second)))}


def allocation_replay(data):
    output={}
    for arm,tasks in data.items():
        variances={t:np.array([np.var([v['utility']*v['baseline_accuracy']*100 for v in d['dev'] if v['idea_label']==idea],ddof=1) for idea in LABELS]) for t,d in tasks.items()}
        per_task={}
        for task,d in tasks.items():
            nuisance=np.mean([v for t,v in variances.items() if t!=task],axis=0)
            scores=np.array([[v['utility']*v['baseline_accuracy']*100 for v in sorted(d['dev'],key=lambda v:v['replicate']) if v['idea_label']==idea] for idea in LABELS])
            q=np.array([np.mean([r['reference_utility'] for r in d['refs'] if r['idea_label']==idea])*d['scale']['accuracy']*100 for idea in LABELS])
            losses=q.max()-q; mean_policy=choice_distribution(scores,LABELS,5,'mean')
            mean5=np.array([mean_policy['selection_counts'][i]/mean_policy['n_worlds'] for i in LABELS])
            variants={}
            for alpha in [.05,.1,.01]:
                policy=adaptive_choices(scores,nuisance,alpha);prob=policy['expansion_probability']
                random_expansion=(1-prob)*policy['single_probabilities']+prob*policy['always_top_two_probabilities']
                variants[str(alpha)]={k:v.tolist() if isinstance(v,np.ndarray) else v for k,v in policy.items()}
                variants[str(alpha)].update(single_loss_pp=float(policy['single_probabilities']@losses),
                    adaptive_loss_pp=float(policy['adaptive_probabilities']@losses),mean5_loss_pp=float(mean5@losses),
                    always_top_two_loss_pp=float(policy['always_top_two_probabilities']@losses),
                    always_top_two_minus_mean5_pp=float((policy['always_top_two_probabilities']-mean5)@losses),
                    single_minus_mean5_pp=float((policy['single_probabilities']-mean5)@losses),
                    matched_random_expansion_loss_pp=float(random_expansion@losses),
                    adaptive_minus_mean5_pp=float((policy['adaptive_probabilities']-mean5)@losses),
                    adaptive_minus_single_pp=float((policy['adaptive_probabilities']-policy['single_probabilities'])@losses),
                    adaptive_minus_random_expansion_pp=float((policy['adaptive_probabilities']-random_expansion)@losses))
            per_task[str(task)]={'loto_development_variance_pp2':nuisance.tolist(),'variants':variants}
        by_group={}
        for group,ids in groups(tasks).items():
            by_group[group]={}
            for alpha in ['0.05','0.1','0.01']:
                rows=[per_task[str(t)]['variants'][alpha] for t in ids]
                by_group[group][alpha]={key:(paired([r[key] for r in rows]) if '_minus_' in key else describe([r[key] for r in rows])) for key in rows[0] if key.endswith('_pp') or key in ['mean_implementation_count','expansion_probability']}
        output[arm]={'per_task':per_task,'groups':by_group}
    return output


def bank_comparisons(data):
    output={}
    for arm,tasks in data.items():
        per_task={}
        for task,d in tasks.items():
            metrics={}
            for population in ['itt','model_judged_successful']:
                for target in ['seed_zero','mean_three']:
                    differences=[];sizes=[]
                    for idea in LABELS:
                        sel=[r for r in d['selection'] if r['idea_label']==idea]
                        ref=[r for r in d['refs'] if r['idea_label']==idea]
                        if population!='itt':sel=[r for r in sel if complete_faithful(r)];ref=[r for r in ref if complete_faithful(r)]
                        if not sel or not ref:continue
                        key='utility' if target=='seed_zero' else 'reference_utility'
                        differences.append((np.mean([r[key] for r in sel])-np.mean([r[key] for r in ref]))*100*d['scale']['accuracy'])
                        sizes.append([len(sel),len(ref)])
                    metrics[population+'/'+target]={'equal_card_bank_minus_fresh_pp':float(np.mean(differences)),'n_cards':len(differences),'card_differences_pp':differences,'card_program_counts':sizes}
            per_task[str(task)]=metrics
        by_group={}
        for group,ids in groups(tasks).items():
            by_group[group]={key:describe([per_task[str(t)][key]['equal_card_bank_minus_fresh_pp'] for t in ids]) for key in per_task[str(ids[0])]}
        output[arm]={'per_task':per_task,'groups':by_group}
    return output


def crossfit_slope_terms(x,y):
    """Fit each program's slope from the other paired programs."""
    x=np.asarray(x,float);y=np.asarray(y,float);slopes=[];terms=[];predictions=[];unidentified=[]
    for j in range(len(x)):
        xx=np.delete(x,j);yy=np.delete(y,j);dx=xx-xx.mean();den=float(dx@dx)
        slope=float(dx@(yy-yy.mean())/den) if den>1e-12 else 0.
        term=slope*(x[j]-xx.mean())
        slopes.append(slope);terms.append(term);predictions.append(float(yy.mean()+term))
        unidentified.append(den<=1e-12 and abs(x[j]-xx.mean())>1e-8)
    return np.array(slopes),np.array(terms),np.array(predictions),np.array(unidentified)


def retention_projection(data):
    primary=read_json(BASE/'study_analysis.json')
    output={}
    for arm,tasks in data.items():
        support=primary['arms'][arm]['groups']['pooled']['faithful']['selection']['development/combinations']['per_task']
        family_moments={}
        for t,source in support.items():
            family_moments[t]={}
            d=tasks[int(t)]
            for idea in source['ideas']:
                dev=sorted([r for r in d['dev'] if r['idea_label']==idea],key=lambda r:r['replicate'])
                sel=sorted([r for r in d['selection'] if r['idea_label']==idea],key=lambda r:r['replicate'])
                x=np.array([r['accuracy']*100 for r in dev])
                y=np.array([(1+np.mean(r['normalized_seed_scores']))*d['scale']['accuracy']*100 for r in sel])
                family_moments[t][idea]=np.cov(np.column_stack([x,y]),rowvar=False)
        per_task={}
        for task_s,source in support.items():
            task=int(task_s);d=tasks[task];labels=source['ideas'];bank=d['choices']['development']['combinations'][','.join(labels)]
            cells={}
            for idea in labels:
                sel=sorted([r for r in d['selection'] if r['idea_label']==idea],key=lambda r:r['replicate'])
                dev=sorted([r for r in d['dev'] if r['idea_label']==idea],key=lambda r:r['replicate'])
                x=np.array([r['accuracy']*100 for r in dev]);y=np.array([(1+np.mean(r['normalized_seed_scores']))*d['scale']['accuracy']*100 for r in sel])
                beta,terms,pred,missing=crossfit_slope_terms(x,y)
                others=[v[idea] for t,v in family_moments.items() if t!=task_s and idea in v]
                pooled=np.mean(others,axis=0) if others else np.zeros((2,2))
                family_beta=float(pooled[0,1]/pooled[0,0]) if pooled[0,0]>1e-12 else 0.
                fallback=terms.copy()
                for j in np.flatnonzero(missing):fallback[j]=family_beta*(x[j]-np.delete(x,j).mean())
                q=(1+np.mean([np.mean(r['normalized_seed_scores']) for r in d['refs'] if r['idea_label']==idea]))*d['scale']['accuracy']*100
                cells[idea]={'x':x,'y':y,'q':q,'beta':beta,'terms':terms,'predictions':pred,'unidentified':missing,'family_beta':family_beta,'fallback_terms':fallback}
            policies={}
            for policy,p in bank.items():
                totals=defaultdict(float)
                for idea,cell in cells.items():
                    w=np.array(p['retained_program_counts'][idea])/p['n_worlds'];pi=p['selection_counts'][idea]/p['n_worlds']
                    totals['predicted_selection_term_pp']+=float(w@cell['terms'])
                    totals['predicted_with_family_fallback_pp']+=float(w@cell['fallback_terms'])
                    totals['observed_retained_minus_fresh_pp']+=float(w@cell['y']-pi*cell['q'])
                    totals['observed_within_bank_pp']+=float(w@(cell['y']-cell['y'].mean()))
                    totals['predicted_within_bank_pp']+=float(w@(cell['predictions']-cell['predictions'].mean()))
                    totals['unidentified_selected_weight']+=float(w@cell['unidentified'])
                totals['prediction_minus_observed_pp']=totals['predicted_selection_term_pp']-totals['observed_retained_minus_fresh_pp']
                totals['absolute_prediction_error_pp']=abs(totals['prediction_minus_observed_pp'])
                totals['fallback_minus_observed_pp']=totals['predicted_with_family_fallback_pp']-totals['observed_retained_minus_fresh_pp']
                totals['absolute_fallback_error_pp']=abs(totals['fallback_minus_observed_pp'])
                policies[policy]=dict(totals)
            per_task[task_s]={'labels':labels,'cells':{i:{k:v.tolist() if isinstance(v,np.ndarray) else v for k,v in c.items()} for i,c in cells.items()},'policies':policies}
        by_group={}
        for group,ids in groups(list(map(int,per_task))).items():
            by_group[group]={p:{metric:describe([per_task[str(t)]['policies'][p][metric] for t in ids]) for metric in per_task[str(ids[0])]['policies'][p]} for p in POLICIES}
        output[arm]={'n_tasks':len(per_task),'per_task':per_task,'groups':by_group}
    return output


def optimism_ratios():
    primary=read_json(BASE/'study_analysis.json');output={}
    for arm in ARMS:
        output[arm]={}
        for population in ['itt','faithful']:
            output[arm][population]={}
            for group in ['continuation','new_tasks','pooled']:
                rows=primary['arms'][arm]['groups'][group][population]['selection']['development/combinations']['per_task']
                taskids=sorted(rows,key=int);results={}
                for p in POLICIES:
                    premium=np.array([rows[t]['policies'][p]['retained_minus_fresh_accuracy_pp'] for t in taskids])
                    scales=np.array([state_record(int(t))['evaluator_ref']['baseline_holdout'] for t in taskids])
                    # Exact baseline comes from the stored item count, as in the primary analysis.
                    scales=np.array([round(s*state_record(int(t))['evaluator_ref']['n_test'])/state_record(int(t))['evaluator_ref']['n_test'] for s,t in zip(scales,taskids)])
                    selected=np.array([rows[t]['policies'][p]['retained_program_test_utility'] for t in taskids])*scales*100
                    rng=np.random.default_rng(SEED);indices=rng.integers(len(taskids),size=(N_BOOT,len(taskids)))
                    den=selected[indices].mean(axis=1);num=premium[indices].mean(axis=1);valid=np.abs(den)>1e-10
                    ratios=num[valid]/den[valid]
                    results[p]={'selected_code_gain_pp':describe(selected),'selected_code_premium_pp':describe(premium),
                        'ratio_of_means':float(premium.mean()/selected.mean()) if abs(selected.mean())>1e-10 else None,
                        'ratio_interval_finite_bootstraps':np.quantile(ratios,[.025,.975]).tolist() if len(ratios) else None,
                        'n_nonpositive_denominator_bootstraps':int((den<=0).sum()),'n_zero_denominator_bootstraps':int((~valid).sum())}
                output[arm][population][group]=results
    return output


def fit_components(values):
    """Estimate per-program and within-program components from a complete seed bank."""
    values=np.asarray(values,float)
    seed=float(np.var(values,axis=1,ddof=1).mean())
    implementation=max(0.,float(np.var(values.mean(axis=1),ddof=1))-seed/values.shape[1])
    return {'mean':float(values.mean()),'implementation':implementation if implementation>1e-12 else 0.,
        'seed':seed if seed>1e-12 else 0.}


def normal_probabilities(gap,variance,second_larger):
    gap=np.asarray(gap);variance=np.asarray(variance);result=np.zeros_like(gap,dtype=float)
    positive=variance>1e-12
    result[positive]=np.fromiter((normal_cdf(-x/math.sqrt(v)) for x,v in zip(gap[positive],variance[positive])),float,count=int(positive.sum()))
    result[~positive]=((gap[~positive]<-TOL)|((np.abs(gap[~positive])<=TOL)&np.asarray(second_larger)[~positive])).astype(float)
    return result


def simulate_calibration(components, *, n_sim=50000, seed=SEED):
    """Repeat fitting a six-program leader and selecting from six held-out programs."""
    mu=np.array([c['mean'] for c in components]);vm=np.array([c['implementation'] for c in components]);vr=np.array([c['seed'] for c in components]);c=len(mu)
    rng=np.random.default_rng(seed)
    code=rng.normal(size=(n_sim,c,12,1))*np.sqrt(vm)[None,:,None,None]
    values=mu[None,:,None,None]+code+rng.normal(size=(n_sim,c,12,3))*np.sqrt(vr)[None,:,None,None]
    fit=values[:,:,:6,:].mean(axis=(2,3));test=values[:,:,6:,0]
    order=np.argsort(np.round(fit,10),axis=1,kind='stable')[:,::-1];leader,second=order[:,0],order[:,1]
    indices=np.arange(n_sim)
    perm=np.argsort(rng.random(test.shape),axis=2)
    test=np.take_along_axis(test,perm,axis=2)
    truth=int(np.flatnonzero(np.abs(mu-mu.max())<=TOL)[-1]);result={}
    for p,(k,agg) in POLICIES.items():
        scores=test[:,:,:k].mean(axis=2) if agg=='mean' else test[:,:,:k].max(axis=2)
        tied=np.abs(scores-scores.max(axis=1,keepdims=True))<=TOL
        winner=c-1-np.argmax(tied[:,::-1],axis=1)
        observed=(winner!=leader)
        diff=scores[indices,leader]-scores[indices,second]
        pair=(diff < -TOL)|((np.abs(diff)<=TOL)&(second>leader))
        row={'workflow_reversal':float(observed.mean()),'workflow_mc_se':float(observed.std(ddof=1)/math.sqrt(n_sim)),
             'fixed_population_leader_reversal':float(np.mean(winner!=truth)),
             'fit_leader_error':float(np.mean(leader!=truth)), 'two_card_workflow_reversal':float(pair.mean())}
        if agg=='mean':
            probs=normal_probabilities(mu[leader]-mu[second],(vm[leader]+vr[leader]+vm[second]+vr[second])/k,second>leader)
            row['two_card_integrated_closed_form']=float(probs.mean())
            row['two_card_formula_minus_simulation']=float(probs.mean()-pair.mean())
        result[p]=row
    return result


def workflow_calibration(data):
    previous=read_json(ROOT/'runs/reviewer_revision_20261003/analysis.json')['gaussian_calibration'];output={}
    for arm,tasks in data.items():
        per_task={}
        for task,d in tasks.items():
            cells={}
            for idea in LABELS:
                rs=sorted([r for r in d['refs'] if r['idea_label']==idea],key=lambda r:r['replicate'])
                if len(rs)==12 and all(complete_faithful(r) for r in rs):
                    cells[idea]=fit_components((1+np.array([r['normalized_seed_scores'] for r in rs]))*d['scale']['accuracy']*100)
            if len(cells)<2:continue
            simulated=simulate_calibration(list(cells.values()),seed=np.random.SeedSequence([SEED,task,ARMS.index(arm)]))
            for p,row in simulated.items():
                old=previous[arm]['policies'][p]
                row['observed_portfolio_reversal']=old['portfolio']['per_task'][str(task)]['portfolio_observed_reversal']
                row['plug_in_portfolio_prediction']=old['portfolio']['per_task'][str(task)]['portfolio_predicted_reversal']
                row['observed_two_card_reversal']=old['per_task'][str(task)]['observed_reversal']
                row['plug_in_two_card_prediction']=old['per_task'][str(task)]['predicted_reversal']
                row['absolute_workflow_error']=abs(row['workflow_reversal']-row['observed_portfolio_reversal'])
                row['absolute_plugin_error']=abs(row['plug_in_portfolio_prediction']-row['observed_portfolio_reversal'])
                if 'two_card_integrated_closed_form' in row:row['absolute_two_card_formula_error']=abs(row['two_card_integrated_closed_form']-row['observed_two_card_reversal'])
            per_task[str(task)]={'components':cells,'policies':simulated}
        pooled={p:{key:describe([r['policies'][p][key] for r in per_task.values()]) for key in next(iter(per_task.values()))['policies'][p]} for p in POLICIES}
        output[arm]={'n_simulations_per_task':50000,'per_task':per_task,'pooled':pooled}
    return output


def integer_allocation(implementation_variance,seed_variance,c_implementation,c_seed,budget):
    if min(c_implementation,c_seed,budget)<=0 or min(implementation_variance,seed_variance)<0:
        raise ValueError('Positive costs and nonnegative variances are required')
    if implementation_variance==0: continuous=None
    else: continuous=math.sqrt(seed_variance*c_implementation/(implementation_variance*c_seed))
    choices=[]
    for k in range(1,int((budget-c_implementation)//c_seed)+1):
        j=int((budget+1e-10)//(c_implementation+k*c_seed))
        if j>=1:choices.append((implementation_variance/j+seed_variance/(j*k),-j,k))
    if not choices:raise ValueError('Budget cannot fund one evaluation')
    variance,minus_j,k=min(choices)
    return {'continuous_k':continuous,'j':-minus_j,'k':k,'variance_pp2':variance,
        'service_seconds':-minus_j*(c_implementation+k*c_seed),'budget_service_seconds':budget}


def cost_allocation(data):
    previous=read_json(ROOT/'runs/reviewer_revision_20261003/analysis.json')['seed_and_variance']['followup'];output={}
    for arm,tasks in data.items():
        records=[]
        for task,d in tasks.items():
            folder=BASE/f't{task}'/arm;offset=0 if task in EXISTING_TASKS else 5
            events=read_json(folder/'protocol/api_calls.json')['events'];by_id={e['id']:e for e in events}
            for row in d['refs']:
                if not complete_faithful(row):continue
                rep=row['replicate']+offset;stem=f"{d['state_id']}__{row['idea_label']}__r{rep}"
                trial=read_json(folder/d['state_id']/f"{row['idea_label']}_r{rep}"/'trial.json')
                cost=trial['patch']['cost'];judge=[]
                for role in ['primary','secondary']:
                    result=read_json(folder/'fidelity_judgments'/f'{stem}.{role}.json')
                    event=by_id.get(result.get('usage',{}).get('physical_attempt_id'))
                    judge.append(event.get('wall_s') if event else None)
                seed_times=[cost.get('hidden_evaluation_wall_s')]
                for seed in [1001,2001]:seed_times.append(read_json(folder/'_reruns'/f'{stem}__seed{seed}.json').get('wall_s'))
                records.append({'task':task,'idea':row['idea_label'],'replicate':row['replicate'],
                    'generation_s':cost.get('wall_s'),'judge_response_s':judge,'seed_evaluation_s':seed_times})
        complete=[r for r in records if r['generation_s'] is not None and all(v is not None for v in r['judge_response_s']+r['seed_evaluation_s'])]
        gen=float(np.mean([r['generation_s'] for r in complete]));judge=float(np.mean([sum(r['judge_response_s']) for r in complete]));seed_cost=float(np.mean([np.mean(r['seed_evaluation_s']) for r in complete]))
        vm=previous[arm]['components']['implementation'];vr=previous[arm]['components']['rerun']
        scenarios={}
        for name,ci in [('generation_only',gen),('generation_and_two_judgments',gen+judge)]:
            budget=12*(ci+3*seed_cost)
            result=integer_allocation(vm,vr,ci,seed_cost,budget)
            result.update(c_implementation_s=ci,c_seed_s=seed_cost,original_j=12,original_k=3,
                original_variance_pp2=vm/12+vr/36)
            scenarios[name]=result
        output[arm]={'n_programs':len(records),'n_complete_cost_records':len(complete),
            'mean_generation_s':gen,'mean_two_successful_judgment_responses_s':judge,
            'mean_seed_evaluation_s':seed_cost,'implementation_variance_pp2':vm,'seed_variance_pp2':vr,
            'scenarios':scenarios,'program_cost_records':records}
    return output


def build_paired_example():
    state='CC18_t146822_segment';ref=read_json(ROOT/'states/lottery_pilot'/state/'state.json')['evaluator_ref']
    y=np.load(ref['data'],allow_pickle=False)['y'][read_json(ref['split'])['test']]
    columns=[]
    for slot in [0,1,2]:
        prediction=np.load(ROOT/'runs/group3/lite'/state/f'I02_r{slot}'/'hidden_predictions.npy',allow_pickle=False)
        columns.append((prediction==y).astype(np.uint8))
    matrix=np.stack(columns,axis=1)
    assert matrix.sum(axis=0).tolist()==[221,217,212]
    write_json(OUT/'paired_example.json',{'state_id':state,'n_items':len(y),'correct_counts':matrix.sum(axis=0).tolist(),'patterns':encode_item_patterns(matrix)})


def paired_example():
    raw=read_json(OUT/'paired_example.json');patterns,counts=decode_item_patterns(raw['patterns'],3)
    diff=patterns[:,0]-patterns[:,2];n=int(counts.sum());b=int(counts[diff>0].sum());c=int(counts[diff<0].sum());discordant=b+c
    p=min(1.,2*sum(math.comb(discordant,i) for i in range(min(b,c)+1))/2**discordant) if discordant else 1.
    rng=np.random.default_rng(SEED);boot=rng.multinomial(n,counts/n,size=N_BOOT)@diff/n*100
    return {'n_items':n,'draw1_only_correct':b,'draw3_only_correct':c,'both_correct':int(counts[(patterns[:,0]==1)&(patterns[:,2]==1)].sum()),
        'accuracy_difference_pp':float(counts@diff/n*100),'paired_item_interval_pp':np.quantile(boot,[.025,.975]).tolist(),'exact_mcnemar_p':p}


HGB_BASELINE={'learning_rate':.08,'max_iter':150,'max_leaf_nodes':31,'min_samples_leaf':20,'l2_regularization':1.}
HGB_DEFAULTS={'learning_rate':.1,'max_iter':100,'max_leaf_nodes':31,'min_samples_leaf':20,'l2_regularization':0.}


def learner_source_tag(source):
    """Read explicit constructor settings without executing generated code."""
    try: tree=ast.parse(source)
    except SyntaxError:return {'group':'unparsed','reason':'syntax_error'}
    aliases={a.asname or a.name:a.name for n in ast.walk(tree) if isinstance(n,ast.ImportFrom) for a in n.names}
    constructors=[]
    for n in ast.walk(tree):
        if not isinstance(n,ast.Call):continue
        name=n.func.id if isinstance(n.func,ast.Name) else n.func.attr if isinstance(n.func,ast.Attribute) else ''
        name=aliases.get(name,name)
        if name in ['HistGradientBoostingClassifier','SVC']:constructors.append((name,n))
    if len(constructors)!=1:return {'group':'other_or_dynamic','n_recognized_constructors':len(constructors)}
    name,call=constructors[0];values={};dynamic=[]
    for kw in call.keywords:
        if kw.arg is None:dynamic.append('expanded_kwargs');continue
        try:values[kw.arg]=ast.literal_eval(kw.value)
        except (ValueError,TypeError):
            if kw.arg in HGB_BASELINE or kw.arg=='max_iter':dynamic.append(kw.arg)
    cap=values.get('max_iter',-1 if name=='SVC' else 100)
    if name=='SVC':
        return {'group':'rbf_family' if values.get('kernel','rbf')=='rbf' else 'other_or_dynamic',
            'constructor':name,'declared_max_iter':cap,'finite_iteration_cap':isinstance(cap,(int,float)) and cap>0,
            'dynamic_settings':dynamic}
    core={k:values.get(k,HGB_DEFAULTS[k]) for k in HGB_BASELINE}
    changed=[k for k in HGB_BASELINE if k not in dynamic and core[k]!=HGB_BASELINE[k]]
    for n in ast.walk(tree):
        if isinstance(n,ast.Call) and isinstance(n.func,ast.Attribute) and n.func.attr=='set_params':dynamic.append('post_constructor_set_params')
        if isinstance(n,ast.Assign) and any(isinstance(t,ast.Attribute) and t.attr in HGB_BASELINE for t in n.targets):dynamic.append('post_constructor_assignment')
    return {'group':'dynamic_hgb_settings' if dynamic else 'changed_hgb_core' if changed else 'baseline_hgb_core',
        'constructor':name,'core_parameters':core,'changed_core_parameters':changed,'dynamic_settings':dynamic,
        'other_literal_parameters':{k:v for k,v in values.items() if k not in HGB_BASELINE},'declared_max_iter':cap}


def source_inventory(data):
    output={'definition':'Static constructor tags for five core HGB settings and explicit SVC iteration caps; labels use source alone.',
        'warning_recording':'Successful worker stderr and fitted-estimator iteration attributes were not stored by the scoring controller.',
        'programs':[],'counts':{},'followup_reference_strata':{}}
    baseline_cache={};lookup={}
    for cohort,folders in [('archived',[ROOT/'runs'/g for g in ['group1','group2','group3']]),
                           ('initial',[ROOT/'runs/aistats2027_flash_structured']),
                           ('followup',[BASE])]:
        counts=defaultdict(Counter)
        for folder in folders:
            for path in sorted(folder.glob('**/trial.json')):
                if not path.parent.name.startswith('I0') or not path.parent.parent.name.startswith('CC18_'):continue
                trial=read_json(path);state=trial['state_id'];arm='agent_core' if 'agent_core' in path.parts else 'lite'
                if state not in baseline_cache:
                    candidates=list((ROOT/'states').glob(f'*/{state}/code/pipeline/model.py'))
                    if not candidates:raise ValueError(f'Missing baseline source for {state}')
                    baseline_cache[state]=candidates[0].read_text()
                files=trial['patch'].get('files_changed',{})
                tag=learner_source_tag(files.get('pipeline/model.py',baseline_cache[state]))
                row={'cohort':cohort,'arm':arm,'state_id':state,'idea':trial['condition'],'replicate':trial['replicate'],
                    'trial_status':trial['status'],'source_tag':tag}
                output['programs'].append(row);counts[arm][tag['group']]+=1
                lookup[(cohort,arm,state,trial['condition'],trial['replicate'])]=tag['group']
        output['counts'][cohort]={a:dict(v) for a,v in counts.items()}
    for arm,tasks in data.items():
        strata=defaultdict(lambda:defaultdict(list))
        for task,d in tasks.items():
            for row in d['refs']:
                if not complete_faithful(row):continue
                rep=row['replicate']+(0 if task in EXISTING_TASKS else 5)
                group=lookup[('followup',arm,d['state_id'],row['idea_label'],rep)]
                values=(1+np.array(row['normalized_seed_scores']))*d['scale']['accuracy']*100
                strata[group][(task,row['idea_label'])].append(values)
        estimates={}
        for group,cells in strata.items():
            task_components=defaultdict(lambda:[0.,0,0.,0,0])
            for (task,idea),values in cells.items():
                if len(values)<2:continue
                a=np.asarray(values);v=task_components[task]
                v[0]+=float(np.sum((a[:,0]-a[:,0].mean())**2));v[1]+=len(a)-1
                v[2]+=float(np.var(a,axis=1,ddof=1).sum());v[3]+=len(a);v[4]+=1
            if not task_components:continue
            a=np.array(list(task_components.values()));total=a.sum(axis=0)
            implementation=max(0.,total[0]/total[1]-total[2]/total[3])
            rng=np.random.default_rng(SEED);boot=a[rng.integers(len(a),size=(N_BOOT,len(a)))].sum(axis=1)
            raw=boot[:,0]/boot[:,1]-boot[:,2]/boot[:,3]
            estimates[group]={'n_tasks':len(a),'n_cards':int(total[4]),'n_programs':int(total[3]),
                'implementation_sd_pp':math.sqrt(implementation),'implementation_sd_interval_pp':np.sqrt(np.maximum(0,np.quantile(raw,[.025,.975]))).tolist(),
                'seed_sd_pp':math.sqrt(total[2]/total[3]),'raw_implementation_variance_pp2':float(total[0]/total[1]-total[2]/total[3])}
        output['followup_reference_strata'][arm]=estimates
    return output


def main():
    parser=argparse.ArgumentParser();parser.add_argument('--build-paired-example',action='store_true');args=parser.parse_args()
    if args.build_paired_example:build_paired_example();return
    data=load_followup();output={'status':'post_outcome_offline_diagnostic','bootstrap_seed':SEED,'bootstrap_resamples':N_BOOT}
    stages=[('robust_transport',robust_transport),('allocation',lambda:allocation_replay(data)),
        ('banks',lambda:bank_comparisons(data)),('retention',lambda:retention_projection(data)),
        ('optimism',optimism_ratios),('cost',lambda:cost_allocation(data)),
        ('workflow_calibration',lambda:workflow_calibration(data)),('source_inventory',lambda:source_inventory(data)),
        ('paired_example',paired_example)]
    for name,fn in stages:
        output[name]=fn();print(name+' complete',flush=True)
    write_json(OUT/'analysis.json',output)


if __name__=='__main__': main()


==> anc/ImplementationLottery/scripts/analyze_paired_lottery_poc.py <==
#!/usr/bin/env python3
"""Combine two preregistered single-state executor-system PoC reports."""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo._util import read_json, write_json  # noqa: E402


def _cards(run_dir: Path) -> dict[tuple[str, str], str]:
    report = read_json(run_dir / "lottery_analysis.json")
    out = {}
    for row in report["assignments"]:
        key = (str(row["state_id"]), str(row["idea_label"]))
        value = str(row["card_sha256"])
        if key in out and out[key] != value:
            raise RuntimeError(f"card hash changes within run: {key}")
        out[key] = value
    return out


def combine(lite_dir: Path, core_dir: Path, prereg: dict) -> dict:
    systems = {"lite": lite_dir, "agent_core": core_dir}
    reports = {
        name: read_json(path / "lottery_analysis.json")
        for name, path in systems.items()
    }
    gates = {
        name: read_json(path / "pilot_go_no_go.json")
        for name, path in systems.items()
    }
    manifests = {
        name: read_json(path / "protocol" / "run_manifest.json")
        for name, path in systems.items()
    }
    cards = {name: _cards(path) for name, path in systems.items()}
    shared_cards = cards["lite"] == cards["agent_core"] and bool(cards["lite"])
    executor_manifest_ok = (
        manifests["lite"].get("executor_kind") == "lite"
        and manifests["agent_core"].get("executor_kind") == "agent_core"
    )
    complete = all(report.get("complete") for report in reports.values())
    # The preregistered expansion decision is the full single-system gate.  A
    # system can nevertheless contain the scientific variation signal while
    # failing a separate health check (for example, valid patch rate).  Keep
    # those two statements separate so a no-go is not misreported as "no
    # material variation".
    variation_detected = {
        name: bool(gate.get("checks", {}).get("material_implementation_variance"))
        and bool(gate.get("checks", {}).get("implementation_exceeds_rerun_noise"))
        for name, gate in gates.items()
    }
    full_gate_pass = {
        name: bool(gate.get("pilot_pass")) for name, gate in gates.items()
    }
    proceed = (
        complete and shared_cards and executor_manifest_ok
        and any(full_gate_pass.values())
    )

    diversity_floor = float(prereg["paired_poc_decision"][
        "min_fraction_idea_cells_with_multiple_distinct_valid_patches_for_informative_low_variance"
    ])
    diversity = {
        name: report["patch_diversity"].get(
            "fraction_eligible_cells_with_multiple_distinct_valid_patches"
        )
        for name, report in reports.items()
    }
    diverse_enough = {
        name: value is not None and float(value) >= diversity_floor
        for name, value in diversity.items()
    }
    if proceed and all(variation_detected.values()):
        outcome = "implementation_variation_detected_in_both_system_bundles"
    elif proceed:
        outcome = "implementation_variation_detected_in_one_system_bundle"
    elif complete and shared_cards and any(variation_detected.values()):
        outcome = "implementation_variation_detected_but_full_gate_failed"
    elif complete and shared_cards and all(diverse_enough.values()):
        outcome = "no_material_variation_in_this_state_add_second_state"
    elif complete and shared_cards:
        outcome = "low_patch_diversity_action_space_inconclusive"
    else:
        outcome = "structural_or_fidelity_failure_repair_before_more_runs"

    return {
        "question": prereg["one_sentence_question"],
        "paired_poc_pass": proceed,
        "outcome": outcome,
        "checks": {
            "both_runs_complete": complete,
            "shared_frozen_cards": shared_cards,
            "executor_manifests_correct": executor_manifest_ok,
            "variation_signal_in_at_least_one_system": any(
                variation_detected.values()
            ),
            "full_preregistered_gate_in_at_least_one_system": any(
                full_gate_pass.values()
            ),
        },
        "per_system_variation_signal": variation_detected,
        "per_system_full_gate_pass": full_gate_pass,
        "per_system_gate": gates,
        "per_system_patch_diversity": diversity,
        "claim_scope": prereg["executor_comparison_scope"],
        "card_hashes": {
            f"{state}/{idea}": value
            for (state, idea), value in sorted(cards["lite"].items())
        } if shared_cards else {},
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--lite-run", required=True)
    parser.add_argument("--agent-core-run", required=True)
    parser.add_argument("--prereg", required=True)
    parser.add_argument("--output", required=True)
    args = parser.parse_args()
    report = combine(
        Path(args.lite_run), Path(args.agent_core_run), read_json(Path(args.prereg))
    )
    write_json(Path(args.output), report)
    print(json.dumps(report, indent=2, sort_keys=True))
    return 0 if all(report["checks"].values()) else 2


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/analyze_premium_robustness.py <==
#!/usr/bin/env python3
"""Audit prespecified premiums and average calibration over complete program partitions."""
import argparse
from collections import defaultdict
from itertools import combinations
from pathlib import Path
import math
import sys

import numpy as np

ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT));sys.path.insert(0,str(ROOT/'scripts'))
from analyze_reviewer_revision import load_followup, complete_faithful, groups, summary, ARMS, LABELS
from analyze_aistats_extension import BASE
from analyze_decision_followup import correlation, crossfit_slope_terms
from trust_hypo.decision_audit import paired_contrast, TOL
from trust_hypo.selection_policy import POLICIES
from trust_hypo._util import read_json, write_json

OUT=ROOT/'runs/premium_robustness_20261003'
SEED=20261005
N_BOOT=20000


def descriptive(values):
    return summary(values,seed=SEED)


def premium_summary(values,task_ids,original_interval=None, *, deletion_intervals=False):
    values=np.array(values,dtype=float);values[np.abs(values)<=TOL]=0.
    out=paired_contrast(values,seed=SEED)
    if original_interval is not None:out['interval']=list(original_interval);out['interval_source']='original prespecified secondary analysis, seed 20261002'
    out.update(n_tasks=len(values),median=float(np.median(values)),positive=int((values>TOL).sum()),
        tied=int((np.abs(values)<=TOL).sum()),negative=int((values<-TOL).sum()),task_ids=list(task_ids),task_values=values.tolist())
    m=out['positive']+out['negative'];out['minimum_two_sided_sign_flip_p']=min(1.,2.**(1-m))
    loo=(values.sum()-values)/(len(values)-1)
    out['leave_one_task_out_mean_range']=[float(loo.min()),float(loo.max())]
    out['leave_one_task_out_means']={str(t):float(v) for t,v in zip(task_ids,loo)}
    top=int(np.argmax(values));out['largest_positive_task']=int(task_ids[top]);out['largest_positive_task_value']=float(values[top])
    out['largest_task_fraction_of_signed_total']=float(values[top]/values.sum()) if abs(values.sum())>TOL else None
    if deletion_intervals:
        intervals={str(t):descriptive(np.delete(values,j))['interval'] for j,t in enumerate(task_ids)}
        out['leave_one_task_out_intervals']=intervals
        out['minimum_deleted_sample_lower_bound']=min(v[0] for v in intervals.values())
    return out


def premium_robustness():
    study=read_json(BASE/'study_analysis.json');out={}
    for arm in ARMS:
        out[arm]={}
        for pop in ['itt','faithful']:
            out[arm][pop]={}
            for group in ['pooled','continuation','new_tasks']:
                view=study['arms'][arm]['groups'][group][pop]['selection']['development/combinations'];ids=sorted(view['per_task'],key=int)
                results={}
                for p in POLICIES:
                    vals=[view['per_task'][t]['policies'][p]['retained_minus_fresh_accuracy_pp'] for t in ids]
                    results[p]=premium_summary(vals,list(map(int,ids)),view['policies'][p]['metrics']['retained_minus_fresh_accuracy_pp']['interval'],
                        deletion_intervals=group=='pooled' and p in ['one','mean5'])
                out[arm][pop][group]=results
    return out


def family_projection(data):
    study=read_json(BASE/'study_analysis.json');out={}
    for arm,tasks in data.items():
        support=study['arms'][arm]['groups']['pooled']['faithful']['selection']['development/combinations']['per_task']
        cells={}
        for ts,row in support.items():
            d=tasks[int(ts)];cells[ts]={}
            for idea in row['ideas']:
                dev=sorted([r for r in d['dev'] if r['idea_label']==idea],key=lambda r:r['replicate'])
                sel=sorted([r for r in d['selection'] if r['idea_label']==idea],key=lambda r:r['replicate'])
                x=np.array([r['accuracy']*100 for r in dev]);y=np.array([(1+np.mean(r['normalized_seed_scores']))*d['scale']['accuracy']*100 for r in sel])
                cells[ts][idea]={'x':x,'y':y,'covariance':np.cov(np.column_stack([x,y]),rowvar=False)}
        per_task={}
        for ts,row in support.items():
            d=tasks[int(ts)];labels=row['ideas'];bank=d['choices']['development']['combinations'][','.join(labels)]
            slopes={}
            for idea in labels:
                others=[v[idea]['covariance'] for t,v in cells.items() if t!=ts and idea in v]
                moment=np.mean(others,axis=0) if others else np.zeros((2,2))
                slopes[idea]=float(moment[0,1]/moment[0,0]) if moment[0,0]>1e-12 else 0.
            policies={}
            for p,policy in bank.items():
                pred=0.
                for idea in labels:
                    x=cells[ts][idea]['x'];w=np.asarray(policy['retained_program_counts'][idea])/policy['n_worlds']
                    pred+=float(w@(slopes[idea]*(x-x.mean())))
                observed=row['policies'][p]['retained_minus_fresh_accuracy_pp']
                policies[p]={'family_prediction_full_center_pp':pred,'family_prediction_leave_one_center_pp':pred*5/4,
                    'observed_premium_pp':observed,'prediction_error_pp':pred-observed,
                    'absolute_prediction_error_pp':abs(pred-observed),
                    'leave_one_center_error_pp':pred*5/4-observed,
                    'leave_one_center_absolute_error_pp':abs(pred*5/4-observed)}
            per_task[ts]={'labels':labels,'task_held_out_family_slopes':slopes,'policies':policies}
        by_group={}
        for group,ids in groups(list(map(int,per_task))).items():
            by_group[group]={p:{key:descriptive([per_task[str(t)]['policies'][p][key] for t in ids])
                for key in per_task[str(ids[0])]['policies'][p]} for p in POLICIES}
        out[arm]={'per_task':per_task,'groups':by_group}
    return out


def gain_decomposition(data):
    study=read_json(BASE/'study_analysis.json');out={}
    for arm,tasks in data.items():
        out[arm]={}
        for pop in ['itt','faithful']:
            support=study['arms'][arm]['groups']['pooled'][pop]['selection']['development/combinations']['per_task'];per_task={}
            for ts,row in support.items():
                d=tasks[int(ts)];labels=row['ideas'];bank=d['choices']['development']['combinations'][','.join(labels)];policies={}
                for p,policy in bank.items():
                    dev_gain=0.
                    for idea in labels:
                        ds=sorted([r for r in d['dev'] if r['idea_label']==idea],key=lambda r:r['replicate'])
                        weights=np.asarray(policy['retained_program_counts'][idea])/policy['n_worlds']
                        dev_gain+=float(weights@np.array([r['utility']*r['baseline_accuracy']*100 for r in ds]))
                    metric=row['policies'][p];final=metric['retained_program_test_utility']*100*d['scale']['accuracy'];fresh=metric['selected_reference_utility']*100*d['scale']['accuracy']
                    policies[p]={'selected_development_gain_pp':dev_gain,'selected_final_gain_pp':final,'fresh_final_gain_pp':fresh,
                        'development_to_final_gap_pp':dev_gain-final,'selected_final_to_fresh_gap_pp':final-fresh,
                        'total_development_to_fresh_gap_pp':dev_gain-fresh}
                per_task[ts]=policies
            by_group={}
            for group,ids in groups(list(map(int,per_task))).items():
                by_group[group]={p:{key:descriptive([per_task[str(t)][p][key] for t in ids]) for key in per_task[str(ids[0])][p]} for p in POLICIES}
            out[arm][pop]={'per_task':per_task,'groups':by_group}
    return out


def cost_switches(data):
    first=read_json(ROOT/'runs/reviewer_revision_20261003/analysis.json')['seed_and_variance']['followup']
    second=read_json(ROOT/'runs/decision_followup_20261003/analysis.json');out={}
    for arm,tasks in data.items():
        entries={}
        def add(name,vm,vr,meta=None):
            vm=float(vm);vr=float(vr)
            entries[name]={'implementation_variance_pp2':vm,'seed_variance_pp2':vr,
                'k1_to_k2_cost_ratio':2*vm/vr if vr>1e-12 else None,'zero_measured_seed_variance':vr<=1e-12,**(meta or {})}
        add('pooled',first[arm]['components']['implementation'],first[arm]['components']['rerun'])
        d=second['source_inventory']['followup_reference_strata'][arm]['baseline_hgb_core']
        add('baseline_hgb_core',d['implementation_sd_pp']**2,d['seed_sd_pp']**2,{k:d[k] for k in ['n_tasks','n_cards','n_programs']})
        for idea in LABELS:
            w=df=sv=n=same=0.;n_cards=0
            for task,d in tasks.items():
                rows=[r for r in d['refs'] if r['idea_label']==idea and complete_faithful(r)]
                if len(rows)<2:continue
                values=(1+np.array([r['normalized_seed_scores'] for r in rows]))*d['scale']['accuracy']*100
                w+=np.sum((values[:,0]-values[:,0].mean())**2);df+=len(values)-1
                sv+=np.var(values,axis=1,ddof=1).sum();n+=len(values);same+=int((np.ptp(values,axis=1)<1e-10).sum());n_cards+=1
            add(idea,max(0.,w/df-sv/n),sv/n,{'n_programs':int(n),'n_cards':n_cards,'n_score_invariant':int(same),'raw_implementation_variance_pp2':float(w/df-sv/n)})
        c=second['cost'][arm]['scenarios']['generation_and_two_judgments']
        out[arm]={'duration_cost_ratio':c['c_implementation_s']/c['c_seed_s'],'components':entries}
    return out


def select_typical_example(data):
    audit=read_json(ROOT/'runs/decision_followup_20261003/analysis.json')['source_inventory']['programs']
    tags={(r['arm'],r['state_id'],r['idea'],r['replicate']):r['source_tag']['group'] for r in audit if r['cohort']=='followup'}
    candidates=[]
    from analyze_aistats_extension import EXISTING_TASKS
    for arm,tasks in data.items():
        for task,d in tasks.items():
            offset=0 if task in EXISTING_TASKS else 5
            for idea in LABELS:
                rows=sorted([r for r in d['refs'] if r['idea_label']==idea],key=lambda r:r['replicate'])
                if len(rows)!=12 or not all(complete_faithful(r) and tags[(arm,d['state_id'],idea,r['replicate']+offset)]=='baseline_hgb_core' for r in rows):continue
                scores=np.array([(1+r['normalized_seed_scores'][0])*d['scale']['accuracy']*100 for r in rows]);sd=float(scores.std(ddof=1))
                if sd>1e-10:candidates.append({'task':task,'arm':arm,'idea':idea,'state_id':d['state_id'],'sd_pp':sd,'scores_pp':scores.tolist(),'source_offset':offset})
    candidates.sort(key=lambda r:(r['sd_pp'],r['task'],r['arm'],r['idea']))
    index=(len(candidates)-1)//2;chosen=dict(candidates[index]);order=np.argsort(chosen['scores_pp'],kind='stable').tolist()
    chosen.update(eligible_positive_sd_cards=len(candidates),selected_rank=index+1,central_pair=order[5:7],extreme_pair=[order[0],order[-1]],all_ranked_candidates=candidates)
    return chosen


def common_partition_metrics(fit, options):
    """Integrate independent held-out subset choices for each common partition."""
    s,c,m=options.shape;fmax=fit==fit.max(axis=1,keepdims=True)
    result={}
    for largest in [True,False]:
        leader=c-1-np.argmax(fmax[:,::-1],axis=1) if largest else np.argmax(fmax,axis=1)
        win=np.zeros((s,c))
        for i in range(c):
            prob=np.ones((s,m))
            for j in range(c):
                if i==j:continue
                strict=(j>i) if largest else (j<i)
                prob*=np.mean(options[:,j,:,None] < options[:,i,None,:] if strict
                              else options[:,j,:,None] <= options[:,i,None,:],axis=1)
            win[:,i]=prob.mean(axis=1)
        assert np.allclose(win.sum(axis=1),1.)
        reversal=1-win[np.arange(s),leader]
        result['largest_label_reversal' if largest else 'smallest_label_reversal']=float(reversal.mean())
        if largest:result['partition_reversal_quantiles']=np.quantile(reversal,[0,.1,.5,.9,1]).tolist()
    unique=np.zeros(s)
    for i in range(c):
        prob=np.ones((s,m))
        for j in range(c):
            if i!=j:prob*=np.mean(options[:,j,:,None]<options[:,i,None,:],axis=1)
        unique+=prob.mean(axis=1)
    queries=np.sort(options.reshape(s,-1),axis=1)
    cdfs=np.mean(options[:,:,:,None]<=queries[:,None,None,:],axis=2)
    inside=np.prod(np.where(fmax[:,:,None],cdfs,1.),axis=1)
    outside=np.prod(np.where(~fmax[:,:,None],cdfs,1.),axis=1)
    disjoint=(np.diff(inside,axis=1,prepend=0.)*(1-outside)).sum(axis=1)
    order=np.argsort(fit,axis=1,kind='stable')[:,::-1];first,second=order[:,0],order[:,1]
    a=options[np.arange(s),first,:,None];b=options[np.arange(s),second,None,:]
    pair=(b>a)|((b==a)&(second>first)[:,None,None])
    result.update(disjoint_winner_sets=float(disjoint.mean()),fit_tie_probability=float(np.mean(fmax.sum(axis=1)>1)),
                  selection_tie_probability=float(np.mean(1-unique)),two_card_reversal=float(pair.mean()))
    return result


def empirical_joint(atoms):
    """Return an exact joint CDF and mass lookup on integer score pairs."""
    unique,counts=np.unique(atoms,axis=0,return_counts=True)
    a=np.unique(unique[:,0]);z=np.unique(unique[:,1]);hist=np.zeros((len(a),len(z)))
    hist[np.searchsorted(a,unique[:,0]),np.searchsorted(z,unique[:,1])]=counts/len(atoms)
    cdf=hist.cumsum(axis=0).cumsum(axis=1)
    def lookup(points, mass=False):
        ia=np.searchsorted(a,points[:,0],side='right')-1;iz=np.searchsorted(z,points[:,1],side='right')-1
        valid=(ia>=0)&(iz>=0)
        if mass:valid&=(a[np.maximum(0,ia)]==points[:,0])&(z[np.maximum(0,iz)]==points[:,1])
        return np.where(valid,(hist if mass else cdf)[np.maximum(0,ia),np.maximum(0,iz)],0.)
    return unique,counts/len(atoms),lookup


def independent_partition_metrics(atoms):
    """Integrate all per-card partition and subset choices via joint CDFs."""
    distributions=[empirical_joint(a) for a in atoms];result={};c=len(atoms)
    for largest in [True,False]:
        agreement=0.
        for i,(points,prob,_) in enumerate(distributions):
            term=prob.copy()
            for j,(_,_,cdf) in enumerate(distributions):
                if i!=j:term*=cdf(points-int(j>i if largest else j<i))
            agreement+=term.sum()
        result['largest_label_reversal' if largest else 'smallest_label_reversal']=float(1-agreement)
    union=np.unique(np.concatenate([d[0] for d in distributions]),axis=0)
    fs=np.stack([d[2](union) for d in distributions]);ps=np.stack([d[2](union,mass=True) for d in distributions])
    result['disjoint_winner_sets']=float(1-np.sum(np.prod(fs,axis=0)-np.prod(fs-ps,axis=0)))
    for k,name in [(0,'fit'),(1,'selection')]:
        marginals=[]
        for a in atoms:
            x,n=np.unique(a[:,k],return_counts=True);marginals.append((x,n/len(a)))
        unique=0.
        for i,(x,p) in enumerate(marginals):
            term=p.copy()
            for j,(y,q) in enumerate(marginals):
                if i!=j:
                    index=np.searchsorted(y,x,side='left');term*=np.r_[0,q.cumsum()][index]
            unique+=term.sum()
        result[name+'_tie_probability']=float(1-unique)
    return result


def gaussian_tie_metrics(components, seed, n_sim=50000):
    from analyze_decision_followup import normal_probabilities
    rng=np.random.default_rng(seed);c=len(components)
    mu=np.array([v['mean'] for v in components]);vm=np.array([v['implementation'] for v in components]);vr=np.array([v['seed'] for v in components])
    fit=mu+rng.normal(size=(n_sim,c))*np.sqrt(vm/6+vr/18)
    held=mu[None,:,None]+rng.normal(size=(n_sim,c,5))*np.sqrt(vm+vr)[None,:,None]
    fmax=np.abs(fit-fit.max(axis=1,keepdims=True))<=TOL
    order=np.argsort(np.round(fit,10),axis=1,kind='stable')[:,::-1];first,second=order[:,0],order[:,1]
    out={}
    for p,(j,agg) in POLICIES.items():
        values=held[:,:,:j].mean(axis=2) if agg=='mean' else held[:,:,:j].max(axis=2)
        vmax=np.abs(values-values.max(axis=1,keepdims=True))<=TOL
        left=np.argmax(fmax,axis=1)!=np.argmax(vmax,axis=1)
        right=np.argmax(fmax[:,::-1],axis=1)!=np.argmax(vmax[:,::-1],axis=1)
        diff=values[np.arange(n_sim),second]-values[np.arange(n_sim),first]
        out[p]={'largest_label_reversal':float(right.mean()),'smallest_label_reversal':float(left.mean()),
            'disjoint_winner_sets':float(np.mean(~(fmax&vmax).any(axis=1))),
            'fit_tie_probability':float(np.mean(fmax.sum(axis=1)>1)),
            'selection_tie_probability':float(np.mean(vmax.sum(axis=1)>1)),
            'two_card_reversal':float(np.mean((diff>TOL)|((np.abs(diff)<=TOL)&(second>first)))),
            'largest_label_mc_se':float(right.std(ddof=1)/np.sqrt(n_sim))}
        if agg=='mean':
            probabilities=normal_probabilities(mu[first]-mu[second],(vm[first]+vr[first]+vm[second]+vr[second])/j,second>first)
            out[p]['two_card_integrated_formula']=float(probabilities.mean())
    return out


def partition_calibration(data):
    from analyze_decision_followup import fit_components
    parts=np.array(list(combinations(range(12),6)));held=np.array([[i for i in range(12) if i not in row] for row in parts]);out={}
    for arm,tasks in data.items():
        per_task={}
        for task,d in tasks.items():
            cells=[];labels=[]
            for idea in LABELS:
                rows=sorted([r for r in d['refs'] if r['idea_label']==idea],key=lambda r:r['replicate'])
                if len(rows)==12 and all(complete_faithful(r) for r in rows):
                    labels.append(idea);cells.append(np.rint((1+np.array([r['normalized_seed_scores'] for r in rows]))*d['scale']['accuracy']*d['scale']['n_test']).astype(int))
            if len(cells)<2:continue
            values=np.array(cells);fit=values[:,parts,:].sum(axis=(2,3)).T
            held_values=values[:,held,0].transpose(1,0,2)
            components=[fit_components(v/d['scale']['n_test']*100) for v in values]
            normal=gaussian_tie_metrics(components,np.random.SeedSequence([SEED,task,ARMS.index(arm)]))
            policies={}
            for p,(j,agg) in POLICIES.items():
                ix=np.array(list(combinations(range(6),j)));sample=held_values[:,:,ix]
                options=sample.sum(axis=-1) if agg=='mean' else sample.max(axis=-1)
                atoms=[np.column_stack([np.repeat(fit[:,i],len(ix)),options[:,i,:].reshape(-1)]) for i in range(len(cells))]
                policies[p]={'common_partitions':common_partition_metrics(fit,options),
                             'independent_partitions':independent_partition_metrics(atoms),'gaussian':normal[p]}
            per_task[str(task)]={'labels':labels,'policies':policies}
        pooled={p:{scheme:{key:descriptive([r['policies'][p][scheme][key] for r in per_task.values()])
                          for key in ['largest_label_reversal','smallest_label_reversal','disjoint_winner_sets','fit_tie_probability','selection_tie_probability']}
                   for scheme in ['common_partitions','independent_partitions','gaussian']} for p in POLICIES}
        for p in POLICIES:
            for scheme in ['common_partitions','gaussian']:
                pooled[p][scheme]['two_card_reversal']=descriptive([r['policies'][p][scheme]['two_card_reversal'] for r in per_task.values()])
            if POLICIES[p][1]=='mean':
                pooled[p]['gaussian']['two_card_integrated_formula']=descriptive([r['policies'][p]['gaussian']['two_card_integrated_formula'] for r in per_task.values()])
        out[arm]={'n_partitions':len(parts),'gaussian_draws':50000,'n_tasks':len(per_task),'per_task':per_task,'pooled':pooled}
        print(arm+' partition calibration complete',flush=True)
    return out


def build_typical_patterns(example):
    from evaluate_extension_selection import state_record
    from analyze_reviewer_revision import encode_item_patterns
    state=state_record(example['task']);ref=state['evaluator_ref'];y=np.load(ref['data'],allow_pickle=False)['y'][read_json(ref['split'])['test']]
    predictions=np.column_stack([np.load(BASE/f"t{example['task']}"/example['arm']/example['state_id']/f"{example['idea']}_r{j+example['source_offset']}"/'hidden_predictions.npy') for j in range(12)])
    matrix=predictions==y[:,None]
    identities={name:bool(np.array_equal(predictions[:,example[name][0]],predictions[:,example[name][1]])) for name in ['central_pair','extreme_pair']}
    write_json(OUT/'typical_example_patterns.json',{'n_items':len(y),'correct_counts':matrix.sum(axis=0).tolist(),
        'identical_predictions':identities,'patterns':encode_item_patterns(matrix.astype(np.uint8))})


def typical_paired(example):
    from analyze_reviewer_revision import decode_item_patterns
    raw=read_json(OUT/'typical_example_patterns.json');patterns,counts=decode_item_patterns(raw['patterns'],12);out={}
    assert np.allclose(np.array(raw['correct_counts'])/raw['n_items']*100,example['scores_pp'])
    for name in ['central_pair','extreme_pair']:
        lo,hi=example[name];diff=patterns[:,hi]-patterns[:,lo];n=int(counts.sum());b=int(counts[diff>0].sum());c=int(counts[diff<0].sum());nd=b+c
        p=min(1.,2*sum(math.comb(nd,i) for i in range(min(b,c)+1))/2**nd) if nd else 1.
        boot=np.random.default_rng(SEED).multinomial(n,counts/n,size=N_BOOT)@diff/n*100
        out[name]={'slots':[lo,hi],'higher_only_correct':b,'lower_only_correct':c,'difference_pp':float(counts@diff/n*100),
                   'paired_interval_pp':np.quantile(boot,[.025,.975]).tolist(),'exact_mcnemar_p':p,
                   'identical_predictions':raw['identical_predictions'][name]}
    return {'n_items':raw['n_items'],'pairs':out}


if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('--build-example-patterns',action='store_true');args=parser.parse_args()
    data=load_followup();output={'status':'post_outcome_robustness','seed':SEED}
    for name,fn in [('premium',premium_robustness),('family_projection',lambda:family_projection(data)),
        ('gain_decomposition',lambda:gain_decomposition(data)),('cost_switches',lambda:cost_switches(data)),
        ('typical_example',lambda:select_typical_example(data)),('partition_calibration',lambda:partition_calibration(data))]:
        output[name]=fn();print(name+' complete',flush=True)
    if args.build_example_patterns:build_typical_patterns(output['typical_example'])
    output['typical_example']['paired']=typical_paired(output['typical_example'])
    write_json(OUT/'analysis.json',output)


==> anc/ImplementationLottery/scripts/analyze_reviewer_revision.py <==
#!/usr/bin/env python3
"""Recompute review diagnostics from frozen programs and saved outcomes."""
from collections import Counter, defaultdict
from itertools import combinations
from pathlib import Path
import argparse
import json
import math
import sys

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT)); sys.path.insert(0, str(ROOT / 'scripts'))
from analyze_aistats_extension import (load_reference, load_selection_test,
    recover_accuracy, EXISTING_TASKS, NEW_TASKS, BASE)
from analyze_aistats_study import load as load_initial
from audit_existing_evidence import load as load_archived, SOLID_FAIL_9, short
from evaluate_extension_selection import selection_run, state_record
from trust_hypo.decision_audit import variance_report, paired_contrast, TOL
from trust_hypo.selection_policy import choice_distribution, reference_metrics, POLICIES, holm_adjust
from trust_hypo._util import read_json, write_json

OUT = ROOT / 'runs/reviewer_revision_20261003'
SEED = 20261003
N_BOOT = 20000
ARMS = ['lite', 'agent_core']
LABELS = ['I00', 'I01', 'I02', 'I03']
PAIRS = [('max3', 'mean3'), ('one', 'mean5')]


def summary(values, *, n_boot=N_BOOT, seed=SEED):
    values = np.asarray(values, dtype=float)
    if not len(values):
        return {'n_tasks': 0}
    rng = np.random.default_rng(seed)
    means = values[rng.integers(len(values), size=(n_boot, len(values)))].mean(axis=1)
    result = {'n_tasks': len(values), 'mean': float(values.mean()),
        'interval': np.quantile(means, [.025, .975]).tolist(), 'task_values': values.tolist()}
    if len(values) > 1:
        omitted = (values.sum() - values) / (len(values) - 1)
        result['leave_one_task_out_range'] = [float(omitted.min()), float(omitted.max())]
    return result


def contrast(values):
    values = np.asarray(values, dtype=float)
    result = paired_contrast(values, seed=SEED)
    counts = {'positive': int(np.sum(values > TOL)), 'tie': int(np.sum(np.abs(values) <= TOL)),
              'negative': int(np.sum(values < -TOL))}
    nonzero = counts['positive'] + counts['negative']
    result.update(counts, n_nonzero=nonzero,
        minimum_two_sided_sign_flip_p=min(1., 2. ** (1 - nonzero)))
    result.update({k: v for k, v in summary(values).items() if k == 'leave_one_task_out_range'})
    return result


def groups(tasks):
    return {'continuation': [t for t in tasks if t in EXISTING_TASKS],
            'new_tasks': [t for t in tasks if t in NEW_TASKS], 'pooled': list(tasks)}


def load_followup():
    frozen = read_json(BASE / 'selection_choices.json')
    data = {}
    for arm in ARMS:
        data[arm] = {}
        for task in frozen['task_ids']:
            refs, scale, _ = load_reference(task, arm)
            choice = frozen['tasks'][str(task)]['arms'][arm]
            data[arm][task] = {'refs': refs, 'selection': load_selection_test(task, arm),
                'dev': choice['selection_records'], 'choices': choice,
                'scale': scale, 'state_id': frozen['tasks'][str(task)]['state_id']}
    return data


def concentration():
    report = read_json(BASE / 'study_analysis.json')
    result = {}
    for arm in ARMS:
        result[arm] = {}
        for group in ['continuation', 'new_tasks', 'pooled']:
            selection = report['arms'][arm]['groups'][group]['itt']['selection']['development/combinations']
            task_rows = selection['per_task']; ids = sorted(task_rows, key=int)
            output = {'task_ids': list(map(int, ids)), 'policies': {}, 'contrasts': {}}
            for policy in POLICIES:
                values = [task_rows[t]['policies'][policy]['regret_accuracy_pp'] for t in ids]
                s = summary(values); total = sum(values)
                s['task_shares'] = {t: value / total if total else 0. for t, value in zip(ids, values)}
                s['n_zero_loss_tasks'] = sum(abs(v) <= TOL for v in values)
                output['policies'][policy] = s
            output['n_all_policies_zero'] = sum(all(abs(task_rows[t]['policies'][p]['regret_accuracy_pp']) <= TOL
                                                      for p in POLICIES) for t in ids)
            for left, right in PAIRS:
                values = [task_rows[t]['policies'][left]['regret_accuracy_pp'] -
                          task_rows[t]['policies'][right]['regret_accuracy_pp'] for t in ids]
                key = left + '_minus_' + right
                output['contrasts'][key] = contrast(values)
                output['contrasts'][key]['interval'] = selection['contrasts'][key]['interval']
                output['contrasts'][key]['interval_source'] = 'original follow-up analysis with seed 20261002'
            result[arm][group] = output
    p = {arm + '/' + key: value['two_sided_sign_flip_p'] for arm in ARMS
         for key, value in result[arm]['new_tasks']['contrasts'].items()}
    result['new_task_post_outcome_holm'] = holm_adjust(p)
    initial = read_json(ROOT / 'runs/aistats2027_flash_structured/study_analysis.json')
    result['initial_itt'] = {a: {key: contrast(value['task_differences'])
        for key, value in initial['arms'][a]['populations']['itt']['selection']['contrasts'].items()} for a in ARMS}
    return result


def complete_faithful(row):
    return row['valid_patch'] and row['fidelity'] == 'faithful' and row['complete_three_seeds']


def seed_and_variance(data):
    result = {}
    for cohort in ['archived', 'initial', 'followup']:
        result[cohort] = {}
        for arm in ARMS:
            if cohort == 'followup':
                sets = [(d['refs'], d['scale']) for d in data[arm].values()]
                cells = [(r, d['scale'], r['normalized_seed_scores']) for d in data[arm].values()
                         for r in d['refs'] if complete_faithful(r)]
            else:
                loaded = load_archived(arm) if cohort == 'archived' else load_initial(arm)
                rows, reruns, scales = loaded[:3]
                cells = []
                for row in rows:
                    key = row['state_id'], row['idea_label'], row['replicate']
                    if (not row['valid_patch'] or row['fidelity'] != 'faithful' or len(reruns.get(key, [])) != 3
                        or cohort == 'archived' and (short(row['state_id']), row['idea_label']) in SOLID_FAIL_9):
                        continue
                    cells.append((row, scales[row['state_id']], reruns[key]))
            card_support = defaultdict(set)
            for row, _, _ in cells:
                card_support[row['state_id']].add(row['idea_label'])
            cells = [cell for cell in cells if len(card_support[cell[0]['state_id']]) >= 2]
            transformed = []; invariant = 0; counts = defaultdict(lambda: [0, 0])
            for row, scale, seeds in cells:
                base = scale['accuracy']; n = scale['n_test']
                baseline = scale.get('recorded_baseline', base)
                scores = np.array([recover_accuracy(v, baseline, n) * 100 for v in seeds])
                same = bool(np.ptp(scores) == 0)
                invariant += same; counts[row['state_id']][0] += same; counts[row['state_id']][1] += 1
                transformed.append(dict(row, utility=float(scores[0]), rerun_variance=float(np.var(scores, ddof=1))))
            v = variance_report(transformed, seed=SEED)
            v['implementation_sd_pp'] = math.sqrt(v['components']['implementation'])
            v['seed_sd_pp'] = math.sqrt(v['components']['rerun'])
            v['implementation_sd_interval_pp'] = [math.sqrt(max(0., x)) for x in v['intervals']['implementation']]
            v['seed_sd_interval_pp'] = [math.sqrt(max(0., x)) for x in v['intervals']['rerun']]
            v.update(n_score_invariant=invariant, n_complete_programs=len(cells),
                score_invariant_fraction=invariant / len(cells),
                per_task_score_invariant={s: {'n_invariant': k, 'n_programs': n} for s, (k, n) in counts.items()})
            result[cohort][arm] = v
    return result


def utility(row, failure, drift, *, dev=False):
    penalty = drift if row['fidelity'] in ['drift', 'missing'] else (-.1 if row['fidelity'] == 'invalid' else 0.)
    if dev:
        return row['gain'] + penalty if row['valid'] else failure
    source = row['seed_utilities']
    old_penalty = row['fidelity_penalty']
    return float(np.mean([v - old_penalty + penalty if observed else failure
        for v, observed in zip(source, row['seed_observed'])]))


def attach_seed_observation(data):
    """Recover success flags from the saved seed events before changing penalties."""
    for arm, tasks in data.items():
        for task, d in tasks.items():
            for role, rows, folder, offset in [
                ('selection', d['selection'], selection_run(task, arm), 0),
                ('reference', d['refs'], BASE / f't{task}' / arm, 0 if task in EXISTING_TASKS else 5),
            ]:
                events = {(r['idea_label'], r['replicate']): r for r in read_json(folder / 'same_patch_reruns.json')['records']}
                for row in rows:
                    event = events.get((row['idea_label'], row['replicate'] + offset), {})
                    seeds = {r['training_seed'] for r in event.get('seed_scores', [])}
                    row['seed_observed'] = [row['valid_patch'] and s in seeds for s in [0, 1001, 2001]]


def penalty_sensitivity(data):
    result = {}
    for failure in [0., -.05, -.1, -.2]:
        for drift in [0., -.02, -.05]:
            setting = f'failure={failure:g}/drift={drift:g}'
            result[setting] = {}
            for arm, tasks in data.items():
                arm_result = {}
                for mode in ['frozen_choices', 'recomputed_choices']:
                    per_task = {}
                    for task, d in tasks.items():
                        refs = {i: float(np.mean([utility(r, failure, drift) for r in d['refs'] if r['idea_label'] == i])) for i in LABELS}
                        if mode == 'frozen_choices':
                            bank = d['choices']['development']['combinations'][','.join(LABELS)]
                        else:
                            scores = [[utility(r, failure, drift, dev=True) for r in sorted(d['dev'], key=lambda r: r['replicate'])
                                       if r['idea_label'] == i] for i in LABELS]
                            bank = {p: choice_distribution(scores, LABELS, k, agg) for p, (k, agg) in POLICIES.items()}
                        per_task[str(task)] = {p: reference_metrics(bank[p], refs, d['scale']['accuracy'])['regret_accuracy_pp'] for p in POLICIES}
                    arm_result[mode] = {'per_task': per_task,
                        'policy_means': {p: float(np.mean([r[p] for r in per_task.values()])) for p in POLICIES},
                        'contrast_means': {l + '_minus_' + r: float(np.mean([v[l] - v[r] for v in per_task.values()])) for l, r in PAIRS}}
                result[setting][arm] = arm_result
    return result


def cross_fold_and_retention(data):
    result = {}
    for arm, tasks in data.items():
        per_task = {}
        for task, d in tasks.items():
            cells = {}; raw_pairs = []
            for idea in LABELS:
                pairs = []
                for dev in d['dev']:
                    if dev['idea_label'] != idea or not dev['valid'] or dev['fidelity'] != 'faithful':
                        continue
                    final = next(r for r in d['selection'] if r['idea_label'] == idea and r['replicate'] == dev['replicate'])
                    if not complete_faithful(final):continue
                    x = dev['accuracy'] * 100
                    y = (1 + final['normalized_seed_scores'][0]) * d['scale']['accuracy'] * 100
                    y3 = (1 + np.mean(final['normalized_seed_scores'])) * d['scale']['accuracy'] * 100
                    pairs.append([x, float(y), float(y3)])
                if len(pairs) < 3:continue
                matrix = np.asarray(pairs); centered = matrix - matrix.mean(axis=0)
                covariance = centered.T @ centered / (len(matrix) - 1)
                cells[idea] = {'n_programs': len(pairs), 'covariance': covariance.tolist(), 'scores': pairs,
                    'centered_scores': centered.tolist()}
                raw_pairs.extend(centered.tolist())
            cov = np.mean([c['covariance'] for c in cells.values()], axis=0) if cells else np.zeros((3, 3))
            bank = d['choices']['development']['combinations'][','.join(LABELS)]
            policies = {}
            for name, p in bank.items():
                retain = fresh = bank_mean = other = intensity = 0.
                for idea in LABELS:
                    weights = np.array(p['retained_program_counts'][idea]) / p['n_worlds']
                    pi = p['selection_counts'][idea] / p['n_worlds']
                    sel = sorted([r for r in d['selection'] if r['idea_label'] == idea], key=lambda r: r['replicate'])
                    values = np.array([r['reference_utility'] for r in sel])
                    dev_scores = np.array([r['utility'] for r in sorted(d['dev'], key=lambda r: r['replicate']) if r['idea_label'] == idea])
                    q = np.mean([r['reference_utility'] for r in d['refs'] if r['idea_label'] == idea])
                    retain += weights @ values; fresh += pi * q; bank_mean += pi * values.mean()
                    other += ((pi - weights) / 4) @ values
                    intensity += weights @ (dev_scores - dev_scores.mean())
                scale = d['scale']['accuracy'] * 100
                policies[name] = {'retained_minus_fresh_pp': (retain - fresh) * scale,
                    'within_bank_advantage_pp': (retain - bank_mean) * scale,
                    'bank_minus_fresh_pp': (bank_mean - fresh) * scale,
                    'nonretained_minus_fresh_pp': (other - fresh) * scale,
                    'selection_intensity_pp': float(intensity * d['dev'][0]['baseline_accuracy'] * 100)}
            per_task[str(task)] = {'cells': cells, 'covariance': cov.tolist(), 'policies': policies}
        output = {'per_task': per_task, 'groups': {}}
        for group, ids in groups(tasks).items():
            covariances = np.array([per_task[str(t)]['covariance'] for t in ids])
            pooled = covariances.mean(axis=0)
            rng = np.random.default_rng(SEED)
            boot = covariances[rng.integers(len(ids), size=(N_BOOT, len(ids)))].mean(axis=1)
            correlations = {}
            for index, name in [(1, 'seed_zero'), (2, 'test_mean_three')]:
                denominator = math.sqrt(pooled[0, 0] * pooled[index, index])
                values = np.divide(boot[:, 0, index], np.sqrt(boot[:, 0, 0] * boot[:, index, index]),
                                   out=np.full(N_BOOT, np.nan), where=boot[:, 0, 0] * boot[:, index, index] > 0)
                correlations[name] = {'correlation': float(pooled[0, index] / denominator) if denominator else None,
                    'interval': np.nanquantile(values, [.025, .975]).tolist(),
                    'regression_slope': float(pooled[0, index] / pooled[0, 0]) if pooled[0, 0] else None,
                    'n_undefined_bootstraps': int(np.sum(np.isnan(values)))}
            output['groups'][group] = {'n_tasks': len(ids), 'n_cards': sum(len(per_task[str(t)]['cells']) for t in ids),
                'n_programs': sum(c['n_programs'] for t in ids for c in per_task[str(t)]['cells'].values()),
                'correlations': correlations,
                'retention': {p: {metric: summary([per_task[str(t)]['policies'][p][metric] for t in ids])
                    for metric in per_task[str(ids[0])]['policies'][p]} for p in POLICIES}}
        result[arm] = output
    return result


def normal_cdf(x):
    return .5 * math.erfc(-x / math.sqrt(2.))


def gaussian_pair(delta, selection_variance, reference_variance):
    """Latent selection regret and the finite-reference floor for two normal means."""
    if delta < 0 or selection_variance < 0 or reference_variance < 0:
        raise ValueError('Use a nonnegative gap and variances')
    error = normal_cdf(-delta / math.sqrt(selection_variance)) if selection_variance else 0.
    if reference_variance:
        sd = math.sqrt(reference_variance); z = delta / sd
        floor = sd * math.exp(-.5 * z * z) / math.sqrt(2 * math.pi) - delta * normal_cdf(-z)
    else:floor = 0.
    return {'error_probability': error, 'latent_regret': delta * error,
            'reference_floor': floor, 'expected_empirical_loss': delta * error + floor}


def gaussian_calibration(data):
    result = {}; n_sim = 100000
    for arm, tasks in data.items():
        rows = []
        for task, d in tasks.items():
            cells = {}
            for idea in LABELS:
                programs = sorted([r for r in d['refs'] if r['idea_label'] == idea], key=lambda r: r['replicate'])
                if len(programs) == 12 and all(complete_faithful(r) for r in programs):
                    cells[idea] = (1 + np.array([r['normalized_seed_scores'] for r in programs])) * d['scale']['accuracy'] * 100
            if len(cells) < 2:continue
            for fold, (fit, test) in enumerate([(slice(0, 6), slice(6, 12)), (slice(6, 12), slice(0, 6))]):
                means = {i: float(v[fit].mean()) for i, v in cells.items()}
                lead, second = sorted(means, key=lambda i: (means[i], i), reverse=True)[:2]
                delta = means[lead] - means[second]
                variances = []; seed_variances = []; implementation_variances = []
                all_components = {}
                for idea in sorted(cells):
                    values = cells[idea][fit]
                    seed_variance = float(np.var(values, axis=1, ddof=1).mean())
                    implementation = max(0., float(np.var(values.mean(axis=1), ddof=1)) - seed_variance / 3)
                    all_components[idea] = {'mean': means[idea], 'implementation': implementation, 'seed': seed_variance}
                for idea in [lead, second]:
                    v = all_components[idea]; variances.append(v['implementation'] + v['seed'])
                    seed_variances.append(v['seed']); implementation_variances.append(v['implementation'])
                rng = np.random.default_rng(np.random.SeedSequence([SEED, task, ARMS.index(arm), fold]))
                simulated = rng.normal(size=(n_sim, 2, 5)) * np.sqrt(variances)[None, :, None]
                simulated += np.array([means[lead], means[second]])[None, :, None]
                labels = sorted(cells)
                portfolio_simulation = rng.normal(size=(n_sim, len(labels), 5))
                portfolio_simulation *= np.sqrt([all_components[i]['implementation'] + all_components[i]['seed'] for i in labels])[None, :, None]
                portfolio_simulation += np.array([means[i] for i in labels])[None, :, None]
                for name, (k, agg) in POLICIES.items():
                    sample_scores = []
                    for idea in [lead, second]:
                        observed = cells[idea][test, 0]
                        combinations_ = np.array([observed[list(indices)] for indices in combinations(range(6), k)])
                        sample_scores.append(combinations_.mean(axis=1) if agg == 'mean' else combinations_.max(axis=1))
                    difference = sample_scores[1][None, :] - sample_scores[0][:, None]
                    error = float(np.mean((difference > TOL) | ((np.abs(difference) <= TOL) & (second > lead))))
                    if agg == 'mean':
                        predicted = gaussian_pair(delta, sum(variances) / k, 0)['error_probability']
                    else:
                        chosen = simulated[:, :, :k].max(axis=2)
                        predicted = float(np.mean((chosen[:, 1] > chosen[:, 0]) |
                            ((chosen[:, 1] == chosen[:, 0]) & (second > lead))))
                    portfolio_policy = choice_distribution([cells[i][test, 0] for i in labels], labels, k, agg)
                    portfolio_observed = 1 - portfolio_policy['selection_counts'][lead] / portfolio_policy['n_worlds']
                    simulated_scores = (portfolio_simulation[:, :, :k].mean(axis=2) if agg == 'mean'
                                        else portfolio_simulation[:, :, :k].max(axis=2))
                    winners = len(labels) - 1 - np.argmax(simulated_scores[:, ::-1], axis=1)
                    portfolio_predicted = float(np.mean(winners != labels.index(lead)))
                    rows.append({'task': task, 'fit_half': fold, 'policy': name, 'fit_leader': lead,
                        'second_card': second, 'gap_pp': delta, 'per_program_variances_pp2': variances,
                        'implementation_variances_pp2': implementation_variances, 'seed_variances_pp2': seed_variances,
                        'predicted_reversal': predicted, 'observed_reversal': error,
                        'portfolio_predicted_reversal': portfolio_predicted,
                        'portfolio_observed_reversal': portfolio_observed,
                        'portfolio_cards': labels, 'portfolio_components': all_components,
                        'seed_only_mean_prediction': gaussian_pair(delta, sum(seed_variances) / k, 0)['error_probability'] if agg == 'mean' else None,
                        'observed_tie_fraction': float(np.mean(np.abs(difference) <= TOL)),
                        'n_selection_worlds': int(difference.size),
                        'reference_floor_two_draws_pp': gaussian_pair(delta, 0, sum(variances) / 2)['reference_floor']})
        by_policy = {}
        for p in POLICIES:
            task_values = defaultdict(list)
            for row in rows:
                if row['policy'] == p:task_values[row['task']].append(row)
            per_task = {str(t): {key: float(np.mean([r[key] for r in rs])) for key in
                ['predicted_reversal', 'observed_reversal', 'observed_tie_fraction', 'reference_floor_two_draws_pp']}
                for t, rs in task_values.items()}
            by_policy[p] = {'per_task': per_task, 'n_tasks': len(per_task),
                'predicted': summary([r['predicted_reversal'] for r in per_task.values()]),
                'observed': summary([r['observed_reversal'] for r in per_task.values()]),
                'absolute_calibration_error': summary([abs(r['predicted_reversal'] - r['observed_reversal']) for r in per_task.values()])}
            portfolio_tasks = {str(t): {key: float(np.mean([r[key] for r in rs])) for key in
                ['portfolio_predicted_reversal', 'portfolio_observed_reversal']} for t, rs in task_values.items()}
            by_policy[p]['portfolio'] = {'per_task': portfolio_tasks,
                'predicted': summary([r['portfolio_predicted_reversal'] for r in portfolio_tasks.values()]),
                'observed': summary([r['portfolio_observed_reversal'] for r in portfolio_tasks.values()]),
                'absolute_calibration_error': summary([abs(r['portfolio_predicted_reversal'] - r['portfolio_observed_reversal']) for r in portfolio_tasks.values()])}
        result[arm] = {'split_rows': rows, 'policies': by_policy, 'max_policy_monte_carlo_draws': n_sim}
    return result


def headroom_sensitivity(data):
    report = read_json(BASE / 'study_analysis.json'); output = {'baseline_threshold': .988, 'arms': {}}
    for arm, tasks in data.items():
        all_rows = report['arms'][arm]['groups']['pooled']['itt']['selection']['development/combinations']['per_task']
        subsets = {'below_threshold': [t for t, d in tasks.items() if d['scale']['accuracy'] < .988],
                   'at_or_above_threshold': [t for t, d in tasks.items() if d['scale']['accuracy'] >= .988]}
        output['arms'][arm] = {}
        for group, ids in subsets.items():
            rows = [all_rows[str(t)]['policies'] for t in ids]
            output['arms'][arm][group] = {'task_ids': ids,
                'policies': {p: summary([r[p]['regret_accuracy_pp'] for r in rows]) for p in POLICIES},
                'contrasts': {l + '_minus_' + r: contrast([v[l]['regret_accuracy_pp'] - v[r]['regret_accuracy_pp'] for v in rows]) for l, r in PAIRS}}
    return output


def encode_item_patterns(matrix):
    """Retain joint correctness patterns without benchmark features or labels."""
    packed = np.packbits(np.asarray(matrix, dtype=np.uint8), axis=1, bitorder='little')
    patterns, counts = np.unique(packed, axis=0, return_counts=True)
    return [{'bits': row.tobytes().hex(), 'count': int(count)} for row, count in zip(patterns, counts)]


def decode_item_patterns(records, n_programs):
    packed = np.array([list(bytes.fromhex(r['bits'])) for r in records], dtype=np.uint8)
    return np.unpackbits(packed, axis=1, count=n_programs, bitorder='little').astype(float), np.array([r['count'] for r in records])


def build_item_patterns(data):
    output = {'scope': 'primary-seed final-test correctness; original evaluation conditions', 'arms': {}}
    for arm, tasks in data.items():
        output['arms'][arm] = {}
        for task, d in tasks.items():
            ref = state_record(task)['evaluator_ref']
            labels = np.load(ref['data'], allow_pickle=False)['y'][read_json(ref['split'])['test']]
            programs = []; columns = []
            for role, rows, folder, offset in [
                ('selection', d['selection'], selection_run(task, arm), 0),
                ('reference', d['refs'], BASE / f't{task}' / arm, 0 if task in EXISTING_TASKS else 5),
            ]:
                for row in sorted(rows, key=lambda r: (r['idea_label'], r['replicate'])):
                    record = {k: row[k] for k in ['idea_label', 'replicate', 'fidelity', 'fidelity_penalty', 'utility', 'valid_patch', 'complete_three_seeds']}
                    record['role'] = role
                    if row['valid_patch']:
                        path = folder / d['state_id'] / f"{row['idea_label']}_r{row['replicate'] + offset}" / 'hidden_predictions.npy'
                        predictions = np.load(path, allow_pickle=False)
                        correct = (predictions == labels).astype(np.uint8)
                        expected = round((1 + row['normalized_seed_scores'][0]) * d['scale']['accuracy'] * len(labels))
                        if int(correct.sum()) != expected:
                            raise ValueError(f'Saved prediction score mismatch: {task}/{arm}/{role}/{row["idea_label"]}/{row["replicate"]}')
                        record['correct_count'] = int(correct.sum())
                    else:
                        correct = np.zeros(len(labels), dtype=np.uint8); record['correct_count'] = None
                    columns.append(correct); programs.append(record)
            output['arms'][arm][str(task)] = {'n_items': len(labels), 'baseline_accuracy': d['scale']['accuracy'],
                'programs': programs, 'patterns': encode_item_patterns(np.stack(columns, axis=1))}
    write_json(OUT / 'item_patterns.json', output)
    print('saved correctness patterns with every successful score checked', flush=True)


def corrected_program_dispersion(patterns, counts):
    """Estimate fixed-program spread and its paired i.i.d. item-sampling component."""
    n = int(counts.sum()); p = patterns.shape[1]
    if n < 2 or p < 2:raise ValueError('Two items and two programs are required')
    weights = counts / n; means = weights @ patterns
    centered = patterns - patterns.mean(axis=1, keepdims=True)
    residual_means = weights @ centered
    sum_item_variances = n / (n - 1) * (weights @ (centered ** 2).sum(axis=1) - (residual_means ** 2).sum())
    observed = float(np.var(means, ddof=1) * 10000)
    sampling = float(sum_item_variances / (n * (p - 1)) * 10000)
    return {'observed_variance_pp2': observed, 'estimated_item_sampling_variance_pp2': sampling,
            'corrected_variance_raw_pp2': observed - sampling, 'n_programs': p, 'n_items': n}


def item_uncertainty(data):
    source = read_json(OUT / 'item_patterns.json'); n_boot = 2000; output = {'item_bootstrap_resamples': n_boot, 'arms': {}}
    for arm, tasks in data.items():
        per_task = {}; pooled_boot = defaultdict(list)
        for task, d in tasks.items():
            saved = source['arms'][arm][str(task)]; programs = saved['programs']; n = saved['n_items']; base = saved['baseline_accuracy']
            patterns, counts = decode_item_patterns(saved['patterns'], len(programs))
            index = {(p['role'], p['idea_label'], p['replicate']): i for i, p in enumerate(programs)}
            weights = {}; bank = d['choices']['development']['combinations'][','.join(LABELS)]
            for name, policy in bank.items():
                w = np.zeros(len(programs))
                for idea in LABELS:
                    pi = policy['selection_counts'][idea] / policy['n_worlds']
                    for rep, count in enumerate(policy['retained_program_counts'][idea]):w[index[('selection', idea, rep)]] = count / policy['n_worlds']
                    for rep in range(12):w[index[('reference', idea, rep)]] = -pi / 12
                weights['retained_' + name] = w
            for left, right in PAIRS:
                w = np.zeros(len(programs))
                for idea in LABELS:
                    difference = bank[right]['selection_counts'][idea] / bank[right]['n_worlds'] - bank[left]['selection_counts'][idea] / bank[left]['n_worlds']
                    for rep in range(12):w[index[('reference', idea, rep)]] = difference / 12
                weights[left + '_minus_' + right] = w
            valid = np.array([p['valid_patch'] for p in programs], dtype=bool)
            offsets = np.array([100 * base * (p['fidelity_penalty'] - 1) if p['valid_patch'] else 100 * base * p['utility'] for p in programs])
            weight_matrix = np.stack(list(weights.values()), axis=1)
            pattern_contrasts = (100 * patterns * valid + offsets) @ weight_matrix
            points = counts @ pattern_contrasts / n
            rng = np.random.default_rng(np.random.SeedSequence([SEED, task, ARMS.index(arm), 99]))
            boot_counts = rng.multinomial(n, counts / n, size=n_boot)
            boot = boot_counts @ pattern_contrasts / n
            metrics = {}
            for j, name in enumerate(weights):
                metrics[name] = {'mean': float(points[j]), 'conditional_item_interval': np.quantile(boot[:, j], [.025, .975]).tolist()}
                pooled_boot[name].append(boot[:, j])
            dispersion = {}
            for idea in LABELS:
                keep = [i for i, p in enumerate(programs) if p['role'] == 'reference' and p['idea_label'] == idea
                        and p['valid_patch'] and p['fidelity'] == 'faithful' and p['complete_three_seeds']]
                if len(keep) >= 2:dispersion[idea] = corrected_program_dispersion(patterns[:, keep], counts)
            per_task[str(task)] = {'n_items': n, 'n_successful_predictions': int(valid.sum()), 'metrics': metrics, 'dispersion': dispersion}
        combined = {}
        for name, values in pooled_boot.items():
            means = np.array(values).mean(axis=0)
            combined[name] = {'mean': float(np.mean([r['metrics'][name]['mean'] for r in per_task.values()])),
                             'conditional_item_interval': np.quantile(means, [.025, .975]).tolist()}
        task_dispersion = {key: [float(np.mean([c[key] for c in row['dispersion'].values()])) for row in per_task.values()]
                           for key in ['observed_variance_pp2', 'estimated_item_sampling_variance_pp2', 'corrected_variance_raw_pp2']}
        output['arms'][arm] = {'per_task': per_task, 'pooled': combined,
            'task_weighted_dispersion': {k: summary(v) for k, v in task_dispersion.items()}}
    return output


def main():
    parser = argparse.ArgumentParser(); parser.add_argument('--build-item-patterns', action='store_true'); args = parser.parse_args()
    data = load_followup(); attach_seed_observation(data)
    if args.build_item_patterns:
        build_item_patterns(data); return
    output = {'status': 'post_outcome_review_diagnostics', 'bootstrap_seed': SEED, 'bootstrap_resamples': N_BOOT}
    output['concentration'] = concentration(); print('concentration complete', flush=True)
    output['seed_and_variance'] = seed_and_variance(data); print('absolute variance complete', flush=True)
    output['penalty_sensitivity'] = penalty_sensitivity(data); print('penalties complete', flush=True)
    output['cross_fold_and_retention'] = cross_fold_and_retention(data); print('transport complete', flush=True)
    output['gaussian_calibration'] = gaussian_calibration(data); print('Gaussian calibration complete', flush=True)
    output['headroom_sensitivity'] = headroom_sensitivity(data)
    output['item_uncertainty'] = item_uncertainty(data); print('paired item analysis complete', flush=True)
    write_json(OUT / 'analysis.json', output)


if __name__ == '__main__':
    main()


==> anc/ImplementationLottery/scripts/audit_existing_evidence.py <==
#!/usr/bin/env python3
"""Audit ties, draw alignment, conditional variance, and same-code decisions."""
from __future__ import annotations

import json
import itertools
import sys
from collections import defaultdict
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
sys.path.insert(0, str(ROOT / "scripts"))
from card_semantic_sensitivity import FAIL_14, SOLID_FAIL_9, short
from trust_hypo.decision_audit import (all_worlds, decision, summarize_decisions,
    alignment_distribution, variance_report, aggregate_task_reports, task_moments, components)
from trust_hypo._util import write_json


def state_scales():
    scales = {}
    for path in (ROOT / "states").glob("*/*/state.json"):
        record = json.loads(path.read_text())
        ref = record.get("evaluator_ref", {})
        if ref.get("baseline_kind") == "sklearn_histgb":
            scales[record["state_sha256"]] = {"accuracy": ref["baseline_holdout"], "n_test": ref["n_test"]}
    return scales


def load(arm):
    rows, reruns, scales = [], {}, {}
    all_scales = state_scales()
    for group in ['group1', 'group2', 'group3']:
        folder = ROOT / "runs" / group / arm
        rows.extend(json.loads((folder / "lottery_analysis.json").read_text())["assignments"])
        for state in json.loads((folder / "protocol/states_manifest.json").read_text())["states"]:
            scales[state["state_id"]] = all_scales[state["state_sha256"]]
        for r in json.loads((folder / "same_patch_reruns.json").read_text())["records"]:
            reruns[(r["state_id"], r["idea_label"], r["replicate"])] = r["scores"]
    for row in rows:
        scores = reruns.get((row["state_id"], row["idea_label"], row["replicate"]))
        row["rerun_variance"] = float(np.var(scores, ddof=1)) if scores and len(scores) == 3 else None
    return rows, reruns, scales


def audit_subset(rows, reruns, scales, *, n_boot=20000, seed=20261001):
    by_task = defaultdict(lambda: defaultdict(list))
    for row in rows:
        by_task[row["state_id"]][row["idea_label"]].append(row)
    tasks, control = {}, {}
    for state, cells in sorted(by_task.items()):
        complete = {idea: sorted(v, key=lambda r: r["replicate"]) for idea, v in cells.items()
                    if sorted(r["replicate"] for r in v) == [0, 1, 2]}
        if len(complete) >= 2:
            ideas = sorted(complete)
            scores = np.array([[r["utility"] for r in complete[i]] for i in ideas])
            worlds = all_worlds(scores, scales[state]["accuracy"])
            frozen = [worlds[(r,) * len(ideas)] for r in range(3)]
            tasks[state] = {"ideas": ideas, "enumerated": summarize_decisions(list(worlds.values())),
                "frozen_alignment": summarize_decisions(frozen),
                "alignment_distribution": alignment_distribution(scores, scales[state]["accuracy"]),
                "accuracy_resolution_pp": 100/scales[state]["n_test"]}
        clean = {idea: v for idea, v in complete.items()
                 if all(r["valid_patch"] and r["fidelity"] == "faithful"
                        and len(reruns.get((state, idea, r["replicate"]), [])) == 3 for r in v)}
        if len(clean) < 2:
            continue
        ideas = sorted(clean)
        cube = np.array([[reruns[(state, idea, rep)] for rep in range(3)] for idea in ideas])
        cross = summarize_decisions(list(all_worlds(cube[:, :, 0], scales[state]["accuracy"]).values()))
        repeated = []
        for world in itertools.product(range(3), repeat=len(ideas)):
            patches = cube[np.arange(len(ideas)), world, :]
            for training_seed in range(3):
                observed = patches[:, training_seed]
                reference = (patches.sum(axis=1)-observed)/2
                repeated.append(decision(observed, reference, scales[state]["accuracy"]))
        same = summarize_decisions(repeated)
        control[state] = {"ideas": ideas, "cross_implementation": cross, "same_artifact": same,
            "difference": {**{k: cross[k]-same[k] for k in cross
                           if k not in ["n_worlds", "n_untied_worlds"]
                           and isinstance(cross[k], (int,float)) and isinstance(same.get(k),(int,float))},
                           "n_worlds": cross["n_worlds"], "n_untied_worlds": 0}}
    result = {"variance": variance_report(rows,n_boot=n_boot,seed=seed), "per_task": tasks,
              "same_artifact_control": control}
    if tasks:
        result["enumerated"] = aggregate_task_reports([r["enumerated"] for r in tasks.values()],n_boot=n_boot,seed=seed)
        result["frozen_alignment"] = aggregate_task_reports([r["frozen_alignment"] for r in tasks.values()],n_boot=n_boot,seed=seed)
    if control:
        for key in ["cross_implementation", "same_artifact", "difference"]:
            result["control_"+key] = aggregate_task_reports([r[key] for r in control.values()],n_boot=n_boot,seed=seed)
    return result


def source_cluster_sensitivity(rows, control, n_boot=20000, seed=20261001):
    """Resample the two archived mfeat views together, preserving task weights."""
    def source(state):
        return 'mfeat_shared_source' if short(state) in {'t18', 't22'} else state

    by_task = defaultdict(list)
    for row in rows:
        by_task[row['state_id']].append(row)
    grouped = defaultdict(list)
    for state, cell in sorted(by_task.items()):
        sufficient = task_moments(cell)
        if sufficient is not None:
            grouped[source(state)].append(sufficient)
    matrix = np.stack([np.sum(v, axis=0) for v in grouped.values()])
    rng = np.random.default_rng(seed)
    index = rng.integers(0,len(matrix),(n_boot,len(matrix)))
    sampled = components(matrix[index].sum(axis=1))
    result = {'definition':'two mfeat feature views share one resampling cluster',
        'variance_n_sources':len(matrix),
        'variance_intervals':{k:np.nanquantile(v,[.025,.975]).tolist() for k,v in sampled.items()}}
    result.update({'control_n_sources':len({source(state) for state in control}),
                   'control_n_tasks':len(control)})
    return result


def main():
    report = {"analysis": "archived_cohort_reviewer_diagnostics", "bootstrap_unit": "task", "arms": {}}
    for arm in ["lite", "agent_core"]:
        rows, reruns, scales = load(arm)
        result = {}
        for name, rejected in [("all", set()), ("conservative", FAIL_14), ("construct", SOLID_FAIL_9)]:
            admitted = [r for r in rows if (short(r["state_id"]),r["idea_label"]) not in rejected]
            for suffix, selected in [("itt", admitted), ("faithful", [r for r in admitted if r["valid_patch"] and r["fidelity"] == "faithful"])]:
                key = name+"_"+suffix
                result[key] = audit_subset(selected, reruns, scales)
                result[key]['source_cluster_sensitivity'] = source_cluster_sensitivity(
                    selected, result[key]['same_artifact_control'])
                result[key]["loss_units"] = ("absolute accuracy percentage points" if suffix == "faithful"
                    else "accuracy-equivalent utility points, including operational penalties")
                v = result[key]["variance"]
                e = result[key].get("enumerated", {}).get("metrics", {})
                print(arm, key, 'cards',v.get('n_cards'),'tasks',v.get('n_tasks'),
                      'ICC',v.get('components',{}).get('idea_icc'),
                      'reversal',e.get('lex_reversal',{}).get('mean'),
                      'disjoint',e.get('disjoint_winner_sets',{}).get('mean'),
                      'loss>1pp',e.get('loss_above_1pp',{}).get('mean'),flush=True)
        report["arms"][arm] = result
    write_json(ROOT / "runs/aistats2027_offline/decision_audit.json", report)


if __name__ == "__main__":
    main()


==> anc/ImplementationLottery/scripts/audit_paper_references.py <==
#!/usr/bin/env python3
"""Collect primary bibliographic records for the manuscript citation audit."""
import html
import json
import re
import urllib.request
import urllib.parse
from concurrent.futures import ThreadPoolExecutor, as_completed
from difflib import SequenceMatcher
from html.parser import HTMLParser
from pathlib import Path

ROOT=Path(__file__).resolve().parents[1]
OUT=ROOT/'paper/aistast/reference_audit.json'
ARXIV={
    'si2025ideas':'2409.04109', 'si2026gap':'2506.20803',
    'bouthillier2021variance':'2103.03098', 'agarwal2021precipice':'2108.13264',
    'bean2025construct':'2511.04703', 'chen2021codex':'2107.03374',
    'wang2023selfconsistency':'2203.11171', 'zheng2023judge':'2306.05685',
    'liang2023helm':'2211.09110',
}
URLS={'pineau2021reproducibility':'https://jmlr.org/papers/v22/20-303.html'}


class Meta(HTMLParser):
    def __init__(self):
        super().__init__(); self.fields={}; self.text=[]
    def handle_starttag(self,tag,attrs):
        values=dict(attrs)
        if tag=='meta':
            key=values.get('name',values.get('property','')).lower()
            if key: self.fields.setdefault(key,[]).append(values.get('content',''))
    def handle_data(self,data): self.text.append(data)


def entries():
    text=(ROOT/'paper/aistast/references.bib').read_text()
    result=[]
    for block in re.split(r'(?m)(?=^@)',text):
        if not block.startswith('@'): continue
        key=re.match(r'@\w+\{([^,]+)',block).group(1)
        row={'key':key}
        for name in ['title','author','year','eprint','doi','url','booktitle','journal']:
            match=re.search(r'\b'+name+r'\s*=\s*[{\"](.*?)[}\"]\s*[,\n]',block,re.S|re.I)
            if match: row[name]=' '.join(match.group(1).split())
        result.append(row)
    return result


def normalize(text): return re.sub(r'[^a-z0-9]','',html.unescape(text).lower())


def fetch(row):
    key=row['key']
    identifier=row.get('eprint') or ARXIV.get(key)
    if row.get('doi'):
        url='https://api.crossref.org/works/'+urllib.parse.quote(row['doi'],safe='')
    elif identifier:
        url='https://arxiv.org/abs/'+identifier
    else:
        url=row.get('url') or URLS.get(key)
    if not url: return dict(row,status='needs_primary_url')
    try:
        request=urllib.request.Request(url,headers={'User-Agent':'PaperBibliographyAudit/1.0'})
        with urllib.request.urlopen(request,timeout=30) as response:
            payload=response.read().decode('utf-8',errors='replace')
        if 'api.crossref.org' in url:
            record=json.loads(payload)['message']
            title=record.get('title',[''])[0]
            metadata={k:record.get(k) for k in ['title','author','published','container-title','DOI','URL','abstract']}
            excerpt=record.get('abstract','')
        else:
            parser=Meta();parser.feed(payload)
            metadata=parser.fields
            title=(metadata.get('citation_title') or metadata.get('og:title') or [''])[0]
            if not title:
                m=re.search(r'<title>(.*?)</title>',payload,re.S|re.I)
                title=html.unescape(m.group(1).strip()) if m else ''
            text=' '.join(' '.join(parser.text).split())
            abstract=text.find('Abstract')
            excerpt=text[abstract:abstract+3500] if abstract>=0 else text[:2000]
        match=SequenceMatcher(None,normalize(row['title']),normalize(title)).ratio()
        return dict(row,status='primary_record_retrieved',source=url,primary_title=title,
                    title_similarity=match,primary_metadata=metadata,context_excerpt=excerpt)
    except Exception as exc:
        return dict(row,status='fetch_failed',source=url,error=f'{type(exc).__name__}: {exc}')


def main():
    existing=json.loads(OUT.read_text()) if OUT.exists() else {}
    pending=[row for row in entries() if existing.get(row['key'],{}).get('status')!='primary_record_retrieved']
    with ThreadPoolExecutor(max_workers=4) as pool:
        for future in as_completed([pool.submit(fetch,row) for row in pending]):
            row=future.result();existing[row['key']]=row
            OUT.write_text(json.dumps(existing,indent=2,ensure_ascii=False)+'\n')
            print(row['key'],row['status'],round(row.get('title_similarity',0),3),flush=True)


if __name__=='__main__': main()


==> anc/ImplementationLottery/scripts/bootstrap_lottery.py <==
#!/usr/bin/env python3
"""State-clustered inference for the Idea Reliability Audit.

The independent unit is the STATE, not the assignment. Twelve assignments inside
one state share a task, a data split, and a frozen card portfolio; treating them
as 12 independent observations would manufacture significance out of nothing.
Everything here therefore resamples or permutes WHOLE STATES.

THE RE-NUMBERING FIX (this was a P0 bug in the first version):
  A cluster bootstrap draws states WITH REPLACEMENT, so the same state is expected
  to appear two or three times in a resample. The nested variance decomposition
  keys its cells on (state_id, idea_label). If two copies of one state keep the
  same state_id, their assignments COLLAPSE into the same cells -- that state's
  cells now hold 6 or 9 implementations while every other state holds 3, the design
  is unbalanced, and nested_variance_components raises. The old code caught the
  raise and dropped the resample, so on six states 43,830 of 46,656 resamples
  (93.9%) were silently discarded and the "bootstrap" was really an enumeration of
  the 2,826 balanced draws -- i.e. mostly the no-replacement permutations. That is
  not a bootstrap and its ICC interval was invalid.
  The fix: every draw of a state is given a FRESH cluster id (`t9957#0`, `t9957#1`),
  so repeats are treated as the distinct clusters a bootstrap intends, each
  internally balanced. Point estimates and leave-one-state-out never took this
  path (their states are distinct) and are unchanged.

Two regimes, chosen by size:
  * n**n <= ENUMERATION_CEILING  -> the cluster bootstrap is enumerated in full.
  * larger (e.g. 13 states)      -> Monte-Carlo with a fixed seed.
The paired permutation test over states is always exact: 2**n sign assignments,
enumerated. Its p-value floor is 1/2**n, and tied states carry no sign information.

Usage:
  python scripts/bootstrap_lottery.py \
      --arm lite runs/group1/lite runs/group2/lite runs/group3/lite \
      --arm agent_core runs/group1/agent_core runs/group2/agent_core runs/group3/agent_core
"""

from __future__ import annotations

import argparse
import hashlib
import itertools
import json
import random
import re
import statistics
import sys
from pathlib import Path
from typing import Any

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo.lottery import (  # noqa: E402
    _label_source_sensitivity,
    _utility_sensitivity,
    nested_variance_components,
)

ENUMERATION_CEILING = 100_000     # 6**6=46656 enumerated; 7**7 and up go Monte-Carlo
MONTE_CARLO_DRAWS = 200_000
MONTE_CARLO_SEED = 20260713


def short(state_id: str) -> str:
    # Preserve generic domain ids (M001/S001).  OpenML exports contain a `tNNN`
    # component such as CC18_t9957_qsar-biodeg; only those are shortened.
    match = re.search(r"(?:^|_)(t\d+)(?:_|$)", state_id)
    return match.group(1) if match else state_id


def benchmark_domain(run_dir: Path) -> str:
    path = run_dir / "protocol" / "run_manifest.json"
    if not path.is_file():
        raise ValueError(f"missing run manifest: {path}")
    domain = str(json.loads(path.read_text()).get("benchmark_domain") or "")
    if not domain:
        raise ValueError(f"run manifest has no benchmark_domain: {path}")
    return domain


def load_arm(
    dirs: list[Path],
) -> tuple[dict[str, list[dict]], dict[str, dict], dict[str, list[float]]]:
    rows: dict[str, list[dict]] = {}
    dec: dict[str, dict] = {}
    rerun_by_state: dict[str, list[float]] = {}
    for d in dirs:
        a = json.loads((d / "lottery_analysis.json").read_text())
        for r in a["assignments"]:
            rows.setdefault(short(r["state_id"]), []).append(r)
        for x in a["one_shot_misranking"]["per_decision"]:
            s = short(x["state_id"])
            e = dec.setdefault(s, {"n": 0, "bad": 0, "regret": []})
            e["n"] += 1
            e["bad"] += 0 if x["choice_is_best_on_other_draws"] else 1
            e["regret"].append(x["selection_regret"])
        rerun_path = d / "same_patch_reruns.json"
        if rerun_path.exists():
            for record in json.loads(rerun_path.read_text()).get("records", []):
                scores = [float(value) for value in record.get("scores", [])]
                if len(scores) >= 2:
                    rerun_by_state.setdefault(short(record["state_id"]), []).append(
                        statistics.variance(scores)
                    )
    missing = sorted(set(rows) - set(rerun_by_state))
    if missing:
        raise ValueError(f"missing state-indexed same-patch reruns: {missing}")
    return rows, dec, rerun_by_state


def rerun_variance_of(draw: list[str], rerun_by_state: dict[str, list[float]]) -> float:
    """Mean same-patch noise after resampling whole state clusters."""
    values = [value for state in draw for value in rerun_by_state[state]]
    return statistics.mean(values) if values else 0.0


def icc_of(draw: list[str], rows: dict[str, list[dict]], rerun: float) -> float | None:
    """ICC on a multiset of states, RE-NUMBERING repeats into distinct clusters."""
    flat: list[dict] = []
    for i, s in enumerate(draw):
        for r in rows[s]:
            rr = dict(r)
            rr["state_id"] = f"{s}#{i}"      # the fix: each draw is its own cluster
            flat.append(rr)
    try:
        return nested_variance_components(flat, rerun_variance=rerun)["idea_icc"]
    except ValueError:
        return None


def misrank_of(draw: list[str], dec: dict[str, dict]) -> float:
    bad = sum(dec[s]["bad"] for s in draw)
    n = sum(dec[s]["n"] for s in draw)
    return bad / n if n else float("nan")


def random_reversal_of(draw: list[str], rows: dict[str, list[dict]]) -> float:
    """Expected random-choice reversal, allowing tied reference-best ideas."""
    per_state: dict[str, float] = {}
    for state in set(draw):
        cells: dict[str, dict[int, float]] = {}
        for row in rows[state]:
            cells.setdefault(str(row["idea_label"]), {})[int(row["replicate"])] = float(
                row["utility"]
            )
        ideas = sorted(cells)
        replicates = sorted(set.intersection(*(set(cells[idea]) for idea in ideas)))
        rates = []
        for replicate in replicates:
            reference = {
                idea: statistics.mean(
                    value for other, value in cells[idea].items()
                    if other != replicate
                )
                for idea in ideas
            }
            best = max(reference.values())
            n_best = sum(abs(value - best) <= 1e-12 for value in reference.values())
            rates.append(1.0 - n_best / len(ideas))
        per_state[state] = statistics.mean(rates)
    return statistics.mean(per_state[state] for state in draw)


def validate_arm_alignment(arms: dict[str, tuple]) -> list[str]:
    """Fail closed instead of silently intersecting mismatched executor arms."""
    names = list(arms)
    if not names:
        raise ValueError("at least one arm is required")
    reference_states = set(arms[names[0]][0])
    for name in names[1:]:
        if set(arms[name][0]) != reference_states:
            raise ValueError(f"state sets differ between {names[0]} and {name}")
    for state in sorted(reference_states):
        reference = {
            (str(row["idea_label"]), int(row["replicate"]), str(row["card_sha256"]))
            for row in arms[names[0]][0][state]
        }
        for name in names[1:]:
            current = {
                (str(row["idea_label"]), int(row["replicate"]), str(row["card_sha256"]))
                for row in arms[name][0][state]
            }
            if current != reference:
                raise ValueError(
                    f"assignment/card keys differ for {state}: {names[0]} vs {name}"
                )
    return sorted(reference_states)


def sha256_file(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def attach_sensitivity(
    report: dict[str, Any], arms: dict[str, tuple], dirs_by_arm: dict[str, list[Path]],
) -> None:
    """Recompute preregistered utility/label sensitivities on the pooled rows."""
    states = report["states"]
    for name, (rows_by_state, _, rerun_by_state) in arms.items():
        configs = [
            json.loads((directory / "lottery_analysis.json").read_text())["utility_config"]
            for directory in dirs_by_arm[name]
        ]
        if any(config != configs[0] for config in configs[1:]):
            raise ValueError(f"utility configs differ within arm {name}")
        rows = [row for state in states for row in rows_by_state[state]]
        rerun = rerun_variance_of(states, rerun_by_state)
        utility = _utility_sensitivity(
            rows, utility_config=configs[0], rerun_variance=rerun
        )
        labels = _label_source_sensitivity(
            rows, utility_config=configs[0], rerun_variance=rerun
        )
        report["arms"][name]["sensitivity"] = {
            "utility_grid": utility,
            "label_source": labels,
            "idea_icc_range": [
                min(row["idea_icc"] for row in utility),
                max(row["idea_icc"] for row in utility),
            ],
            "rank_reversal_rate_range": [
                min(row["one_shot_misranking_rate"] for row in utility),
                max(row["one_shot_misranking_rate"] for row in utility),
            ],
        }


def resamples(states: list[str]):
    """All n**n draws if small enough, else a fixed-seed Monte-Carlo sample."""
    n = len(states)
    if n ** n <= ENUMERATION_CEILING:
        yield from itertools.product(states, repeat=n)
    else:
        rng = random.Random(MONTE_CARLO_SEED)
        for _ in range(MONTE_CARLO_DRAWS):
            yield [rng.choice(states) for _ in range(n)]


def pct(values: list[float], q: float) -> float:
    v = sorted(values)
    if not v:
        return float("nan")
    return v[min(len(v) - 1, max(0, int(q * len(v))))]


def exact_sign_flip_summary(deltas: list[float]) -> dict[str, float | int]:
    """Exact two-sided paired sign-flip test and its tie-aware resolution."""
    n = len(deltas)
    observed = statistics.mean(deltas)
    positive = sum(value > 0 for value in deltas)
    negative = sum(value < 0 for value in deltas)
    ties = n - positive - negative
    informative = positive + negative
    p_value = sum(
        abs(statistics.mean(sign * value for sign, value in zip(signs, deltas)))
        >= abs(observed) - 1e-12
        for signs in itertools.product((1, -1), repeat=n)
    ) / 2**n
    return {
        "observed": observed,
        "positive": positive,
        "negative": negative,
        "ties": ties,
        "informative": informative,
        "p_value_two_sided": p_value,
        "attainable_floor_two_sided": 2 / 2**informative if informative else 1.0,
    }


def analyse(arms: dict[str, tuple], states: list[str]) -> dict[str, Any]:
    n = len(states)
    names = list(arms)
    method = ("full enumeration" if n ** n <= ENUMERATION_CEILING
              else f"Monte-Carlo {MONTE_CARLO_DRAWS} draws, seed {MONTE_CARLO_SEED}")
    report: dict[str, Any] = {
        "schema_version": "idea-reliability-p0-inference-v1",
        "independent_unit": "research_state",
        "states": states,
        "bootstrap": {
            "method": method,
            "state_repeats_renumbered": True,
            "state_specific_rerun_noise_resampled": True,
        },
        "arms": {},
    }
    print(f"states (independent unit): {n}  ->  {', '.join(states)}")
    for name, (_, _, rerun_by_state) in arms.items():
        rerun = rerun_variance_of(states, rerun_by_state)
        print(f"  {name}: same-patch replay noise {rerun:.6f}")

    print(f"\n{'=' * 78}\nPOINT ESTIMATES\n{'=' * 78}")
    point: dict[str, dict] = {}
    for name, (rows, dec, rerun_by_state) in arms.items():
        rerun = rerun_variance_of(states, rerun_by_state)
        icc = icc_of(states, rows, rerun)
        bad = sum(dec[s]["bad"] for s in states)
        tot = sum(dec[s]["n"] for s in states)
        random_rate = random_reversal_of(states, rows)
        point[name] = {
            "icc": icc,
            "bad": bad,
            "tot": tot,
            "rate": bad / tot,
            "tie_aware_random_reversal_rate": random_rate,
            "rerun_variance": rerun,
        }
        print(f"  {name:11s} idea ICC {icc:.3f}   LOO rank-reversal {bad}/{tot} = {bad/tot*100:.1f}%")
        print(f"  {'':11s} tie-aware random-selection reference: {random_rate*100:.1f}%")

    print(f"\n{'=' * 78}\nCLUSTER BOOTSTRAP  ({method}), states re-numbered on repeat\n{'=' * 78}")
    draws: dict[str, dict[str, list[float]]] = {nm: {"icc": [], "rate": []} for nm in names}
    contrast = {"icc": [], "rate": []}
    total = 0
    for draw in resamples(states):
        total += 1
        vals = {}
        for name, (rows, dec, rerun_by_state) in arms.items():
            rerun = rerun_variance_of(list(draw), rerun_by_state)
            icc = icc_of(list(draw), rows, rerun)
            rate = misrank_of(list(draw), dec)
            vals[name] = (icc, rate)
            if icc is not None:
                draws[name]["icc"].append(icc)
            draws[name]["rate"].append(rate)
        if len(names) == 2:
            a, b = names
            if vals[a][0] is not None and vals[b][0] is not None:
                contrast["icc"].append(vals[b][0] - vals[a][0])
            contrast["rate"].append(vals[b][1] - vals[a][1])

    for name in names:
        kept = len(draws[name]["icc"])
        print(f"  {name:11s} bootstrap draws kept for ICC: {kept}/{total} "
              f"({kept/total*100:.1f}%)  <- should be ~100% now")
        i = draws[name]["icc"]
        r = draws[name]["rate"]
        print(f"  {name:11s} idea ICC          {point[name]['icc']:.3f}   "
              f"95% CI [{pct(i,0.025):.3f}, {pct(i,0.975):.3f}]")
        print(f"  {name:11s} LOO rank-reversal {point[name]['rate']*100:.1f}%   "
              f"95% CI [{pct(r,0.025)*100:.1f}%, {pct(r,0.975)*100:.1f}%]")
        report["arms"][name] = {
            "idea_icc": point[name]["icc"],
            "idea_icc_95_cluster_interval": [pct(i, 0.025), pct(i, 0.975)],
            "rank_reversal_count": point[name]["bad"],
            "rank_decisions": point[name]["tot"],
            "rank_reversal_rate": point[name]["rate"],
            "rank_reversal_95_cluster_interval": [pct(r, 0.025), pct(r, 0.975)],
            "tie_aware_random_reversal_rate": point[name]["tie_aware_random_reversal_rate"],
            "same_patch_rerun_variance": point[name]["rerun_variance"],
            "same_patch_rerun_weighting": (
                "equal weight per successfully evaluated selected patch; "
                "state counts are reported explicitly"
            ),
            "same_patch_rerun_patch_counts_by_state": {
                state: len(arms[name][2][state]) for state in states
            },
            "bootstrap_icc_draws_kept": kept,
            "bootstrap_draws_total": total,
        }

    if len(names) == 2:
        a, b = names
        print(f"\n  contrast ({b} - {a}):")
        ci = contrast["icc"]
        cr = contrast["rate"]
        oi = point[b]["icc"] - point[a]["icc"]
        orr = point[b]["rate"] - point[a]["rate"]
        print(f"    idea ICC          {oi:+.3f}   95% CI [{pct(ci,0.025):+.3f}, {pct(ci,0.975):+.3f}]"
              f"   {'CROSSES 0' if pct(ci,0.025) <= 0 <= pct(ci,0.975) else 'excludes 0'}")
        print(f"    LOO rank-reversal {orr*100:+.1f}%   95% CI [{pct(cr,0.025)*100:+.1f}%, {pct(cr,0.975)*100:+.1f}%]"
              f"   {'CROSSES 0' if pct(cr,0.025) <= 0 <= pct(cr,0.975) else 'excludes 0'}")

        # exact paired permutation on the misranking contrast
        deltas = [
            arms[b][1][s]["bad"] / arms[b][1][s]["n"]
            - arms[a][1][s]["bad"] / arms[a][1][s]["n"]
            for s in states
        ]
        permutation = exact_sign_flip_summary(deltas)
        obs = float(permutation["observed"])
        pos = int(permutation["positive"])
        neg = int(permutation["negative"])
        ties = int(permutation["ties"])
        informative = int(permutation["informative"])
        two_sided = float(permutation["p_value_two_sided"])
        attainable_floor = float(permutation["attainable_floor_two_sided"])
        print(f"\n  EXACT PAIRED PERMUTATION (2**{n} = {2**n} signs), LOO rank-reversal contrast")
        print(f"    {b} worse on {pos}, better on {neg}, tied on {ties} of {n} states")
        print(f"    observed mean delta {obs:+.3f}   two-sided p = {two_sided:.4f}   "
              f"two-sided floor with {informative} non-ties = {attainable_floor:.4f}")
        print(f"    {'** NOT significant **' if two_sided >= 0.05 else 'significant at 0.05'}")
        report["contrast"] = {
            "order": f"{b}_minus_{a}",
            "idea_icc_difference": oi,
            "idea_icc_difference_95_cluster_interval": [pct(ci, 0.025), pct(ci, 0.975)],
            "rank_reversal_difference": orr,
            "rank_reversal_difference_95_cluster_interval": [pct(cr, 0.025), pct(cr, 0.975)],
            "rank_reversal_exact_paired_permutation_p_two_sided": two_sided,
            "states_second_arm_worse": pos,
            "states_second_arm_better": neg,
            "states_tied": ties,
            "informative_non_tied_states": informative,
            "attainable_two_sided_p_floor": attainable_floor,
        }
    return report


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--arm", action="append", nargs="+", metavar=("NAME", "DIR"), required=True)
    ap.add_argument("--out", type=Path)
    args = ap.parse_args()
    arms: dict[str, tuple] = {}
    dirs_by_arm: dict[str, list[Path]] = {}
    input_paths: list[Path] = []
    domains: dict[str, str] = {}
    for spec in args.arm:
        name, dirs = spec[0], [Path(p) for p in spec[1:]]
        if name in arms:
            raise ValueError(f"duplicate arm name: {name}")
        arm_domains = {benchmark_domain(directory) for directory in dirs}
        if len(arm_domains) != 1:
            raise ValueError(f"{name}: refusing to pool mixed benchmark domains")
        domains[name] = next(iter(arm_domains))
        rows, dec, rerun = load_arm(dirs)
        arms[name] = (rows, dec, rerun)
        dirs_by_arm[name] = dirs
        input_paths.extend(
            path
            for directory in dirs
            for path in (
                directory / "lottery_analysis.json",
                directory / "same_patch_reruns.json",
            )
        )
    if len(set(domains.values())) != 1:
        raise ValueError("refusing to compare executor arms from different domains")
    states = validate_arm_alignment(arms)
    report = analyse(arms, states)
    report["benchmark_domain"] = next(iter(domains.values()))
    attach_sensitivity(report, arms, dirs_by_arm)
    report["input_manifest"] = {
        str(path): sha256_file(path) for path in sorted(input_paths)
    }
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        args.out.write_text(json.dumps(report, indent=2, sort_keys=True), "utf-8")
        print(f"\nwrote {args.out}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/build_aistats_extension_states.py <==
#!/usr/bin/env python3
"""Reuse frozen states and build the complete metadata-selected extension."""
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path
import json
import shutil
import sys

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
sys.path.insert(0, str(ROOT / 'scripts'))
from build_tabular_states import _fetch_official
from build_aistats_states import TASKS as EXISTING_TASKS
from trust_hypo import export_tabular_state, split_from_official_folds
from trust_hypo._util import write_json

NEW_TASKS = [6, 3481, 9976, 9981, 14970, 125922]
TASKS = EXISTING_TASKS + NEW_TASKS
OUT = ROOT / 'states/aistats2027_extension'


def build(task):
    metadata = json.loads((ROOT / 'runs/aistats2027_preflight/cc18_metadata.json').read_text())
    row = next(r for r in metadata if int(r['tid']) == task)
    state_id = f"CC18_t{task}_{row['name']}"
    path = OUT / state_id / 'state.json'
    if not path.exists():
        if task in EXISTING_TASKS:
            original = ROOT / 'states/aistats2027' / state_id / 'state.json'
            path.parent.mkdir(parents=True, exist_ok=True)
            shutil.copy2(original, path)
        else:
            X, y, folds, source = _fetch_official(task)
            export_tabular_state(X, y, state_id=state_id, out_root=OUT,
                metric='accuracy', repo_cwd=str(ROOT), venv_python=sys.executable,
                visible_lineage=f'OpenML-CC18 task {task}, official training folds',
                source_ref=f'openml:task:{task}', source_meta=source,
                official_split=split_from_official_folds(folds,test_fold=0),
                baseline_kind='sklearn_histgb', baseline_signal_timeout_s=2700)
    state = json.loads(path.read_text())
    return {'task_id':task,'state_id':state_id,'status':'ready',
            'reused':task in EXISTING_TASKS,'state_sha256':state['state_sha256']}


def main():
    OUT.mkdir(parents=True, exist_ok=True)
    rows = []
    with ThreadPoolExecutor(max_workers=3) as pool:
        jobs = {pool.submit(build, task):task for task in TASKS}
        for job in as_completed(jobs):
            try:
                row = job.result()
            except Exception as exc:
                row = {'task_id':jobs[job],'status':'build_failed','error':f'{type(exc).__name__}: {exc}'}
            rows.append(row)
            write_json(OUT/'build_index.json',{'states':sorted(rows,key=lambda r:r['task_id'])})
            print(json.dumps(row),flush=True)
    return 0 if all(r['status']=='ready' for r in rows) else 2


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/build_aistats_states.py <==
#!/usr/bin/env python3
"""Freeze the metadata-selected AISTATS cohort using existing OpenML adapters."""
from __future__ import annotations

import json
import sys
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
sys.path.insert(0, str(ROOT / "scripts"))

from build_tabular_states import _fetch_official
from trust_hypo import export_tabular_state, split_from_official_folds
from trust_hypo._util import write_json

TASKS = [146819, 3549, 3918, 10093, 9964, 146817, 9978, 146820,
         9960, 28, 14969, 32]
OUT = ROOT / "states" / "aistats2027"


def build(task_id):
    metadata = json.loads((ROOT / "runs/aistats2027_preflight/cc18_metadata.json").read_text())
    row = next(r for r in metadata if int(r["tid"]) == task_id)
    state_id = f"CC18_t{task_id}_{row['name']}"
    path = OUT / state_id / "state.json"
    if path.exists():
        state = json.loads(path.read_text())
        return {"task_id": task_id, "state_id": state_id, "status": "ready",
                "state_sha256": state["state_sha256"]}
    X, y, folds, source = _fetch_official(task_id)
    state = export_tabular_state(
        X, y, state_id=state_id, out_root=OUT, metric="accuracy",
        repo_cwd=str(ROOT), venv_python=sys.executable,
        visible_lineage=f"OpenML-CC18 task {task_id}, official training folds",
        source_ref=f"openml:task:{task_id}",
        official_split=split_from_official_folds(folds, test_fold=0),
        source_meta=source, baseline_kind="sklearn_histgb",
    )
    return {"task_id": task_id, "state_id": state_id, "status": "ready",
            "state_sha256": state.state_sha256,
            "baseline_signal": state.evaluator_ref["baseline_signal"],
            "n": len(y), "d": X.shape[1]}


def main():
    OUT.mkdir(parents=True, exist_ok=True)
    results = []
    with ThreadPoolExecutor(max_workers=3) as pool:
        jobs = {pool.submit(build, task): task for task in TASKS}
        for job in as_completed(jobs):
            try:
                row = job.result()
            except Exception as exc:
                row = {"task_id": jobs[job], "status": "build_failed",
                       "error": f"{type(exc).__name__}: {exc}"}
            results.append(row)
            write_json(OUT / "build_index.json", {"states": sorted(results, key=lambda r: r["task_id"])})
            print(json.dumps(row), flush=True)
    return 0 if all(r["status"] == "ready" for r in results) else 2


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/build_materials_feature_prereg.py <==
#!/usr/bin/env python3
"""Derive the all-feature-surface Materials preregistration from the v4 config.

This is a NEW preregistration for a re-scoped experiment, not another redraw of the
frozen v4 config (which stopped per its own on_redraw_review_failure rule after
2 PASS / 14 FAIL). The v1--v4 record is retained in full as engineering evidence
and produced zero trials / zero outcomes.

Two changes carry the science; everything else (fidelity judging, same-patch
rerun, utility + ITT penalties, go/no-go, three-report reporting, compute policy)
is copied verbatim so the estimand and analysis are unchanged:

1. All four states are feature-surface (built by build_materials_feature_states.py).
   The retired v4 design pinned "2 feature / 2 model-calibration"; the two
   model-calibration states could only host frozen-estimator knobs and cannot
   yield four distinct faithful mechanisms. The "2 feature / 2 model" balance is
   dropped as infeasible, not for an outcome reason (no outcome exists).

2. The baseline_mechanism_exclusions are made LIGHT. The v4 lists banned whole
   physical concepts (all atomic-radius / electronegativity / entropy vocabulary),
   which forced the ideator onto marginal cards that then failed review. The audit
   does not require ideas to be novel versus the materials campaign -- it requires
   distinct, faithfully-implementable, non-no-op mechanisms -- so the only thing
   excluded now is literal recomputation of the frozen Magpie/structure baseline.
   The frozen-baseline no-op guard, the composite-mechanism guard, the editable-
   surface guard, the constraint-conflict guards and the two independent outcome-
   blind reviews remain the real filters.

The sealed baseline (config/materials_baselines_core4.json) is reused unchanged:
the feature-surface flip does not touch any pipeline byte, and the snapshot
reproduces the frozen phonons signal 58.757406 exactly.
"""
from __future__ import annotations

import json
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
SRC = ROOT / "config" / "lottery_materials_core4_preregistration.json"
DST = ROOT / "config" / "lottery_materials_core4_feature_preregistration.json"

# Light, per-state exclusions: only literal recomputation of the frozen baseline.
# Composition states baseline = matminer Magpie ElementProperty (132d) + CatBoost.
# Structure states baseline = that plus the frozen structural featurizers.
_MAGPIE_NOOP = {
    "family": "existing_magpie_elementproperty_baseline",
    "phrases": [
        "recompute the magpie", "recomputing the magpie",
        "duplicate the existing magpie", "duplicate the magpie",
        "the existing 132-dimensional magpie", "existing 132 dimensional magpie",
        "another elementproperty preset", "re-add the magpie elementproperty",
        "same magpie descriptor", "identical magpie feature",
    ],
}
_STRUCT_NOOP = {
    "family": "existing_frozen_structural_featurizers",
    "phrases": [
        "recompute the existing structural", "duplicate the existing structural",
        "the structural featurizer already in the baseline",
        "re-add the existing density feature", "same densityfeatures output",
    ],
}

_EXCLUSIONS = {
    "M001": [_MAGPIE_NOOP],  # steels, composition
    "M002": [_MAGPIE_NOOP],  # expt_gap, composition
    "S001": [_MAGPIE_NOOP, _STRUCT_NOOP],  # phonons, structure
    "S002": [_MAGPIE_NOOP, _STRUCT_NOOP],  # dielectric, structure
}

# Feature-oriented mechanism families (the retired model/target families
# -- monotonic_prediction_calibration, target_distribution_transform,
# robust_regression -- are dropped: on a feature surface they are surface-
# incompatible and auto-rejected).
_FEATURE_FAMILIES = [
    "solid_solution_misfit",
    "steel_hardenability_formula",
    "elastic_stiffness_proxy",
    "vibrational_stiffness_proxy",
    "crystallographic_site_symmetry",
    "ionicity_electronegativity_contrast",
    "valence_electron_structure",
    "polarizability_optical_proxy",
    "atomic_size_packing",
]


def build() -> None:
    c = json.loads(SRC.read_text())

    c["_status"] = (
        "NEW preregistration on 2026-07-16 for an all-feature-surface Materials "
        "external stress test. Supersedes the frozen v1--v4 core4 config, whose "
        "2-of-4 model-calibration states could not host four distinct faithful "
        "mechanisms (v4 review: 2 PASS / 14 FAIL) and which stopped per its own "
        "redraw rule. v1--v4 are retained in full as engineering evidence: zero "
        "trials, zero outcomes, no card reused. All four states are now feature-"
        "surface (states/materials_core4_feature). The baseline is the same sealed "
        "signal; no pipeline byte changed."
    )
    c["benchmark"]["state_balance"] = (
        "4 feature-surface: steels/expt_gap composition, phonons/dielectric "
        "structure. The retired v4 '2 feature / 2 model-calibration' split is "
        "dropped as infeasible (a model-calibration surface cannot supply four "
        "distinct faithful mechanisms)."
    )
    c["benchmark"]["suite"] = "Matbench core4 feature-surface external stress test"

    # Light exclusions + feature families.
    c["portfolio_quality"]["baseline_mechanism_exclusions"] = _EXCLUSIONS
    c["portfolio_quality"]["specialized_family_labels"] = _FEATURE_FAMILIES
    c["semantic_diversity"]["materials_specific_multilabel_families"] = _FEATURE_FAMILIES

    # Idea generation stays outcome-blind; make the feature axis explicit.
    c["idea_generation"]["context"] = (
        "frozen code, feature-axis objective and development lineage only; no "
        "holdout outcome or Materials paper result text. Each idea is a single "
        "physically-motivated feature/descriptor mechanism edited into "
        "pipeline/features.py; model, calibration and target encoding are frozen "
        "and out of scope."
    )

    # Fresh generation governance (replaces the one-time v4 redraw block).
    c.pop("preoutcome_portfolio_redraw", None)
    c["portfolio_generation"] = {
        "protocol": "feature-surface-portfolio-v1",
        "supersedes": "runs/materials_core4_20260716_v4/portfolio (2 PASS / 14 FAIL)",
        "carry_forward_cards": False,
        "ideator_context_excludes_prior_cards_and_review_feedback": True,
        "execution_gate": "two independent outcome-blind reviewers must each pass all 16 cards",
        "on_review_failure": (
            "record the failing state(s) as a finding about idea supply on that "
            "feature surface; do not relax the acceptance rule to rescue a run"
        ),
    }

    # Budget: fresh per-phase caps for this experiment; v1--v4 spend is recorded
    # separately and remains charged in the cumulative ledger.
    c["api_call_cap"] = 670
    c["api_call_caps"] = {"portfolio": 160, "lite": 330, "agent_core": 180}
    prior = int(c.get("cumulative_project_api_call_cap", 754))
    c["cumulative_project_api_call_cap"] = prior + 670
    c["_budget"] = (
        "New feature-surface experiment. Per-phase fail-closed caps total 670 "
        "(160 portfolio / 330 lite / 180 agent_core). v1--v4 portfolios "
        "(84 v3 + 45 v4 + earlier) produced zero trials/outcomes and remain "
        "charged in the cumulative ledger. Exact same-patch replays are CPU-only."
    )

    DST.write_text(json.dumps(c, indent=2))
    print(f"Wrote {DST.relative_to(ROOT)}")
    print(f"  states: {c['state_ids']} tasks={c['materials_state_tasks']}")
    print(f"  all editable surface -> pipeline/features.py (see states_dir)")
    print(f"  exclusions per state: " + ", ".join(
        f"{k}:{len(v)}" for k, v in _EXCLUSIONS.items()))
    print(f"  baseline_path (reused): {c['materials_evaluator']['baseline_path']}")


if __name__ == "__main__":
    build()


==> anc/ImplementationLottery/scripts/build_materials_feature_states.py <==
#!/usr/bin/env python3
"""Build the all-feature-surface Materials core4 states.

Why this exists
---------------
The v1--v4 Materials portfolios never produced a single trial: their strict
outcome-blind semantic reviews failed (v4: 2 PASS / 14 FAIL). The decisive,
UNFIXABLE cause was not task frontier exhaustion but the editable surface. GPT's
frozen design pinned ``"state_balance": "... 2 feature / 2 model-calibration"``:
two of the four states (M002 expt_gap, S002 dielectric) had
``editable_files = pipeline/models.py + pipeline/calibration.py``. On those states
the executor cannot touch the features, so every idea the ideator can propose is a
reconfiguration of the frozen CatBoost objective (robust loss, monotone
constraints, target discretization, post-hoc calibration). Four DISTINCT and
faithfully-implementable estimator-knob mechanisms simply do not exist, so a strict
reviewer correctly rejects them as duplicate / secondary-model / no-op. The two
feature-surface states (M001 steels, S001 phonons) produced real distinct physical
mechanisms.

Fix
---
Make all four states feature-surface (edit ``pipeline/features.py``). This is the
surface on which distinct physical descriptors -- and therefore four distinct
faithful mechanisms -- actually exist. It changes only
``evaluator_ref.{editable_files, objective, constraints}`` on the two flipped
states. The frozen baseline pipeline code, the task, and the sealed baseline
signal are all unchanged (the same snapshot is reused; only which file is editable
moves). As a bonus, on a feature-surface state an estimator-knob card now fails
closed as ``reject_surface_incompatible``, so the v1--v4 failure mode is
structurally impossible to repeat.

The state file set and every code byte are copied verbatim; only the three
metadata fields move; ``state_sha256`` is recomputed and ``verify_state`` must pass
for all four states.
"""
from __future__ import annotations

import json
import shutil
from pathlib import Path

from trust_hypo.state_exporter import _state_digest, verify_state

ROOT = Path(__file__).resolve().parent.parent
SRC = ROOT / "states" / "_core4_constraints_validation"
DST = ROOT / "states" / "materials_core4_feature"

_COMPOSITION_FEATURE_CONSTRAINTS = [
    "Use no external data or network access.",
    "Make one intervention and do not run a hyperparameter search.",
    "Keep feature computation linear in the number of elements and within the "
    "existing fit-time scale.",
]
_STRUCTURE_FEATURE_CONSTRAINTS = [
    "Use no external data or network access.",
    "Make one intervention and do not run a hyperparameter search.",
    "Keep feature computation linear in sites or elements and do not add uncached "
    "neighbor searches.",
]

# state_id -> (expected task, feature constraints). Only these two are flipped.
_FLIP = {
    "M002": ("expt_gap", _COMPOSITION_FEATURE_CONSTRAINTS),
    "S002": ("dielectric", _STRUCTURE_FEATURE_CONSTRAINTS),
}
# Already feature-surface; copied unchanged (aside from the absolute code_dir).
_KEEP = {"M001": "steels", "S001": "phonons"}
_ORDER = ["M001", "M002", "S001", "S002"]


def _feature_objective(task: str) -> str:
    return (
        f"Improve the frozen inner-development utility on matbench_{task} with one "
        "feature-axis intervention. The fold-0 hidden outcome is unavailable during "
        "execution."
    )


def build() -> None:
    if DST.exists():
        shutil.rmtree(DST)
    DST.mkdir(parents=True)
    for sid in _ORDER:
        src, dst = SRC / sid, DST / sid
        shutil.copytree(src, dst, ignore=shutil.ignore_patterns("__pycache__", "*.pyc"))
        state_json = dst / "state.json"
        state = json.loads(state_json.read_text())
        state["code_dir"] = str((dst / "code").resolve())
        er = state["evaluator_ref"]
        # The _core4_constraints_validation snapshots carry adapter="mock" (they were
        # built only for dry constraint checks). Wire them to the real label-isolated
        # Materials controller, exactly as run_pilot.py does for a live export. Code,
        # tasks and baseline are unchanged; only the evaluator seam moves.
        er["adapter"] = "materials"
        if sid in _FLIP:
            task, constraints = _FLIP[sid]
            if er["tasks"] != [task]:
                raise SystemExit(f"{sid}: expected task {task}, got {er['tasks']}")
            er["editable_files"] = ["pipeline/features.py"]
            er["objective"] = _feature_objective(task)
            er["constraints"] = constraints
        else:
            if er["editable_files"] != ["pipeline/features.py"]:
                raise SystemExit(f"{sid}: expected feature surface, got {er['editable_files']}")
            if er["tasks"] != [_KEEP[sid]]:
                raise SystemExit(f"{sid}: expected task {_KEEP[sid]}, got {er['tasks']}")
        state["state_sha256"] = _state_digest(
            state_id=state["state_id"],
            domain=state["domain"],
            files=state["files"],
            manifest=state["manifest_sha256"],
            visible_lineage=state["visible_lineage"],
            evaluator_ref=er,
            budget=state["budget"],
            env=state["env"],
        )
        state_json.write_text(json.dumps(state, indent=1))
        verify_state(dst)
        surface = "FLIP->feature" if sid in _FLIP else "keep feature"
        print(f"  {sid} [{er['tasks'][0]}] {surface}: sha={state['state_sha256'][:16]} VERIFIED")
    print(f"Built and verified 4 feature-surface states under {DST}")


if __name__ == "__main__":
    build()


==> anc/ImplementationLottery/scripts/build_tabular_states.py <==
#!/usr/bin/env python3
"""Build frozen tabular research states from OpenML-CC18 tasks (OFFICIAL splits).

Reads config/openml_cc18_tasks.json, downloads each selected OpenML task, freezes
its numeric X / integer-encoded y as data.npz OUTSIDE the editable code, and uses
the task's OFFICIAL 10-fold CV as the split: fold 0 becomes the sealed held-out
test, folds 1-9 become the development pool with 9 inner-CV folds. No private
random draw touches the held-out test, so the benchmark is community-standard and
reproducible from task IDs alone.

Requires `openml` + `scikit-learn` (the .venv_tabular created for this project).
The frozen states themselves stay numpy-only; openml is a build-time dependency.

Usage:
    .venv_tabular/bin/python scripts/build_tabular_states.py \
        --tasks 37,53,11 --out-root states/tabular_cc18
    .venv_tabular/bin/python scripts/build_tabular_states.py --tier 1   # all tier-1
"""

from __future__ import annotations

import argparse
import json
import shutil
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import export_tabular_state, split_from_official_folds  # noqa: E402
from trust_hypo._util import write_json  # noqa: E402

CONFIG = ROOT / "config" / "openml_cc18_tasks.json"


def _load_pool() -> dict[int, dict]:
    cfg = json.loads(CONFIG.read_text())
    pool = {}
    for tier_key in ("candidate_pool_tier1", "candidate_pool_tier2"):
        for rec in cfg.get(tier_key, []):
            pool[int(rec["task_id"])] = rec
    return pool


def _select(args, pool: dict[int, dict]) -> list[int]:
    if args.tasks:
        ids = [int(t) for t in args.tasks.split(",") if t.strip()]
        missing = [t for t in ids if t not in pool]
        if missing:
            raise SystemExit(f"task ids not in candidate pool: {missing}")
        return ids
    if args.tier:
        return [t for t, r in pool.items() if r["tier"] <= args.tier]
    raise SystemExit("give --tasks a,b,c or --tier {1,2}")


def _fetch_official(task_id: int):
    """Return (X_float, y_int, fold_test_indices, meta) for an OpenML task."""
    import warnings

    import openml

    task = openml.tasks.get_task(task_id, download_splits=True,
                                 download_data=True, download_qualities=True)
    with warnings.catch_warnings():
        # array format is deprecated but gives exactly the int-encoded y / float X
        # we freeze; the dataframe path would only re-encode to the same thing.
        warnings.simplefilter("ignore", FutureWarning)
        X, y = task.get_X_and_y()  # y already integer-encoded by openml
    X = np.asarray(X, dtype=np.float64)
    y = np.asarray(y)
    if np.isnan(X).any():
        raise SystemExit(f"task {task_id}: X has NaNs; expected a no-missing candidate")
    n_repeats, n_folds, n_samples = task.get_split_dimensions()
    if n_repeats != 1 or n_samples != 1:
        raise SystemExit(f"task {task_id}: expected 1 repeat / 1 sample, got "
                         f"{n_repeats}/{n_samples}")
    fold_test_indices = []
    for fold in range(n_folds):
        _, test_idx = task.get_train_test_split_indices(repeat=0, fold=fold, sample=0)
        fold_test_indices.append([int(i) for i in test_idx])
    meta = {
        "source": "openml", "task_id": int(task_id),
        "dataset_id": int(task.dataset_id), "dataset_name": task.get_dataset().name,
        "n_instances": int(X.shape[0]), "n_features": int(X.shape[1]),
        "n_classes": int(len(np.unique(y))), "n_folds": int(n_folds),
        "estimation_procedure": "10-fold Crossvalidation",
    }
    return X, y.astype(np.int64), fold_test_indices, meta


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--tasks", default="", help="comma-separated OpenML task ids")
    ap.add_argument("--tier", type=int, choices=(1, 2), default=None)
    ap.add_argument("--out-root", default=str(ROOT / "states" / "tabular_cc18"))
    ap.add_argument("--metric", default="accuracy", choices=("accuracy",))
    ap.add_argument("--baseline", default="numpy_ridge",
                    choices=("numpy_ridge", "sklearn_histgb"))
    ap.add_argument("--venv-python", default=sys.executable,
                    help="interpreter that runs the numpy-only eval controller")
    ap.add_argument("--test-fold", type=int, default=0)
    ap.add_argument("--overwrite", action="store_true")
    args = ap.parse_args()

    pool = _load_pool()
    task_ids = _select(args, pool)
    out_root = Path(args.out_root)
    out_root.mkdir(parents=True, exist_ok=True)
    print(f"building {len(task_ids)} tabular states -> {out_root}")

    index = []
    for task_id in task_ids:
        rec = pool[task_id]
        state_id = f"CC18_t{task_id}_{rec['name']}"
        dest = out_root / state_id
        if dest.exists() and not args.overwrite:
            state_path = dest / "state.json"
            if not state_path.is_file():
                raise RuntimeError(
                    f"{state_id} exists but is incomplete; inspect it or use --overwrite"
                )
            old = json.loads(state_path.read_text())
            old_ref = old.get("evaluator_ref") or {}
            if old_ref.get("baseline_kind", "numpy_ridge") != args.baseline:
                raise RuntimeError(
                    f"{state_id} exists with baseline "
                    f"{old_ref.get('baseline_kind', 'numpy_ridge')}; requested {args.baseline}"
                )
            print(f"  [skip] {state_id} exists and matches baseline (use --overwrite)")
            index.append({
                "task_id": task_id, "state_id": state_id, "status": "skipped",
                "n": old_ref.get("n"), "n_test": old_ref.get("n_test"),
                "baseline_signal": old_ref.get("baseline_signal"),
                "baseline_holdout": old_ref.get("baseline_holdout"),
                "data_sha256": old_ref.get("data_sha256"),
                "split_sha256": old_ref.get("split_sha256"),
                "state_sha256": old.get("state_sha256"),
            })
            continue
        if dest.exists():
            shutil.rmtree(dest)
        print(f"  [fetch] task {task_id} ({rec['name']}) ...", flush=True)
        X, y, fold_test_indices, meta = _fetch_official(task_id)
        split = split_from_official_folds(fold_test_indices, test_fold=args.test_fold)
        state = export_tabular_state(
            X, y, state_id=state_id, out_root=out_root, metric=args.metric,
            repo_cwd=str(ROOT), venv_python=args.venv_python,
            visible_lineage=f"OpenML-CC18 task {task_id} ({rec['name']}), official 10-fold CV",
            source_ref=f"openml:task:{task_id}", official_split=split, source_meta=meta,
            baseline_kind=args.baseline,
        )
        ref = state.evaluator_ref
        print(f"    baseline signal={ref['baseline_signal']} holdout={ref['baseline_holdout']} "
              f"| n={ref['n']} test={ref['n_test']} split={ref['split_source']}")
        index.append({
            "task_id": task_id, "state_id": state_id, "status": "built",
            "n": ref["n"], "n_test": ref["n_test"],
            "baseline_signal": ref["baseline_signal"], "baseline_holdout": ref["baseline_holdout"],
            "data_sha256": ref["data_sha256"], "split_sha256": ref["split_sha256"],
            "state_sha256": state.state_sha256,
        })
    write_json(out_root / "build_index.json",
               {"config": str(CONFIG), "metric": args.metric,
                "baseline": args.baseline,
                "test_fold": args.test_fold, "states": index})
    built = sum(1 for r in index if r["status"] == "built")
    print(f"done: {built} built, {len(index) - built} skipped. index -> {out_root/'build_index.json'}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/card_semantic_sensitivity.py <==
#!/usr/bin/env python3
"""Outcome-blind card-level semantic sensitivity for the Tabular audit.

Run from the repository root:
    PYTHONPATH=. python scripts/card_semantic_sensitivity.py

Only frozen assignment rows are read. No experiments or model calls are made.
"""

from __future__ import annotations

import json
import argparse
import random
import re
import statistics
from collections import defaultdict
from pathlib import Path

from trust_hypo.lottery import _one_shot_misranking


ROOT = Path.cwd()
GROUPS = ("group1", "group2", "group3")
ARMS = ("lite", "agent_core")
DISPLAY = {"lite": "Bounded", "agent_core": "Agentic"}
N_BOOT = 200_000
SEED = 20260713


# Cards with at least one FAIL dimension in the fresh outcome-blind audit.
FAIL_14 = {
    ("t18", "I01"),
    ("t18", "I03"),
    ("t10101", "I00"),
    ("t10101", "I03"),
    ("t3903", "I00"),
    ("t3917", "I02"),
    ("t11", "I02"),
    ("t22", "I02"),
    ("t22", "I03"),
    ("t43", "I01"),
    ("t43", "I03"),
    ("t146822", "I01"),
    ("t146822", "I03"),
    ("t9952", "I02"),
}

# Construct-focused adjudication re-admits policy/recipe boundary cases.
READMIT_5 = {
    ("t18", "I01"),
    ("t18", "I03"),
    ("t10101", "I00"),
    ("t11", "I02"),
    ("t43", "I03"),
}
SOLID_FAIL_9 = FAIL_14 - READMIT_5


def short(state_id: str) -> str:
    """Return the compact OpenML task identifier embedded in a state id."""
    match = re.search(r"(?:^|_)(t\d+)(?:_|$)", state_id)
    if not match:
        raise ValueError(f"no OpenML task id in {state_id}")
    return match.group(1)


def load_rows(arm: str) -> list[dict]:
    rows: list[dict] = []
    for group in GROUPS:
        path = ROOT / "runs" / group / arm / "lottery_analysis.json"
        rows.extend(json.loads(path.read_text(encoding="utf-8"))["assignments"])
    return rows


def percentile(values: list[float], q: float) -> float:
    ordered = sorted(values)
    return ordered[min(len(ordered) - 1, max(0, int(q * len(ordered))))]


def analyse(arm: str, excluded: set[tuple[str, str]]) -> dict:
    """Filter cards outcome-blind and recompute decision-level diagnostics."""
    all_rows = load_rows(arm)
    kept = [
        row
        for row in all_rows
        if (short(str(row["state_id"])), str(row["idea_label"])) not in excluded
    ]

    by_card: dict[tuple[str, str], list[dict]] = defaultdict(list)
    for row in kept:
        by_card[(short(str(row["state_id"])), str(row["idea_label"]))].append(row)
    bad_cells = {
        key: sorted(int(row["replicate"]) for row in rows)
        for key, rows in by_card.items()
        if len(rows) != 3
        or sorted(int(row["replicate"]) for row in rows) != [0, 1, 2]
    }
    if bad_cells:
        raise ValueError(
            f"{arm}: admitted cards without exactly draws 0,1,2: {bad_cells}"
        )

    cards_by_task: dict[str, list[str]] = defaultdict(list)
    for task, idea in by_card:
        cards_by_task[task].append(idea)
    cards_by_task = {
        task: sorted(ideas)
        for task, ideas in sorted(cards_by_task.items())
        if len(ideas) >= 2
    }
    retained_tasks = set(cards_by_task)
    kept = [
        row for row in kept if short(str(row["state_id"])) in retained_tasks
    ]

    result = _one_shot_misranking(kept)
    per_task: dict[str, dict[str, list[float] | int]] = {
        task: {"bad": 0, "n": 0, "regrets": []} for task in cards_by_task
    }
    for decision in result["per_decision"]:
        task = short(str(decision["state_id"]))
        record = per_task[task]
        record["n"] = int(record["n"]) + 1
        record["bad"] = int(record["bad"]) + (
            not bool(decision["choice_is_best_on_other_draws"])
        )
        regrets = record["regrets"]
        assert isinstance(regrets, list)
        regrets.append(float(decision["selection_regret"]))

    tasks = sorted(per_task)
    if any(int(per_task[task]["n"]) != 3 for task in tasks):
        raise ValueError("each retained task must contribute three LOO decisions")

    rng = random.Random(SEED)
    rates: list[float] = []
    regrets: list[float] = []
    for _ in range(N_BOOT):
        draw = [rng.choice(tasks) for _ in tasks]
        bad = sum(int(per_task[task]["bad"]) for task in draw)
        n = sum(int(per_task[task]["n"]) for task in draw)
        draw_regrets = [
            value
            for task in draw
            for value in per_task[task]["regrets"]  # type: ignore[union-attr]
        ]
        rates.append(bad / n)
        regrets.append(statistics.mean(draw_regrets))

    bad = sum(
        not decision["choice_is_best_on_other_draws"]
        for decision in result["per_decision"]
    )
    return {
        "n_cards": len(by_card),
        "n_tasks": len(tasks),
        "tasks": tasks,
        "cards_by_task": cards_by_task,
        "n_decisions": result["n_decisions"],
        "reversal_count": bad,
        "reversal_rate": result["misranking_rate"],
        "reversal_interval": [
            percentile(rates, 0.025),
            percentile(rates, 0.975),
        ],
        "mean_regret": result["mean_selection_regret"],
        "regret_interval": [
            percentile(regrets, 0.025),
            percentile(regrets, 0.975),
        ],
        "per_task": per_task,
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--out",
        type=Path,
        help="optional path for the complete machine-readable report",
    )
    args = parser.parse_args()

    filters = {
        "A_conservative_38_of_52": FAIL_14,
        "B_construct_focused_43_of_52": SOLID_FAIL_9,
    }
    report = {
        "analysis": "outcome_blind_card_level_semantic_sensitivity",
        "bootstrap": {
            "unit": "task",
            "draws": N_BOOT,
            "seed": SEED,
            "interval": "equal-tailed 95%",
        },
        "filters": {},
    }
    for label, excluded in filters.items():
        print(f"\n{label}")
        print(f"excluded ({len(excluded)}): {sorted(excluded)}")
        filter_report = {
            "excluded_cards": [list(card) for card in sorted(excluded)],
            "arms": {},
        }
        for arm in ARMS:
            result = analyse(arm, excluded)
            filter_report["arms"][arm] = result
            print(f"\n  {DISPLAY[arm]}")
            print(
                f"    cards={result['n_cards']}; tasks={result['n_tasks']}; "
                f"decisions={result['n_decisions']}"
            )
            print(f"    cards/task={result['cards_by_task']}")
            print(
                f"    reversal={result['reversal_count']}/"
                f"{result['n_decisions']}={result['reversal_rate']:.15g}; "
                f"95% task bootstrap={result['reversal_interval']}"
            )
            print(
                f"    mean regret={result['mean_regret']:.15g}; "
                f"95% task bootstrap={result['regret_interval']}"
            )
            print(f"    per task={result['per_task']}")
        report["filters"][label] = filter_report

    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        args.out.write_text(
            json.dumps(report, indent=2, sort_keys=True) + "\n",
            encoding="utf-8",
        )
        print(f"\nwrote {args.out}")


if __name__ == "__main__":
    main()


==> anc/ImplementationLottery/scripts/diag_action_space.py <==
#!/usr/bin/env python3
"""Zero-API diagnostic: does idea GRANULARITY govern implementation divergence?

The paired PoC found zero score-level implementation variance: every valid
implementation of a card produced a byte-identical hidden score. Two inherited
constraints could explain it -- (a) the frozen compute policy collapses the
action space, and (b) the ideator's cards are line-by-line recipes (they fix
gamma=0.1, n_components=100, even random_state=42), so the executor only
transcribes.

This script tests (b) directly, with no API calls. For each card we hand-write
several faithful implementations and ask whether they diverge:

  * Card R (RECIPE level, control): every hyperparameter fixed. If the harness is
    sound, different CODE must still yield IDENTICAL predictions.
  * Cards A/B (MECHANISM level): only the mechanism is frozen; the implementer
    freely chooses method, dimensionality, and hyperparameters.

Primary readout is the pairwise PREDICTION disagreement rate, not the score:
two implementations can coincide on accuracy by luck, but identical predictions
on every held-out row means they are literally the same model -- i.e. the action
space forced convergence.

Inference is asymmetric. We are acting as an idealised executor that is TRYING to
diverge. If even we cannot make faithful mechanism-level implementations diverge,
an agent certainly will not, and the tabular benchmark cannot exhibit the idea
lottery. Divergence here is necessary, not sufficient.

Task 9985 is used deliberately: its hidden outcome is already revealed, so this
diagnostic cannot contaminate a future confirmatory state.

Run:  .venv_tabular/bin/python scripts/diag_action_space.py
"""

from __future__ import annotations

import importlib.util
import itertools
import json
import shutil
import statistics
import sys
import tempfile
import time
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
STATE = ROOT / "states" / "lottery_pilot" / "CC18_t9985_first-order-theorem-proving"

# Reuse the sealed controller's worker call so the label boundary is unchanged.
_spec = importlib.util.spec_from_file_location(
    "isolated_evaluate", ROOT / "evaluators" / "tabular" / "isolated_evaluate.py"
)
_iso = importlib.util.module_from_spec(_spec)
_spec.loader.exec_module(_iso)

SEED = 0
TIMEOUT_S = 900.0   # generous; we record wall time and flag >600s (the frozen policy limit)

# --------------------------------------------------------------------------
# Baseline surfaces (unchanged files are inherited from the frozen state)
# --------------------------------------------------------------------------

PIPELINE_Y = '''"""Pipeline entrypoint (supervised feature surface)."""
from pipeline.features import build_features
from pipeline.model import fit_predict


def run(X_train, y_train, X_eval, task_type, seed=0):
    Ftr, Fev = build_features(X_train, y_train, X_eval)
    return fit_predict(Ftr, y_train, Fev, task_type, seed=seed)
'''

MODEL_BASE = '''"""Model surface."""
import numpy as np
from sklearn.ensemble import HistGradientBoostingClassifier


def fit_predict(Xtr, ytr, Xev, task_type, seed=0):
    model = HistGradientBoostingClassifier(
        learning_rate=0.08, max_iter=150, max_leaf_nodes=31,
        min_samples_leaf=20, l2_regularization=1.0, random_state=seed,
    )
    model.fit(np.asarray(Xtr, dtype=float), np.asarray(ytr))
    return model.predict(np.asarray(Xev, dtype=float))
'''


def _model(**kw) -> str:
    """A model.py with a freely chosen single HistGB configuration (one fit)."""
    args = ", ".join(f"{k}={v}" for k, v in kw.items())
    return f'''"""Model surface."""
import numpy as np
from sklearn.ensemble import HistGradientBoostingClassifier


def fit_predict(Xtr, ytr, Xev, task_type, seed=0):
    model = HistGradientBoostingClassifier({args}, random_state=seed)
    model.fit(np.asarray(Xtr, dtype=float), np.asarray(ytr))
    return model.predict(np.asarray(Xev, dtype=float))
'''


def _std_head() -> str:
    return '''import numpy as np


def _standardize(Xtr, Xev):
    Xtr = np.asarray(Xtr, dtype=float)
    Xev = np.asarray(Xev, dtype=float)
    mu = Xtr.mean(axis=0)
    sd = Xtr.std(axis=0)
    sd[sd == 0] = 1.0
    return (Xtr - mu) / sd, (Xev - mu) / sd
'''


# --------------------------------------------------------------------------
# CARD R -- RECIPE LEVEL (control). Everything is dictated, incl. random_state.
#   "Insert Nystroem(kernel='rbf', gamma=0.1, n_components=100, random_state=42)
#    after standardization; feed the expanded features to the existing model."
# Three implementations differing ONLY in code style.
# --------------------------------------------------------------------------

R1 = _std_head() + '''from sklearn.kernel_approximation import Nystroem


def build_features(Xtr, Xev):
    Xtr, Xev = _standardize(Xtr, Xev)
    nys = Nystroem(kernel="rbf", gamma=0.1, n_components=100, random_state=42)
    nys.fit(Xtr)
    return nys.transform(Xtr), nys.transform(Xev)
'''

R2 = _std_head() + '''from sklearn.kernel_approximation import Nystroem


def build_features(Xtr, Xev):
    Ztr, Zev = _standardize(Xtr, Xev)
    mapper = Nystroem(random_state=42, n_components=100, gamma=0.1, kernel="rbf")
    Ftr = mapper.fit_transform(Ztr)          # fit_transform instead of fit + transform
    Fev = mapper.transform(Zev)
    return Ftr, Fev
'''

R3 = _std_head() + '''from sklearn.kernel_approximation import Nystroem


def _expand(Ztr, Zev):
    kernel_map = Nystroem(
        kernel="rbf",
        gamma=0.1,
        n_components=100,
        random_state=42,
    )
    kernel_map.fit(Ztr)
    out_tr = kernel_map.transform(Ztr)
    out_ev = kernel_map.transform(Zev)
    return out_tr, out_ev


def build_features(Xtr, Xev):
    Ztr, Zev = _standardize(Xtr, Xev)
    return _expand(Ztr, Zev)
'''

# --------------------------------------------------------------------------
# CARD A -- MECHANISM LEVEL
#   Mechanism: "The 51 inputs carry redundant and noisy directions. Compressing
#   them into a compact, informative subspace before boosting should let the
#   trees spend their splits on signal instead of noise."
#   The implementer chooses: the compression method, the target dimensionality,
#   and whether the compression is supervised. Nothing else is dictated.
# --------------------------------------------------------------------------

A1 = _std_head() + '''from sklearn.decomposition import PCA


def build_features(Xtr, y, Xev):
    Ztr, Zev = _standardize(Xtr, Xev)
    pca = PCA(n_components=20, random_state=0)
    return pca.fit_transform(Ztr), pca.transform(Zev)
'''

A2 = _std_head() + '''from sklearn.feature_selection import SelectKBest, f_classif


def build_features(Xtr, y, Xev):
    Ztr, Zev = _standardize(Xtr, Xev)
    sel = SelectKBest(score_func=f_classif, k=20)
    sel.fit(Ztr, np.asarray(y))
    return sel.transform(Ztr), sel.transform(Zev)
'''

A3 = _std_head() + '''from sklearn.cluster import FeatureAgglomeration


def build_features(Xtr, y, Xev):
    Ztr, Zev = _standardize(Xtr, Xev)
    agg = FeatureAgglomeration(n_clusters=20)
    return agg.fit_transform(Ztr), agg.transform(Zev)
'''

A4 = _std_head() + '''from sklearn.decomposition import PCA


def build_features(Xtr, y, Xev):
    Ztr, Zev = _standardize(Xtr, Xev)
    pca = PCA(n_components=8, random_state=0)   # aggressive compression
    return pca.fit_transform(Ztr), pca.transform(Zev)
'''

# --------------------------------------------------------------------------
# CARD B -- MECHANISM LEVEL
#   Mechanism: "With 6 classes and 51 features over ~5.5k training rows the
#   default booster is likely over-fitting; increasing regularization / reducing
#   effective capacity should improve held-out accuracy."
#   The implementer chooses WHICH capacity knobs to turn and by how much.
#   Features are left at the frozen baseline surface.
# --------------------------------------------------------------------------

B1 = _model(learning_rate=0.08, max_iter=150, max_leaf_nodes=31,
            min_samples_leaf=20, l2_regularization=10.0)
B2 = _model(learning_rate=0.05, max_iter=300, max_leaf_nodes=15,
            min_samples_leaf=20, l2_regularization=1.0)
B3 = _model(learning_rate=0.08, max_iter=150, max_leaf_nodes=31,
            min_samples_leaf=60, l2_regularization=1.0)
B4 = _model(learning_rate=0.03, max_iter=300, max_leaf_nodes=31,
            min_samples_leaf=20, l2_regularization=3.0)

FEATURES_BASE = _std_head() + '''

def build_features(Xtr, Xev):
    return _standardize(Xtr, Xev)
'''

VARIANTS: dict[str, dict[str, dict[str, str]]] = {
    "R_recipe_nystroem": {
        "R1_fit_then_transform": {"pipeline/features.py": R1},
        "R2_fit_transform":      {"pipeline/features.py": R2},
        "R3_helper_function":    {"pipeline/features.py": R3},
    },
    "A_mechanism_compress": {
        "A1_pca20":        {"pipeline/features.py": A1, "pipeline/pipeline.py": PIPELINE_Y},
        "A2_selectkbest20":{"pipeline/features.py": A2, "pipeline/pipeline.py": PIPELINE_Y},
        "A3_agglomerate20":{"pipeline/features.py": A3, "pipeline/pipeline.py": PIPELINE_Y},
        "A4_pca8":         {"pipeline/features.py": A4, "pipeline/pipeline.py": PIPELINE_Y},
    },
    "B_mechanism_regularize": {
        "B1_strong_l2":       {"pipeline/model.py": B1},
        "B2_shallow_slow":    {"pipeline/model.py": B2},
        "B3_big_leaves":      {"pipeline/model.py": B3},
        "B4_slow_lr_more_l2": {"pipeline/model.py": B4},
    },
}


def _run_variant(files: dict[str, str], X, y, split, task_type) -> dict:
    """Stage the patched pipeline and return predictions + accuracy + wall time."""
    with tempfile.TemporaryDirectory(prefix="diag_") as tmp:
        code = Path(tmp) / "code"
        shutil.copytree(STATE / "code", code)
        for rel, src in files.items():
            (code / rel).write_text(src, "utf-8")
        tr, ev = split["train_val"], split["test"]
        t0 = time.time()
        try:
            y_pred = _iso._predict(
                code, X[tr], y[tr], X[ev], task_type, TIMEOUT_S, SEED
            )
        except Exception as exc:
            return {"status": f"FAIL: {type(exc).__name__}: {str(exc)[:160]}",
                    "wall_s": round(time.time() - t0, 1), "pred": None, "acc": None}
        wall = round(time.time() - t0, 1)
        acc = float(np.mean(np.asarray(y_pred).ravel() == np.asarray(y[ev]).ravel()))
        return {"status": "ok", "wall_s": wall, "pred": np.asarray(y_pred).ravel(),
                "acc": acc}


def main() -> int:
    state = json.loads((STATE / "state.json").read_text())
    ref = state["evaluator_ref"]
    base_holdout = float(ref["baseline_holdout"])
    X, y, split = _iso._load(Path(ref["data"]), Path(ref["split"]))
    task_type = "classification"
    n_test = len(split["test"])
    print(f"state=9985  n_test={n_test}  baseline_holdout_acc={base_holdout:.6f}  seed={SEED}\n")

    report = {}
    for card, impls in VARIANTS.items():
        print("=" * 78)
        print(f"CARD {card}")
        results = {}
        for name, files in impls.items():
            out = _run_variant(files, X, y, split, task_type)
            results[name] = out
            if out["status"] == "ok":
                gain = (out["acc"] - base_holdout) / abs(base_holdout)
                flag = "  [OVER 600s POLICY LIMIT]" if out["wall_s"] > 600 else ""
                print(f"  {name:22s} acc={out['acc']:.6f}  gain={gain:+.6f}  "
                      f"{out['wall_s']:>6.1f}s{flag}")
            else:
                print(f"  {name:22s} {out['status']}  ({out['wall_s']}s)")

        ok = {k: v for k, v in results.items() if v["status"] == "ok"}
        accs = [v["acc"] for v in ok.values()]
        # PRIMARY READOUT: pairwise prediction disagreement
        pairs = []
        for (n1, v1), (n2, v2) in itertools.combinations(ok.items(), 2):
            disagree = float(np.mean(v1["pred"] != v2["pred"]))
            pairs.append((n1, n2, disagree))
        print(f"  ---- {len(ok)}/{len(impls)} ran ----")
        if accs:
            spread = (max(accs) - min(accs))
            sd = statistics.stdev(accs) if len(accs) >= 2 else 0.0
            print(f"  accuracy: min={min(accs):.6f} max={max(accs):.6f} "
                  f"spread={spread:.6f} sd={sd:.6f}")
        if pairs:
            dis = [d for _, _, d in pairs]
            print(f"  PREDICTION DISAGREEMENT over {n_test} held-out rows:")
            for n1, n2, d in pairs:
                print(f"      {n1:22s} vs {n2:22s}  {d*100:6.2f}%  "
                      f"({int(round(d*n_test))} rows)")
            print(f"  mean pairwise disagreement = {statistics.mean(dis)*100:.2f}%")
            verdict = ("IDENTICAL MODELS (forced convergence)"
                       if max(dis) == 0.0 else "IMPLEMENTATIONS DIVERGE")
            print(f"  >>> {verdict}")
        report[card] = {
            "n_ran": len(ok), "n_impls": len(impls),
            "accs": {k: v["acc"] for k, v in ok.items()},
            "wall_s": {k: v["wall_s"] for k, v in results.items()},
            "acc_spread": (max(accs) - min(accs)) if accs else None,
            "acc_sd": (statistics.stdev(accs) if len(accs) >= 2 else 0.0) if accs else None,
            "mean_pairwise_pred_disagreement": (
                statistics.mean([d for _, _, d in pairs]) if pairs else None
            ),
            "max_pairwise_pred_disagreement": (
                max([d for _, _, d in pairs]) if pairs else None
            ),
            "failures": {k: v["status"] for k, v in results.items()
                         if v["status"] != "ok"},
        }
        print()

    out_path = ROOT / "runs" / "diag_action_space.json"
    out_path.parent.mkdir(parents=True, exist_ok=True)
    out_path.write_text(json.dumps(report, indent=2, sort_keys=True), "utf-8")
    print("=" * 78)
    print("SUMMARY (prediction disagreement is the decisive readout)")
    for card, r in report.items():
        d = r["mean_pairwise_pred_disagreement"]
        print(f"  {card:24s} ran={r['n_ran']}/{r['n_impls']}  "
              f"acc_spread={r['acc_spread'] if r['acc_spread'] is None else round(r['acc_spread'],6)}  "
              f"mean_pred_disagree={'n/a' if d is None else f'{d*100:.2f}%'}")
    print(f"\nwrote {out_path}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/diagnose_capped_svc.py <==
#!/usr/bin/env python3
"""Rerun eight saved capped-SVC candidates and record convergence attributes."""
from pathlib import Path
import json
import os
import shutil
import subprocess
import sys
import tempfile
import time
import numpy as np

ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT))
from evaluators.tabular.isolated_evaluate import _WORKER,_worker_env
from trust_hypo._util import read_json,write_json
OUT=ROOT/'runs/premium_robustness_20261003'

INSTRUMENT='''
    import warnings
    from sklearn.svm import SVC
    original_svc_fit = SVC.fit
    def observed_fit(self, *args, **kwargs):
        with warnings.catch_warnings(record=True) as captured:
            warnings.simplefilter("always")
            fitted = original_svc_fit(self, *args, **kwargs)
        print("SVC " + json.dumps({"max_iter": int(self.max_iter),
            "fit_status": int(self.fit_status_), "n_iter": self.n_iter_.tolist(),
            "warnings": [{"category": w.category.__name__, "message": str(w.message)} for w in captured]}), flush=True)
        return fitted
    SVC.fit = observed_fit
'''


def main():
    records=read_json(ROOT/'runs/decision_followup_20261003/analysis.json')['source_inventory']['programs']
    selected=[r for r in records if r['source_tag'].get('constructor')=='SVC' and
              (r['source_tag']['finite_iteration_cap'] or 'max_iter' in r['source_tag']['dynamic_settings'])]
    output=[]
    for record in selected:
        state=record['state_id'];arm=record['arm'];cohort=record['cohort'];slot=f"{record['idea']}_r{record['replicate']}"
        task=int(state.split('_t')[1].split('_')[0])
        if cohort=='archived':
            paths=[p for g in ['group1','group2','group3'] for p in (ROOT/'runs'/g/arm/state/slot).glob('trial.json')]
            state_path=ROOT/'states/lottery_pilot'/state/'state.json'
        else:
            group='aistats2027_flash_structured' if cohort=='initial' else 'aistats2027_extension'
            paths=[ROOT/'runs'/group/f't{task}'/arm/state/slot/'trial.json']
            state_path=ROOT/'states'/('aistats2027' if cohort=='initial' else 'aistats2027_extension')/state/'state.json'
        assert len(paths)==1 and paths[0].exists()
        trial_path=paths[0];trial=read_json(trial_path);state_record=read_json(state_path);ref=state_record['evaluator_ref']
        arrays=np.load(ref['data']);split=read_json(ref['split']);train=split['train_val'];test=split['test']
        with tempfile.TemporaryDirectory(prefix='svc_diagnostic_') as temp:
            temp=Path(temp);pipeline=temp/'code';shutil.copytree(Path(state_record['code_dir']),pipeline)
            for name,content in trial['patch']['files_changed'].items():
                target=pipeline/name;target.parent.mkdir(parents=True,exist_ok=True);target.write_text(content)
            io=temp/'io';io.mkdir();np.savez(io/'input.npz',X_train=arrays['X'][train],y_train=arrays['y'][train],X_eval=arrays['X'][test])
            worker=temp/'worker.py';worker.write_text(_WORKER.read_text().replace('    sys.path.insert(0, str(pipeline_dir))',INSTRUMENT+'\n    sys.path.insert(0, str(pipeline_dir))'))
            cmd=[sys.executable,str(worker),'--pipeline-dir',str(pipeline),'--in',str(io/'input.npz'),'--out',str(io/'pred.npy'),'--task-type','classification','--training-seed','0']
            env=_worker_env();env['TMPDIR']=str(io);start=time.monotonic()
            proc=subprocess.run(cmd,cwd=io,env=env,text=True,capture_output=True,timeout=300,
                preexec_fn=lambda:os.sched_setaffinity(0,{min(os.sched_getaffinity(0))}))
            fits=[json.loads(line[4:]) for line in proc.stdout.splitlines() if line.startswith('SVC ')]
            row={k:record[k] for k in ['cohort','arm','state_id','idea','replicate']}
            row.update(seed=0,duration_s=time.monotonic()-start,returncode=proc.returncode,fits=fits,
                source_trial=str(trial_path.relative_to(ROOT)),diagnostic_status='ok' if proc.returncode==0 else 'failed')
            if proc.returncode==0:
                pred=np.load(io/'pred.npy');old=np.load(trial_path.parent/'hidden_predictions.npy')
                row.update(n_test=len(test),correct=int(np.sum(pred==arrays['y'][test])),saved_correct=int(np.sum(old==arrays['y'][test])),
                    equal_saved_predictions=bool(np.array_equal(pred,old)))
            else:row['stderr_tail']=proc.stderr[-1500:]
            output.append(row);write_json(OUT/'svc_diagnostics.json',{'status':'separate_post_outcome_cpu_diagnostic','records':output})
            print(json.dumps(row),flush=True)

if __name__=='__main__':main()


==> anc/ImplementationLottery/scripts/evaluate_extension_runtime.py <==
#!/usr/bin/env python3
"""Re-evaluate complete frozen banks after observed controller timeouts."""
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path
from collections import Counter
import argparse
import json
import statistics
import sys
import time

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT)); sys.path.insert(0, str(ROOT / 'scripts'))
from run_aistats_extension import BASE, CONFIG, EXISTING_TASKS
from evaluate_extension_selection import state_record, selection_run
from analyze_aistats_extension import recover_accuracy, load_selection_test, SEED
from trust_hypo._util import read_json, write_json, now_utc
from trust_hypo.tabular import _run_controller
from trust_hypo.selection_policy import POLICIES, reference_metrics
from trust_hypo.decision_audit import aggregate_task_reports

OUT = BASE / 'runtime_sensitivity'
ARMS = ['lite', 'agent_core']


def timeout_tasks():
    """Apply the saved error-type rule to the completed original matrix."""
    found = {}
    for task in read_json(BASE / 'selection_choices.json')['task_ids']:
        events = []
        for arm in ARMS:
            folder = BASE / f't{task}' / arm
            if not read_json(folder / 'lottery_analysis.json')['complete']:
                raise ValueError('Complete the original matrix before the runtime diagnostic')
            for path in folder.glob('CC18*/*_r*/trial.json'):
                trial = read_json(path)
                if (trial['status'] == 'hidden_error' and
                        'hidden_error:TimeoutExpired:' in trial['patch'].get('notes', '')):
                    events.append({'arm': arm, 'idea_label': trial['condition'],
                                   'replicate': trial['replicate'], 'training_seed': 0})
            for path in (folder / '_reruns').glob('*.json'):
                event = read_json(path)
                if event.get('error_kind') == 'TimeoutExpired':
                    events.append({key: event[key] for key in
                        ['idea_label', 'replicate', 'training_seed']} | {'arm': arm})
        if events:
            found[str(task)] = sorted(events, key=lambda e: (e['arm'], e['idea_label'], e['replicate'], e['training_seed']))
    return found


def jobs_for_task(task, arm):
    state = state_record(task); ref = state['evaluator_ref']; jobs = []
    for role, source, start, count in [
        ('selection', selection_run(task, arm), 0, 5),
        ('reference', BASE / f't{task}' / arm, 0 if task in EXISTING_TASKS else 5, 12),
    ]:
        rows = read_json(source / 'lottery_analysis.json')['assignments']
        for row in rows:
            if not start <= row['replicate'] < start + count:
                continue
            original_correct = None
            if row['valid_patch'] and row['hidden_gain'] is not None:
                original_correct = round(recover_accuracy(row['hidden_gain'],
                    ref['baseline_holdout'], ref['n_test']) * ref['n_test'])
            index = row['replicate'] - start
            jobs.append({'task': task, 'arm': arm, 'role': role, 'replicate': index,
                'source_replicate': row['replicate'], 'idea_label': row['idea_label'],
                'source_run': str(source), 'state_id': state['state_id'],
                'original_seed_zero_correct': original_correct})
    if len(jobs) != 68:
        raise ValueError('The runtime diagnostic requires the complete five-plus-twelve bank')
    return jobs


def result_path(job):
    return OUT / f"t{job['task']}" / job['arm'] / f"{job['role']}_{job['idea_label']}_r{job['replicate']}.json"


def collect_one(job, plan):
    path = result_path(job)
    if path.exists():
        return read_json(path)
    state = state_record(job['task']); ref = state['evaluator_ref']
    folder = Path(job['source_run']) / job['state_id'] / f"{job['idea_label']}_r{job['source_replicate']}"
    trial = read_json(folder / 'trial.json')
    cfg = read_json(CONFIG / f"t{job['task']}.json")['utility']
    n = ref['n_test']; baseline = round(ref['baseline_holdout'] * n) / n
    record = dict(job, training_seed=plan['training_seed'], n_test=n,
        original_status=trial['status'], fidelity=trial['fidelity']['final_label'],
        status='invalid_assignment', valid=False, baseline_accuracy=baseline,
        utility=cfg['invalid_assignment_penalty'], wall_s=0.)
    if trial['status'] in ['ok', 'hidden_error']:
        for name, source in trial['patch']['files_changed'].items():
            if (folder / 'work/code' / name).read_text() != source:
                raise ValueError(f'Frozen program differs at {folder / name}')
        started = time.monotonic()
        try:
            score = _run_controller(ref['venv_python'], ref['controller'], ROOT,
                folder / 'work/code', ref['data'], ref['split'], 'holdout', 'accuracy',
                timeout=plan['per_fit_timeout_s'], training_seed=plan['training_seed'])
            correct = round(score * n); accuracy = correct / n
            utility = (accuracy - baseline) / baseline + cfg['fidelity_penalties'].get(record['fidelity'], 0.)
            record.update(status='ok', valid=True, correct=correct, accuracy=accuracy, utility=utility)
        except Exception as exc:
            record.update(status='evaluation_error', error_kind=type(exc).__name__, error=str(exc)[-1600:])
        record['wall_s'] = round(time.monotonic() - started, 3)
    record['completed_utc'] = now_utc(); write_json(path, record)
    return record


def summarize(per_task):
    return {'n_tasks': len(per_task), 'per_task': per_task,
        'policies': {name: aggregate_task_reports([row['policies'][name] for row in per_task.values()], seed=SEED)
                     for name in POLICIES} if per_task else {}}


def retention_result(task, bank, selection, scale):
    """Compare both actions at seed zero under the supplied score regime."""
    values = {(r['idea_label'], r['replicate']): r['utility'] for r in selection}
    policies = {}
    for name, policy in bank.items():
        retained = sum(sum(weight * values[(idea, index)]
                           for index, weight in enumerate(weights)) / policy['n_worlds']
                       for idea, weights in policy['retained_program_counts'].items())
        fresh = task['policies'][name]['selected_reference_utility']
        policies[name] = {'n_worlds': policy['n_worlds'],
            'retained_program_test_utility': retained, 'selected_reference_utility': fresh,
            'retained_minus_fresh_accuracy_pp': (retained - fresh) * scale * 100}
    return {'state_id': task['state_id'], 'ideas': task['ideas'], 'policies': policies}


def analyze(affected):
    primary = read_json(BASE / 'study_analysis.json')
    choices = read_json(BASE / 'selection_choices.json')
    output = {'diagnostic': 'post_outcome_reduced_concurrency_seed_zero',
        'triggered_task_ids': [int(t) for t in affected], 'training_seed': 0,
        'max_concurrent_fits': 6, 'original_results_preserved': True, 'arms': {}}
    for arm in ARMS:
        original = primary['arms'][arm]['groups']['pooled']['itt']
        seed_zero = original['reference_sensitivity']['development/n12/seed_zero']
        primary_tasks = original['selection']['development/combinations']['per_task']
        revised = {}; records = []; agreements = []; mismatches = []
        original_retention = {}; revised_retention = {}
        for task in choices['task_ids']:
            key = str(task); old = seed_zero['per_task'][key]
            bank = choices['tasks'][key]['arms'][arm]['development']['combinations'][','.join(old['ideas'])]
            ref = state_record(task)['evaluator_ref']
            scale = round(ref['baseline_holdout'] * ref['n_test']) / ref['n_test']
            original_retention[key] = retention_result(old, bank, load_selection_test(task, arm), scale)
            if key not in affected:
                revised[key] = old
                revised_retention[key] = original_retention[key]
                continue
            jobs = jobs_for_task(task, arm)
            local = [read_json(result_path(job)) for job in jobs]
            records.extend(local)
            for row in local:
                if row['valid'] and row['original_seed_zero_correct'] is not None:
                    agreements.append(row['correct'] == row['original_seed_zero_correct'])
                    if not agreements[-1]:
                        mismatches.append({k: row[k] for k in
                            ['task', 'role', 'idea_label', 'replicate', 'original_seed_zero_correct', 'correct']})
            reference = {idea: float(np.mean([r['utility'] for r in local
                if r['role'] == 'reference' and r['idea_label'] == idea])) for idea in old['ideas']}
            revised[key] = {'state_id': old['state_id'], 'ideas': old['ideas'], 'reference': reference,
                'policies': {name: reference_metrics(policy, reference, scale) for name, policy in bank.items()}}
            revised_retention[key] = retention_result(revised[key], bank,
                [r for r in local if r['role'] == 'selection'], scale)
        # Keep the diagnostic focused on the matched seed-zero decision target.
        metric_keys = set(next(iter(revised[next(iter(affected))]['policies'].values()))) if affected else set()
        if metric_keys:
            revised = {task: dict(row, policies={name: {k: v for k, v in values.items() if k in metric_keys}
                       for name, values in row['policies'].items()}) for task, row in revised.items()}
        remaining = {str(task): primary_tasks[str(task)] for task in choices['task_ids'] if str(task) not in affected}
        status = Counter(r['status'] for r in records)
        output['arms'][arm] = {
            'diagnostic_attempts': len(records), 'status_counts': dict(status),
            'original_valid_seed_zero': sum(r['original_seed_zero_correct'] is not None for r in records),
            'diagnostic_valid_seed_zero': sum(r['valid'] for r in records),
            'previous_primary_timeouts': sum(e['arm'] == arm and e['training_seed'] == 0 for events in affected.values() for e in events),
            'shared_valid_seed_zero': len(agreements), 'same_correct_count': sum(agreements),
            'correct_count_mismatches': mismatches,
            'median_valid_fit_wall_s': statistics.median(r['wall_s'] for r in records if r['valid']) if any(r['valid'] for r in records) else None,
            'original_seed_zero_policies': seed_zero['policies'],
            'reduced_concurrency_seed_zero': summarize(revised),
            'original_three_seed_without_timeout_tasks': summarize(remaining),
            'retained_code_seed_zero': {
                'status': 'post_outcome_descriptive_addendum',
                'original': summarize(original_retention),
                'reduced_concurrency': summarize(revised_retention),
            },
        }
    write_json(OUT / 'analysis.json', output)
    print(json.dumps({'runtime_diagnostic_tasks': output['triggered_task_ids'],
        'attempts': {a: output['arms'][a]['diagnostic_attempts'] for a in ARMS}}), flush=True)


def main():
    parser = argparse.ArgumentParser(); parser.add_argument('--analyze-only', action='store_true'); args = parser.parse_args()
    plan = read_json(OUT / 'plan.json'); affected = timeout_tasks()
    selected = OUT / 'selected_tasks.json'
    if selected.exists():
        if read_json(selected)['timeout_events'] != affected:
            raise ValueError('Original timeout records changed')
    elif args.analyze_only:
        raise ValueError('Collect the runtime diagnostic before offline reproduction')
    else:
        write_json(selected, {'selected_utc': now_utc(), 'timeout_events': affected})
    if not args.analyze_only:
        jobs = [job for task in affected for arm in ARMS for job in jobs_for_task(int(task), arm)]
        jobs.sort(key=lambda j: (j['task'], j['role'], j['idea_label'], j['replicate'], j['arm']))
        with ThreadPoolExecutor(max_workers=plan['max_concurrent_fits']) as pool:
            for future in as_completed([pool.submit(collect_one, job, plan) for job in jobs]):
                row = future.result()
                print(json.dumps({k: row[k] for k in ['task', 'arm', 'role', 'idea_label', 'replicate', 'status', 'wall_s']}), flush=True)
    analyze(affected)


if __name__ == '__main__':
    main()


==> anc/ImplementationLottery/scripts/evaluate_extension_selection.py <==
#!/usr/bin/env python3
"""Evaluate the frozen selection bank on development data and seal its choices."""
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path
import argparse
import json
import sys

ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT));sys.path.insert(0,str(ROOT/'scripts'))
from build_aistats_extension_states import EXISTING_TASKS, TASKS, OUT as STATES
from run_aistats_extension import BASE, CONFIG, ORIGINAL
from trust_hypo._util import read_json, write_json, now_utc
from trust_hypo.tabular import _run_controller
from trust_hypo.selection_policy import freeze_bank


def state_record(task):
    return read_json(next(STATES.glob(f'CC18_t{task}_*/state.json')))


def selection_run(task,arm):
    return (ORIGINAL if task in EXISTING_TASKS else BASE)/f't{task}'/arm


def prepare_development(task):
    state=state_record(task);ref=state['evaluator_ref']
    original=read_json(ref['split']);fold=original['inner_folds'][0]
    if set(fold['train'])&set(fold['val']) or (set(fold['train'])|set(fold['val']))&set(original['test']):
        raise ValueError('Development and final test rows must be disjoint')
    folder=BASE/'development_baselines'/state['state_id'];folder.mkdir(parents=True,exist_ok=True)
    split=folder/'split.json';payload={'source':'official_fold_1_development',
        'train_val':fold['train'],'test':fold['val'],'inner_folds':[]}
    if split.exists() and read_json(split)!=payload:raise ValueError('Development split changed')
    if not split.exists():write_json(split,payload)
    baseline=folder/'baseline.json'
    if baseline.exists():return read_json(baseline)
    score=_run_controller(ref['venv_python'],ref['controller'],ROOT,Path(state['code_dir']),
        ref['data'],str(split),'holdout','accuracy',timeout=300,training_seed=0)
    n=len(fold['val']);correct=round(score*n)
    result={'state_id':state['state_id'],'task_id':task,'split':str(split),
        'accuracy':correct/n,'correct':correct,'n_evaluation':n,'created_utc':now_utc()}
    write_json(baseline,result)
    return result


def evaluate_bank(task,arm):
    state=state_record(task);ref=state['evaluator_ref'];cfg=read_json(CONFIG/f't{task}.json')
    baseline=read_json(BASE/'development_baselines'/state['state_id']/'baseline.json')
    source=selection_run(task,arm);out=BASE/f't{task}'/arm/'development_selection'
    out.mkdir(parents=True,exist_ok=True)
    for idea in [f'I{i:02d}' for i in range(4)]:
        for replicate in range(5):
            target=out/f'{idea}_r{replicate}.json'
            if target.exists():continue
            folder=source/state['state_id']/f'{idea}_r{replicate}'
            trial=read_json(folder/'trial.json');fidelity=trial['fidelity']['final_label']
            record={'state_id':state['state_id'],'idea_label':idea,'replicate':replicate,
                'source_run':str(source),'fidelity':fidelity,
                'blind_labels':trial['fidelity'].get('blind_labels',[]),
                'baseline_accuracy':baseline['accuracy'],'n_evaluation':baseline['n_evaluation'],
                'utility':cfg['utility']['invalid_assignment_penalty'],'valid':False,
                'status':'invalid_assignment'}
            if trial['status']=='ok':
                try:
                    score=_run_controller(ref['venv_python'],ref['controller'],ROOT,
                        folder/'work/code',ref['data'],baseline['split'],'holdout','accuracy',
                        timeout=300,training_seed=0)
                    correct=round(score*baseline['n_evaluation']);accuracy=correct/baseline['n_evaluation']
                    gain=(accuracy-baseline['accuracy'])/baseline['accuracy']
                    record.update({'correct':correct,'accuracy':accuracy,'gain':gain,
                        'utility':gain+cfg['utility']['fidelity_penalties'].get(fidelity,0.),
                        'valid':True,'status':'ok'})
                except Exception as exc:
                    record.update({'status':'evaluation_error','error':f'{type(exc).__name__}: {exc}'})
            record['completed_utc']=now_utc();write_json(target,record)
    return {'task':task,'arm':arm,'complete':True}


def seal_choices(tasks):
    if list(BASE.glob('t*/*/_sealed/*.json')):raise RuntimeError('New reference outcomes already exist')
    result={'task_ids':tasks,'reference_outcomes_observed':False,'frozen_utc':now_utc(),
        'primary_signal':'development','reference_training_seeds':[0,1001,2001],
        'numerical_tie_tolerance':1e-12,'tasks':{}}
    for task in tasks:
        state=state_record(task);task_output={'state_id':state['state_id'],'arms':{}}
        for arm in ['lite','agent_core']:
            folder=BASE/f't{task}'/arm/'development_selection'
            records=[read_json(folder/f'I{i:02d}_r{r}.json') for i in range(4) for r in range(5)]
            bank={f'I{i:02d}':[r['utility'] for r in records if r['idea_label']==f'I{i:02d}'] for i in range(4)}
            entry={'development':{'scores':bank,'combinations':freeze_bank(bank),
                'baseline_preserving':freeze_bank(bank,include_baseline=True),'fixed':freeze_bank(bank,fixed=True)},
                'selection_records':records}
            if task in EXISTING_TASKS:
                original=read_json(selection_run(task,arm)/'lottery_analysis.json')['assignments']
                bank={f'I{i:02d}':[r['utility'] for r in sorted(original,key=lambda r:r['replicate'])
                    if r['idea_label']==f'I{i:02d}' and r['replicate']<5] for i in range(4)}
                fixed=freeze_bank(bank,fixed=True)
                saved=read_json(selection_run(task,arm)/'protocol/selection_choices.json')['policies'][state['state_id']]
                # Preserve the original published decisions on the complete portfolio.
                for name,choice in saved.items():
                    policy=fixed['I00,I01,I02,I03'][name];chosen=choice['selected_idea']
                    policy['selection_counts']={label:int(label==chosen) for label in bank}
                    retained={label:[0.]*5 for label in bank};n=policy['implementations_per_card']
                    best=max(bank[chosen][:n]);tied=[i for i in range(n) if abs(bank[chosen][i]-best)<=1e-12]
                    for i in tied:retained[chosen][i]=1/len(tied)
                    policy['retained_program_counts']=retained
                entry['original_test']={'scores':bank,'combinations':freeze_bank(bank),
                    'baseline_preserving':freeze_bank(bank,include_baseline=True),'fixed':fixed,
                    'complete_portfolio_fixed_choices_from_original_manifest':True}
            task_output['arms'][arm]=entry
        result['tasks'][str(task)]=task_output
    target=BASE/'selection_choices.json'
    if target.exists():
        old=read_json(target);result['frozen_utc']=old['frozen_utc']
        if old!=result:raise ValueError('Frozen extension choices differ')
    else:write_json(target,result)
    return target


def main():
    parser=argparse.ArgumentParser();parser.add_argument('--workers',type=int,default=6);args=parser.parse_args()
    tasks=read_json(BASE/'cohort_pre_unblind.json')['tasks']
    if list(BASE.glob('t*/*/_sealed/*.json')):raise RuntimeError('Development selection must precede new hidden outcomes')
    with ThreadPoolExecutor(max_workers=min(args.workers,6)) as pool:
        for job in as_completed([pool.submit(prepare_development,t) for t in tasks]):
            row=job.result();print(json.dumps({'baseline_ready':row['task_id']}),flush=True)
    with ThreadPoolExecutor(max_workers=min(args.workers,6)) as pool:
        for job in as_completed([pool.submit(evaluate_bank,t,a) for t in tasks for a in ['lite','agent_core']]):
            print(json.dumps(job.result()),flush=True)
    print('Frozen choices',seal_choices(tasks),flush=True)


if __name__=='__main__':main()


==> anc/ImplementationLottery/scripts/freeze_paired_preunblind.py <==
#!/usr/bin/env python3
"""Freeze a two-executor boundary before either arm sees any outcome."""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo._util import now_utc, read_json, sha256_file, write_json  # noqa: E402
from trust_hypo.lottery import preoutcome_trial_evidence  # noqa: E402


def _audit_arm(name: str, run_dir: Path) -> dict:
    run_dir = run_dir.resolve()
    protocol = run_dir / "protocol"
    manifest = read_json(protocol / "run_manifest.json")
    if manifest.get("executor_kind") != name:
        raise RuntimeError(
            f"{name}: expected executor_kind={name!r}, got "
            f"{manifest.get('executor_kind')!r}"
        )
    if not manifest.get("pre_unblind_complete"):
        raise RuntimeError(f"{name}: pre-unblind phase is incomplete")
    if manifest.get("hidden_unblind_started"):
        raise RuntimeError(f"{name}: hidden unblind already started")
    pre = protocol / "pre_unblind_manifest.json"
    if not pre.is_file():
        raise FileNotFoundError(f"{name}: missing pre-unblind manifest")
    pre_payload = read_json(pre)
    trials = sorted(run_dir.glob("*/*_r*/trial.json"))
    if not trials:
        raise RuntimeError(f"{name}: no frozen assignments")
    for trial_path in trials:
        trial = read_json(trial_path)
        if trial.get("development_score") is not None:
            raise RuntimeError(f"{name}: development outcome already exists: {trial_path}")
        if trial.get("hidden_score_sealed_path") is not None:
            raise RuntimeError(f"{name}: hidden outcome already exists: {trial_path}")
    if list((run_dir / "_sealed").glob("*.json")):
        raise RuntimeError(f"{name}: sealed outcomes exist before pairing")
    shared = protocol / "shared_portfolio_manifest.json"
    if not shared.is_file():
        raise FileNotFoundError(f"{name}: shared portfolio manifest missing")
    prereg = read_json(protocol / "preregistration.json")
    expected = (
        int(prereg["expected_states"])
        * int(prereg["ideas_per_state"])
        * int(prereg["implementations_per_idea"])
    )
    if len(trials) != expected:
        raise RuntimeError(
            f"{name}: assignment matrix has {len(trials)} rows, expected {expected}"
        )
    if (
        pre_payload.get("immutable_preoutcome_trial_schema") != "executor-output-v1"
        or preoutcome_trial_evidence(run_dir)
        != pre_payload.get("immutable_preoutcome_trials")
    ):
        raise RuntimeError(f"{name}: immutable pre-outcome trial evidence differs")
    return {
        "run_dir": str(run_dir),
        "n_assignments": len(trials),
        "pre_unblind_sha256": sha256_file(pre),
        "preregistration_sha256": sha256_file(protocol / "preregistration.json"),
        "states_manifest_sha256": sha256_file(protocol / "states_manifest.json"),
        "shared_portfolio_sha256": sha256_file(shared),
        "executor_kind": manifest.get("executor_kind"),
        "source_commit": manifest.get("source_commit"),
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--lite", required=True)
    parser.add_argument("--agent-core", required=True)
    parser.add_argument("--portfolio", required=True)
    parser.add_argument("--out", required=True)
    args = parser.parse_args()

    out = Path(args.out).resolve()
    if out.exists():
        raise FileExistsError(f"refusing to overwrite paired manifest: {out}")
    arms = {
        "lite": _audit_arm("lite", Path(args.lite)),
        "agent_core": _audit_arm("agent_core", Path(args.agent_core)),
    }
    prereg = {row["preregistration_sha256"] for row in arms.values()}
    states = {row["states_manifest_sha256"] for row in arms.values()}
    commits = {row["source_commit"] for row in arms.values()}
    counts = {row["n_assignments"] for row in arms.values()}
    portfolios = {row["shared_portfolio_sha256"] for row in arms.values()}
    if (
        len(prereg) != 1 or len(states) != 1 or len(commits) != 1
        or len(counts) != 1 or len(portfolios) != 1
    ):
        raise RuntimeError("paired arms differ in preregistration, states, commit or matrix")

    portfolio = Path(args.portfolio).resolve()
    portfolio_manifest = portfolio / "protocol" / "run_manifest.json"
    if not portfolio_manifest.is_file():
        raise FileNotFoundError("portfolio run manifest is missing")
    frozen_portfolio = read_json(portfolio_manifest)
    if not frozen_portfolio.get("portfolio_only_complete"):
        raise RuntimeError("portfolio source is not a sealed portfolio-only run")
    portfolio_hash = sha256_file(portfolio_manifest)
    for name, row in arms.items():
        shared_path = Path(row["run_dir"]) / "protocol" / "shared_portfolio_manifest.json"
        shared = read_json(shared_path)
        if Path(shared.get("source_run", "")).resolve() != portfolio:
            raise RuntimeError(f"{name}: shared cards do not point to --portfolio")
        if shared.get("source_run_manifest_sha256") != portfolio_hash:
            raise RuntimeError(f"{name}: shared portfolio source hash differs")

    payload = {
        "protocol": "paired-pre-unblind-v1",
        "created_utc": now_utc(),
        "definition": (
            "both executor arms froze all assignments, blind fidelity judgments, "
            "compute audits and exact rerun selections before either arm observed "
            "a development or hidden outcome"
        ),
        "portfolio_run": str(portfolio),
        "portfolio_run_manifest_sha256": sha256_file(portfolio_manifest),
        "preregistration_sha256": next(iter(prereg)),
        "states_manifest_sha256": next(iter(states)),
        "source_commit": next(iter(commits)),
        "n_assignments_per_arm": next(iter(counts)),
        "arms": arms,
    }
    out.parent.mkdir(parents=True, exist_ok=True)
    write_json(out, payload)
    print(json.dumps(payload, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/package_aistats_supplement.py <==
#!/usr/bin/env python3
"""Package the paper's retained evidence and offline analysis entrypoints."""
from pathlib import Path
import json
import re
import shutil
import tarfile
import zipfile

ROOT = Path(__file__).resolve().parents[1]
DEST = ROOT / "paper/aistast/supplement/ImplementationLottery"


def copy(path):
    target = DEST / path.relative_to(ROOT)
    target.parent.mkdir(parents=True, exist_ok=True)
    if path.suffix in {".json", ".jsonl", ".py", ".md", ".txt", ".sh", ".tex", ".bib", ".toml"}:
        text = path.read_text()
        if path.name == "trial.json":
            record = json.loads(text)
            record["patch"]["transcript"] = ""
            text = json.dumps(record, indent=2) + "\n"
        text = text.replace(str(ROOT), "/project")
        text = text.replace("/path/to/msyh.ttf", "/path/to/msyh.ttf")
        text = text.replace("/workspace", "/workspace")
        text = text.replace("/home/researcher", "/home/researcher")
        text = re.sub(r"/home/researcher/\s\"']+", "/home/researcher", text)
        target.write_text(text)
    else:
        shutil.copyfile(path, target)


def main():
    for cohort in ["aistats2027_flash_structured", "aistats2027_extension"]:
        if not (ROOT / "runs" / cohort / "study_analysis.json").exists():
            raise SystemExit(f"Complete the {cohort} analysis before packaging")
    if not (ROOT / "runs/aistats2027_extension/runtime_sensitivity/analysis.json").exists():
        raise SystemExit("Complete the runtime diagnostic before packaging")
    if not (ROOT / "runs/decision_followup_20261003/analysis.json").exists():
        raise SystemExit("Complete the decision follow-up analysis before packaging")
    if DEST.exists():
        shutil.rmtree(DEST)
    DEST.mkdir(parents=True)
    for folder in ["trust_hypo", "agent_core", "evaluators", "config", "tests"]:
        for path in (ROOT / folder).rglob("*"):
            if path.is_file() and path.suffix in {".py", ".json", ".toml", ".js", ".ts"} and "__pycache__" not in path.parts:
                copy(path)
    for path in (ROOT / "scripts").glob("*.py"):
        copy(path)
    groups = [ROOT / "runs" / g for g in ["group1", "group2", "group3"]]
    groups.append(ROOT / "runs/aistats2027_flash_structured")
    groups.append(ROOT / "runs/aistats2027_extension")
    for path in (ROOT / "runs/reviewer_revision_20261003").glob("*.json"):
        copy(path)
    for name in ["analysis_plan.json", "analysis.json", "paired_example.json"]:
        copy(ROOT / "runs/decision_followup_20261003" / name)
    for name in ["analysis_plan.json", "analysis.json", "typical_example_patterns.json", "svc_diagnostics.json"]:
        copy(ROOT / "runs/premium_robustness_20261003" / name)
    wanted_states = set()
    for group in groups:
        for path in group.rglob("*"):
            if not path.is_file() or any(part in path.parts for part in
                    ["source_snapshot", "pre_evaluation_source", "__pycache__"]):
                continue
            relative = path.relative_to(group)
            # Retain scientific records and executable patches, excluding provider transcripts and benchmark arrays.
            if path.suffix == ".json" or (path.suffix == ".py" and ("patch" in relative.parts or "code" in relative.parts)):
                copy(path)
            if path.name == "states_manifest.json":
                wanted_states.update(v["state_id"] for v in json.loads(path.read_text())["states"])
    for path in (ROOT / "states").glob("*/*/state.json"):
        if json.loads(path.read_text())["state_id"] in wanted_states:
            copy(path)
            for source in (path.parent / "code").rglob("*.py"):
                copy(source)
            split = path.parent / "data/split.json"
            if split.exists():
                copy(split)
    for name in ["aistats2027_protocol.md", "aistats2027_extension_protocol.md", "aistats2027_runtime_diagnostic.md", "tabular_portfolio_semantic_audit_20260728.md",
                 "tabular_portfolio_semantic_adjudication_20260728.md"]:
        path = ROOT / "docs" / name
        if path.exists():
            copy(path)
    for path in (ROOT / "runs/aistats2027_offline").glob("*.json"):
        copy(path)
    for name in ["cc18_metadata.json", "resource_audit.json", "asset_metadata.json", "selection_timing_audit.json",
                 "extension_resource_audit.json", "extension_timing_audit.json"]:
        path = ROOT / "runs/aistats2027_preflight" / name
        if path.exists():
            copy(path)
    paper = ROOT / "paper/aistast"
    for path in paper.iterdir():
        if path.is_file() and path.suffix in {".tex", ".bib", ".sty", ".json"} and path.name != "template_reference.tex":
            copy(path)
    cited = set()
    for path in paper.glob('*.tex'):
        if path.name == 'template_reference.tex':
            continue
        for keys in re.findall(r'\\cite\w*\{([^}]+)\}', path.read_text()):
            cited.update(keys.split(','))
    public_paper = DEST / 'paper/aistast'
    bibliography = public_paper / 'references.bib'
    entries = re.split(r'(?m)(?=^@)', bibliography.read_text())
    bibliography.write_text('\n'.join(entry for entry in entries
        if (match := re.match(r'@\w+\{([^,]+),',entry)) and match.group(1) in cited))
    audit = public_paper / 'reference_audit.json'
    audit.write_text(json.dumps({k:v for k,v in json.loads(audit.read_text()).items() if k in cited}, indent=2))
    figure_stems = set()
    for source in paper.glob("*.tex"):
        if source.name != "template_reference.tex":
            figure_stems.update(Path(name).stem for name in re.findall(r"\\includegraphics(?:\[[^]]*\])?\{([^}]+)\}", source.read_text()))
    for path in (paper / "figures").iterdir():
        if path.suffix == ".py" or path.suffix == ".pdf" and path.stem in figure_stems:
            copy(path)
    for name in ["README.md", "requirements-analysis.txt", "requirements-evaluation.txt", "requirements-generation.txt", "reproduce.sh"]:
        shutil.copyfile(paper / "supplement_files" / name, DEST / name)
    # Compress related records together so repeated code and metadata share a dictionary.
    evidence_dirs = {"runs", "states", "config"}
    bundle = DEST / "evidence.tar.xz"
    def anonymous_member(info):
        info.uid = info.gid = 0
        info.uname = info.gname = ""
        return info
    with tarfile.open(bundle, "w:xz", preset=6) as evidence:
        for name in sorted(evidence_dirs):
            evidence.add(DEST / name, arcname=name, filter=anonymous_member)
    archive = paper / "ImplementationLottery_AISTATS2027_Supplement.zip"
    with zipfile.ZipFile(archive, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=9) as output:
        for path in sorted(DEST.rglob("*")):
            relative = path.relative_to(DEST)
            if path.is_file() and relative.parts[0] not in evidence_dirs:
                output.write(path, path.relative_to(DEST.parent),
                             compress_type=zipfile.ZIP_STORED if path == bundle else zipfile.ZIP_DEFLATED)
    with zipfile.ZipFile(archive) as check:
        if check.testzip() is not None:
            raise ValueError("Archive integrity check failed")
        count = len(check.infolist())
    if archive.stat().st_size > 20_000_000:
        raise ValueError("Supplement exceeds the 20 MB submission limit")
    print(json.dumps({"archive": str(archive), "zip_entries": count,
                      "evidence_bytes": bundle.stat().st_size, "bytes": archive.stat().st_size}))


if __name__ == "__main__":
    main()


==> anc/ImplementationLottery/scripts/repeat_hidden.py <==
#!/usr/bin/env python3
"""Repeat hidden evaluation on byte-identical frozen patches.

This measures evaluator rerun noise only. It never invokes an executor and never
changes a patch. Materials repeats preserve the historical evaluator call;
tabular repeats use preregistered training seeds so stochastic estimator noise
is identifiable without changing patch bytes.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import sys
import time
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import (  # noqa: E402
    FrozenState, MaterialsEvaluator, Patch, TabularEvaluator,
)
from trust_hypo._util import now_utc, read_json, write_json  # noqa: E402


def _patch_sha256(files: dict[str, str]) -> str:
    digest = hashlib.sha256()
    for rel in sorted(files):
        digest.update(rel.encode("utf-8"))
        digest.update(b"\0")
        digest.update(hashlib.sha256(files[rel].encode("utf-8")).digest())
    return digest.hexdigest()


def _verify_workdir_patch(workdir: Path, patch: Patch) -> None:
    for rel, expected in patch.files_changed.items():
        path = workdir / "code" / rel
        if not path.is_file() or path.read_text("utf-8") != expected:
            raise RuntimeError(f"workdir patch bytes differ from frozen record: {rel}")


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--run-dir", required=True)
    parser.add_argument("--states-dir", required=True)
    parser.add_argument("--domain", choices=("materials", "tabular"), default="materials")
    parser.add_argument("--additional-repeats", type=int, default=2)
    parser.add_argument(
        "--additional-seeds", default="1001,2001",
        help="Comma-separated preregistered training seeds for --domain tabular",
    )
    parser.add_argument("--conditions", default="H,R,N")
    parser.add_argument("--venv-python")
    parser.add_argument("--controller")
    parser.add_argument("--repo-cwd")
    parser.add_argument("--baseline")
    parser.add_argument("--higher", default="")
    args = parser.parse_args()

    if args.additional_repeats < 1:
        raise ValueError("additional repeats must be positive")
    run_dir = Path(args.run_dir).resolve()
    states_dir = Path(args.states_dir).resolve()
    artifact = run_dir / "same_patch_noise.json"
    if artifact.exists():
        raise FileExistsError(f"refusing to overwrite noise artifact: {artifact}")

    if args.domain == "materials":
        missing = [
            name for name in ("venv_python", "controller", "repo_cwd", "baseline")
            if getattr(args, name) is None
        ]
        if missing:
            raise ValueError(
                "materials repeats require: " + ", ".join(f"--{x.replace('_', '-')}" for x in missing)
            )
        evaluator = MaterialsEvaluator(
            venv_python=args.venv_python,
            holdout_script=args.controller,
            repo_cwd=args.repo_cwd,
            baseline_scores=read_json(Path(args.baseline)),
            higher_is_better=read_json(Path(args.higher)) if args.higher else {},
        )
        evaluator.dry_check()
        repeat_seeds: list[int | None] = [None] * args.additional_repeats
    else:
        evaluator = TabularEvaluator()
        repeat_seeds = [
            int(value.strip()) for value in args.additional_seeds.split(",")
            if value.strip()
        ]
        if len(repeat_seeds) != args.additional_repeats:
            raise ValueError(
                "tabular --additional-seeds count must equal --additional-repeats"
            )
        if len(set(repeat_seeds)) != len(repeat_seeds):
            raise ValueError("tabular additional training seeds must be distinct")
    requested = {item.strip() for item in args.conditions.split(",") if item.strip()}
    records = []

    for trial_path in sorted(run_dir.glob("*/*_r*/trial.json")):
        trial = read_json(trial_path)
        if trial.get("condition") not in requested:
            continue
        state_id = str(trial["state_id"])
        state = FrozenState(**read_json(states_dir / state_id / "state.json"))
        if state.domain != args.domain:
            continue
        if args.domain == "tabular":
            evaluator.dry_check(state)
        patch = Patch(**trial["patch"])
        if patch.status != "ok" or not patch.files_changed:
            raise RuntimeError(f"cannot repeat invalid patch: {trial_path}")
        workdir = trial_path.parent / "work"
        _verify_workdir_patch(workdir, patch)

        sealed_path = Path(str(trial["hidden_score_sealed_path"]))
        if not sealed_path.is_absolute():
            sealed_path = ROOT / sealed_path
        sealed = read_json(sealed_path)
        original = float(sealed["hidden_score"])
        if not math.isfinite(original):
            raise ValueError(f"non-finite original hidden score: {sealed_path}")
        scores = [original]
        repeat_wall_s = []
        seed_scores = [{
            "training_seed": (
                int(state.evaluator_ref.get("primary_training_seed", 0))
                if args.domain == "tabular" else None
            ),
            "hidden_score": original,
            "source": "primary_sealed",
        }]
        for repeat, training_seed in enumerate(repeat_seeds):
            started = time.monotonic()
            if args.domain == "tabular":
                value = evaluator.run_hidden_with_seed(
                    state, patch, workdir, int(training_seed)
                )
            else:
                value = evaluator.run_hidden(state, patch, workdir)
            repeat_wall_s.append(round(time.monotonic() - started, 3))
            if not math.isfinite(value):
                raise ValueError(f"non-finite repeated hidden score: {trial_path}")
            scores.append(float(value))
            seed_scores.append({
                "training_seed": training_seed,
                "hidden_score": float(value),
                "source": f"repeat_{repeat + 1}",
            })
            print(
                f"[{state_id}/{trial['condition']}] repeat {repeat + 1}: {value}",
                flush=True,
            )
        records.append(
            {
                "state_id": state_id,
                "condition": trial["condition"],
                "replicate": trial["replicate"],
                "patch_sha256": _patch_sha256(patch.files_changed),
                "scores": scores,
                "seed_scores": seed_scores,
                "repeat_wall_s": repeat_wall_s,
            }
        )

    if not records:
        raise RuntimeError("no matching valid patches found")
    write_json(
        artifact,
        {
            "created_utc": now_utc(),
            "definition": "original plus repeated hidden evaluations of identical patch bytes",
            "domain": args.domain,
            "additional_repeats": args.additional_repeats,
            "records": records,
        },
    )
    print(f"artifact: {artifact}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/replay_reliability_allocation.py <==
#!/usr/bin/env python3
"""Run the frozen, zero-API reliability-aware replication replay."""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo._util import read_json, sha256_file  # noqa: E402
from trust_hypo.reliability_replay import (  # noqa: E402
    load_arm_data,
    outer_loso_replay,
    summarize_replay,
    validate_balanced,
)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--plan", type=Path,
        default=ROOT / "config" / "reliability_replay_analysis_plan.json",
    )
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()
    plan_path = args.plan.resolve()
    plan = read_json(plan_path)
    data_cfg = plan["data"]
    policy_cfg = plan["adaptive_policy"]
    bootstrap_cfg = plan["bootstrap"]

    input_paths = [
        ROOT / "runs" / group / arm / "lottery_analysis.json"
        for group in data_cfg["groups"] for arm in data_cfg["arms"]
    ]
    report = {
        "schema_version": "idea-reliability-replay-v1",
        "status": plan["status"],
        "question": plan["question"],
        "plan_path": str(plan_path.relative_to(ROOT)),
        "plan_sha256": sha256_file(plan_path),
        "estimand": (
            "next-draw selection regret after a cross-fitted 1-to-2 replication "
            "decision; state is the independent unit"
        ),
        "arms": {},
        "input_manifest": {
            str(path.relative_to(ROOT)): sha256_file(path)
            for path in input_paths
        },
    }
    for arm in data_cfg["arms"]:
        dirs = [ROOT / "runs" / group / arm for group in data_cfg["groups"]]
        data = load_arm_data(dirs)
        states, ideas, replicates = validate_balanced(
            data,
            expected_states=int(data_cfg["expected_states"]),
            expected_ideas=int(data_cfg["expected_ideas_per_state"]),
            expected_implementations=int(data_cfg["expected_implementations_per_idea"]),
        )
        cards = outer_loso_replay(
            data,
            threshold_candidates=[
                float(value) for value in policy_cfg["threshold_candidates"]
            ],
            budget_cap=float(policy_cfg["training_budget_cap"]),
        )
        arm_report = summarize_replay(
            cards,
            bootstrap_draws=int(bootstrap_cfg["draws"]),
            bootstrap_seed=int(bootstrap_cfg["seed"]),
        )
        arm_report["states"] = states
        arm_report["ideas"] = ideas
        arm_report["replicates"] = replicates
        report["arms"][arm] = arm_report

    statuses = [
        arm["secondary_operating_point_comparison"]["evidence_status"]
        for arm in report["arms"].values()
    ]
    report["overall_interpretation"] = (
        "supported_in_both_arms" if all(value == "supported" for value in statuses)
        else "mixed_or_directional" if any(value in ("supported", "directional_only") for value in statuses)
        else "simple_adaptive_rule_not_supported"
    )
    report["claim_boundary"] = plan["claim_boundary"]
    args.out.parent.mkdir(parents=True, exist_ok=True)
    args.out.write_text(json.dumps(report, indent=2, sort_keys=True), "utf-8")

    print(f"wrote {args.out}")
    for arm, value in report["arms"].items():
        policies = value["policies"]
        comparison = value["secondary_operating_point_comparison"]
        print(f"\n{arm}")
        for name in ("one_shot", "top2_always", "uniform_two_shot", "adaptive", "cost_matched_random_gate"):
            row = policies[name]
            print(f"  {name:25s} cost={row['mean_cost']:.3f} regret={row['mean_regret']:.6f}")
        print(
            "  adaptive - matched random: "
            f"{comparison['mean_regret_difference']:+.6f} "
            f"CI={comparison['difference_95_cluster_interval']} "
            f"p={comparison['exact_paired_sign_flip_p_two_sided']:.4f} "
            f"status={comparison['evidence_status']}"
        )
        print("  frozen threshold curve (cost, regret, adaptive-matched):")
        for row in value["fixed_threshold_cross_fitted_curve"]:
            print(
                f"    tau={row['threshold']:>9g}  cost={row['mean_cost']:.3f} "
                f"regret={row['mean_regret']:.6f} "
                f"delta={row['adaptive_minus_matched_random']:+.6f}"
            )
    print(f"\noverall: {report['overall_interpretation']}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/report_per_state.py <==
#!/usr/bin/env python3
"""Per-state result cards, then the pooled multi-state merge.

The pilot unblinds once, atomically, after every patch and rerun selection is
frozen -- that is what keeps the run confirmatory, and it is not negotiable. But
*reporting* granularity is free: nothing downstream depends on the order in which
we read the frozen outcomes. This script therefore re-slices a finished run into
one card per state, and then pools the groups into the multi-state decomposition.

What is identifiable where:

  per state    idea variance, implementation variance, and their ratio. NOT
               idea_icc -- with one state the idea component has df=3 and the
               state component has no degree of freedom at all. `lottery.py`
               suppresses the ICC there on purpose and this script does not
               route around it.

  pooled       everything, including state variance and idea_icc. This is the
               only place the headline reliability number may be quoted.

Same-patch replay noise is a property of the instrument, not of a state, so the per-state
cards use the run-global rerun variance. The pooled estimate is the
mean per-patch sample variance across every patch of every group.

Usage:
  python scripts/report_per_state.py --arm lite runs/group2/lite
  python scripts/report_per_state.py --arm lite runs/group1/lite runs/group2/lite \
                                     --arm agent_core runs/group1/agent_core runs/group2/agent_core
"""

from __future__ import annotations

import argparse
import json
import statistics
import sys
from pathlib import Path
from typing import Any

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo.lottery import nested_variance_components  # noqa: E402


def short(state_id: str) -> str:
    """CC18_t9957_qsar-biodeg -> t9957 qsar-biodeg"""
    parts = state_id.split("_", 2)
    return f"{parts[1]} {parts[2]}" if len(parts) == 3 else state_id


def load(run_dir: Path) -> dict[str, Any]:
    path = run_dir / "lottery_analysis.json"
    if not path.exists():
        raise SystemExit(f"{run_dir}: no lottery_analysis.json -- run not unblinded yet")
    return json.loads(path.read_text())


def benchmark_domain(run_dir: Path) -> str:
    path = run_dir / "protocol" / "run_manifest.json"
    if not path.is_file():
        raise SystemExit(f"{run_dir}: missing run manifest")
    domain = str(json.loads(path.read_text()).get("benchmark_domain") or "")
    if not domain:
        raise SystemExit(f"{run_dir}: run manifest has no benchmark_domain")
    return domain


def fmt(value: float | None, places: int = 6) -> str:
    return "n/a" if value is None else f"{value:.{places}f}"


def state_card(state_id: str, rows: list[dict], analyses: list[dict], rerun_var: float) -> None:
    print(f"\n{'=' * 74}\n  STATE {short(state_id)}   ({len(rows)} assignments)\n{'=' * 74}")

    valid = [r for r in rows if r.get("valid_patch")]
    fid: dict[str, int] = {}
    for r in rows:
        fid[str(r.get("fidelity"))] = fid.get(str(r.get("fidelity")), 0) + 1
    print(f"  executable        {len(valid)}/{len(rows)}")
    print(f"  fidelity          {', '.join(f'{k}={v}' for k, v in sorted(fid.items()))}")

    try:
        vc = nested_variance_components(rows, rerun_variance=rerun_var)
    except ValueError as exc:
        print(f"  variance          not identifiable: {exc}")
        return
    b = vc["bounded_components"]
    idea, impl = b["idea"], b["implementation"]
    print(f"\n  idea variance             {fmt(idea)}")
    print(f"  implementation variance   {fmt(impl)}")
    print(f"  same-patch replay noise   {fmt(b['rerun'])}   [run-global]")
    if idea > 0:
        print(f"  implementation / idea     {impl / idea:.2f}x"
              f"   {'<-- the draw matters more than the idea' if impl > idea else ''}")
    elif impl > 0:
        print("  implementation / idea     idea component truncated to 0 "
              "-- implementation dominates outright")
    if b["rerun"] > 0:
        print(f"  implementation / noise    {impl / b['rerun']:.1f}x")
    print("  idea_icc                  suppressed by design (single state: idea df=3, "
          "no state df)")

    for a in analyses:
        dec = [d for d in a["one_shot_misranking"].get("per_decision", [])
               if d["state_id"] == state_id]
        if dec:
            bad = sum(1 for d in dec if not d["choice_is_best_on_other_draws"])
            reg = statistics.mean(d["selection_regret"] for d in dec)
            print(f"\n  one-shot misranking       {bad}/{len(dec)} decisions "
                  f"(mean selection regret {reg:.4f})")
            for d in dec:
                mark = "MISRANK" if not d["choice_is_best_on_other_draws"] else "ok     "
                print(f"      hold out impl {d['held_out_implementation']}  "
                      f"-> picks {d['one_shot_choice']}  {mark}  regret {d['selection_regret']:.4f}")

        cells = [c for c in a["prediction_divergence"].get("per_cell", [])
                 if c["state_id"] == state_id]
        if cells:
            continuous = any(
                a.get("prediction_divergence", {}).get("prediction_kind")
                == "continuous" for a in analyses
            )
            identity_key = (
                "all_implementations_numerically_identical" if continuous
                else "all_implementations_identical"
            )
            forced = [c["idea_label"] for c in cells if c[identity_key]]
            if continuous:
                mean = statistics.mean(c["mean_pairwise_normalized_mae"] for c in cells)
                rmse = statistics.mean(c["mean_pairwise_rmse"] for c in cells)
                print(f"\n  continuous prediction distance   normalized MAE={mean:.4f}, "
                      f"raw RMSE={rmse:.6g} across {len(cells)} ideas")
                for c in cells:
                    flag = "  FORCED CONVERGENCE" if c[identity_key] else ""
                    print(f"      {c['idea_label']}  normalized MAE "
                          f"{c['mean_pairwise_normalized_mae']:.4f}  "
                          f"RMSE {c['mean_pairwise_rmse']:.6g}{flag}")
            else:
                mean = statistics.mean(c["mean_pairwise_disagreement"] for c in cells)
                print(f"\n  prediction disagreement   {mean * 100:.2f}% mean across {len(cells)} ideas")
                for c in cells:
                    flag = "  FORCED CONVERGENCE" if c[identity_key] else ""
                    print(f"      {c['idea_label']}  mean {c['mean_pairwise_disagreement'] * 100:5.2f}%  "
                          f"max {c['max_pairwise_disagreement'] * 100:5.2f}%{flag}")
            if forced:
                print(f"      -> {len(forced)} idea(s) left the executor nothing to decide: "
                      f"{', '.join(forced)}")


def pooled(arm: str, analyses: list[dict], run_dirs: list[Path]) -> dict[str, Any]:
    rows: list[dict] = []
    variances: list[float] = []
    for a in analyses:
        rows.extend(a["assignments"])
        variances.extend(a["same_patch_rerun"].get("per_patch_sample_variance", []))
    rerun_var = statistics.mean(variances) if variances else 0.0
    states = sorted({r["state_id"] for r in rows})

    print(f"\n{'#' * 74}\n  POOLED -- {arm}: {len(states)} states, {len(rows)} assignments\n"
          f"  {', '.join(str(d) for d in run_dirs)}\n{'#' * 74}")
    print(f"  pooled same-patch noise   {rerun_var:.6f}   (mean over {len(variances)} reruns)")

    vc = nested_variance_components(rows, rerun_variance=rerun_var)
    b = vc["bounded_components"]
    print(f"\n  state variance            {fmt(b['state'])}")
    print(f"  idea variance             {fmt(b['idea'])}")
    print(f"  implementation variance   {fmt(b['implementation'])}")
    print(f"  same-patch replay noise   {fmt(b['rerun'])}")
    icc = vc["idea_icc"]
    print(f"\n  ** idea ICC               {fmt(icc, 3) if icc is not None else 'n/a'} **")
    if b["idea"] > 0:
        print(f"  ** implementation / idea  {b['implementation'] / b['idea']:.2f}x **")

    bad = tot = 0
    regrets: list[float] = []
    for a in analyses:
        for d in a["one_shot_misranking"].get("per_decision", []):
            tot += 1
            regrets.append(d["selection_regret"])
            if not d["choice_is_best_on_other_draws"]:
                bad += 1
    if tot:
        print(f"\n  ** one-shot misranking    {bad}/{tot} decisions = {bad / tot * 100:.1f}% **")
        print(f"     mean selection regret  {statistics.mean(regrets):.4f}")

    cells = [c for a in analyses for c in a["prediction_divergence"].get("per_cell", [])]
    if cells:
        continuous = any(
            a.get("prediction_divergence", {}).get("prediction_kind")
            == "continuous" for a in analyses
        )
        key = ("all_implementations_numerically_identical" if continuous
               else "all_implementations_identical")
        forced = sum(1 for c in cells if c[key])
        if continuous:
            print(f"\n  continuous prediction distance   normalized MAE "
                  f"{statistics.mean(c['mean_pairwise_normalized_mae'] for c in cells):.4f}")
        else:
            print(f"\n  prediction disagreement   "
                  f"{statistics.mean(c['mean_pairwise_disagreement'] for c in cells) * 100:.2f}% mean")
        print(f"  forced convergence        {forced}/{len(cells)} cells")

    # leave-one-state-out: the state is the independent unit, so this is the
    # only honest stability check on the headline number.
    print("\n  leave-one-state-out (idea ICC / implementation-idea ratio):")
    loso: list[float] = []
    for held in states:
        keep = [r for r in rows if r["state_id"] != held]
        try:
            v = nested_variance_components(keep, rerun_variance=rerun_var)
        except ValueError:
            continue
        vb, vicc = v["bounded_components"], v["idea_icc"]
        ratio = vb["implementation"] / vb["idea"] if vb["idea"] > 0 else float("inf")
        if vicc is not None:
            loso.append(vicc)
        print(f"      drop {short(held):28s} ICC {fmt(vicc, 3) if vicc is not None else 'n/a':>6}"
              f"   impl/idea {ratio:6.2f}x")
    if len(loso) >= 2:
        print(f"      -> ICC range {min(loso):.3f} - {max(loso):.3f} "
              f"(spread {max(loso) - min(loso):.3f})")

    return {"arm": arm, "n_states": len(states), "n_assignments": len(rows),
            "rerun_variance": rerun_var, "variance_decomposition": vc,
            "one_shot_misranking": {"n_misranked": bad, "n_decisions": tot,
                                    "rate": bad / tot if tot else None},
            "leave_one_state_out_icc": loso}


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--arm", action="append", nargs="+", metavar=("NAME", "RUN_DIR"),
                    required=True, help="--arm lite runs/group1/lite runs/group2/lite")
    ap.add_argument("--out", type=Path, default=None)
    args = ap.parse_args()

    report: list[dict] = []
    all_domains: set[str] = set()
    for spec in args.arm:
        arm, dirs = spec[0], [Path(p) for p in spec[1:]]
        if not dirs:
            raise SystemExit(f"--arm {arm}: needs at least one run dir")
        domains = {benchmark_domain(d) for d in dirs}
        if len(domains) != 1:
            raise SystemExit(f"--arm {arm}: refusing to pool mixed benchmark domains")
        all_domains.update(domains)
        if len(all_domains) != 1:
            raise SystemExit("refusing to compare executor arms from different domains")
        analyses = [load(d) for d in dirs]

        print(f"\n\n{'*' * 74}\n*  ARM: {arm}\n{'*' * 74}")
        for run_dir, a in zip(dirs, analyses):
            rerun_var = a["same_patch_rerun"].get("mean_sample_variance", 0.0) or 0.0
            print(f"\n--- {run_dir} "
                  f"(complete={a['complete']}, same-patch noise {rerun_var:.6f}) ---")
            by_state: dict[str, list[dict]] = {}
            for r in a["assignments"]:
                by_state.setdefault(r["state_id"], []).append(r)
            for state_id in sorted(by_state):
                state_card(state_id, by_state[state_id], [a], rerun_var)

        if sum(a["n_states"] for a in analyses) >= 2:
            report.append(pooled(arm, analyses, dirs))

    if args.out and report:
        args.out.write_text(json.dumps(report, indent=2), "utf-8")
        print(f"\nwrote {args.out}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/run_aistats_extension.py <==
#!/usr/bin/env python3
"""Collect fresh reference implementations under the extension protocol."""
from pathlib import Path
import argparse
import copy
import json
import shutil
import subprocess
import sys

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT));sys.path.insert(0, str(ROOT/'scripts'))
import run_aistats_study as study
from build_aistats_extension_states import EXISTING_TASKS, NEW_TASKS, TASKS, OUT as STATES
from trust_hypo import ApiCallLedger, FrozenState
from trust_hypo._util import read_json, write_json, now_utc
from run_lottery_pilot import _review_card_bindings

BASE = ROOT/'runs/aistats2027_extension'
CONFIG = ROOT/'config/aistats2027_extension'
ORIGINAL = ROOT/'runs/aistats2027_flash_structured'
study.BASE, study.CONFIG, study.STATES = BASE, CONFIG, STATES


def configs():
    template = read_json(ROOT/'config/aistats2027_structured/study.json')
    CONFIG.mkdir(parents=True, exist_ok=True)
    for task in TASKS:
        record = copy.deepcopy(template)
        for key in ['selection_replicates','reference_replicates']:
            record.pop(key,None)
        record.update({'expected_states':1,'task_ids':[task],
            'implementations_per_idea':12 if task in EXISTING_TASKS else 17,
            'prospective_protocol':'docs/aistats2027_extension_protocol.md',
            'extension_selection_signal':'official fold 1, training folds 2-9',
            'extension_reference_count':12,
            'extension_selection_bank':'original slots 0-4' if task in EXISTING_TASKS else 'new slots 0-4'})
        record['artifact_policy']['no_outcome_dependent_stopping']='All admitted extension tasks and assignments remain in the reported matrix.'
        record['agent_core_executor']['role']='Fresh Read/Edit SDK sessions using the same frozen cards as Bounded.'
        record['fidelity_judging']['calibration']='Four mismatched-card and four empty-patch controls per task/process before outcomes.'
        record['state_selection']={'min_development_headroom_to_ceiling':0.0,
            'new_task_metadata_envelope':{'max_rows':20000,'max_numeric_predictors':900,'max_classes':26,'max_imbalance':20,'missing_values':0}}
        if task in EXISTING_TASKS:
            # The original outcome-blind admission applies to these unchanged cards.
            record['portfolio_quality']['semantic_review_required_before_execution']=False
            record['portfolio_quality']['admission']='Reuse original blind admission; validate identical card files and state before collection.'
        target=CONFIG/f't{task}.json'
        if target.exists() and read_json(target)!=record:
            raise ValueError(f'Extension configuration changed for task {task}')
        if not target.exists():write_json(target,record)


def portfolio(task):
    if task in NEW_TASKS:
        return study.portfolio_task(task)
    folder=BASE/f't{task}';admission=folder/'admission.json'
    if admission.exists():return read_json(admission)
    original=read_json(ORIGINAL/f't{task}/admission.json')
    if not original['admitted']:raise ValueError('Existing task lacks original admission')
    source=Path(original['portfolio'])
    state=FrozenState(**read_json(next(STATES.glob(f'CC18_t{task}_*/state.json'))))
    review=read_json(source/'protocol/outcome_blind_semantic_review.json')
    if review['decision']!='pass' or review['outcomes_accessed'] is not False:
        raise ValueError('Original semantic admission is invalid')
    expected=_review_card_bindings(source,[state],target=4)
    projected=[{k:r[k] for k in ['idea_label','card_sha256','file_sha256']} for r in review['card_reviews'][state.state_id]]
    if projected!=expected[state.state_id]:raise ValueError('Original reviewed cards changed')
    target=folder/'portfolio_reused';cards=target/state.state_id/'ideas/accepted'
    cards.mkdir(parents=True,exist_ok=True)
    for i in range(4):
        old=source/state.state_id/f'ideas/accepted/I{i:02d}.json';new=cards/old.name
        if new.exists() and new.read_bytes()!=old.read_bytes():raise ValueError('Reused card differs')
        if not new.exists():shutil.copy2(old,new)
    audit=cards.parent/'generation_audit.json'
    if not audit.exists():write_json(audit,{'attempts':[],'accepted_count':4,'reuse_source':str(source)})
    ledger=target/'protocol/api_calls.json'
    if not ledger.exists():ApiCallLedger(cap=None,path=ledger)
    initial_import=() if (target/'protocol/run_manifest.json').exists() else ('--resume',)
    study.cli(task,target,'--stop-after-portfolio',*initial_import)
    write_json(target/'protocol/original_semantic_review.json',review)
    write_json(target/'protocol/admission_reuse.json',{'source_portfolio':str(source),
        'definition':'Unchanged cards and baseline retain their original outcome-blind semantic admission.',
        'review_bindings':expected,'copied_utc':now_utc()})
    result={'task_id':task,'admitted':True,'portfolio':str(target),
            'decision_source':'original_outcome_blind_admission','attempts':[]}
    write_json(admission,result)
    return result


def freeze(admitted):
    for task in admitted:
        for arm in ['lite','agent_core']:
            manifest=read_json(BASE/f't{task}/{arm}/protocol/run_manifest.json')
            if not manifest.get('pre_unblind_complete'):
                raise RuntimeError(f'Implementation remains pending for {task}/{arm}')
        folder=BASE/f't{task}';paired=folder/'paired_pre_unblind.json'
        if not paired.exists():
            subprocess.run([sys.executable,'-B',str(ROOT/'scripts/freeze_paired_preunblind.py'),
                '--lite',str(folder/'lite'),'--agent-core',str(folder/'agent_core'),
                '--portfolio',read_json(folder/'admission.json')['portfolio'],'--out',str(paired)],
                cwd=ROOT,check=True,stdout=subprocess.DEVNULL)
    frozen=BASE/'cohort_pre_unblind.json'
    if frozen.exists():
        if read_json(frozen)['tasks']!=admitted:raise ValueError('Frozen task matrix changed')
    else:write_json(frozen,{'tasks':admitted,'frozen_utc':now_utc(),
        'existing_selection_evidence_already_observed':True,'new_reference_outcomes_observed':False})


def evaluate(task,arm):
    admission=read_json(BASE/f't{task}/admission.json')
    study.cli(task,BASE/f't{task}'/arm,'--portfolio-source',admission['portfolio'],
        '--paired-manifest',BASE/f't{task}/paired_pre_unblind.json',
        '--evaluation-workers','6',executor=arm)
    return {'task':task,'executor':arm,'complete':True}


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('phase',choices=['portfolio','implement','freeze','evaluate'])
    parser.add_argument('--cohort',choices=['all','existing','new'],default='all')
    parser.add_argument('--tasks',help='Explicit task subset for collection while other states finish preparation')
    parser.add_argument('--workers',type=int,default=24)
    args=parser.parse_args();configs()
    tasks=EXISTING_TASKS if args.cohort=='existing' else NEW_TASKS if args.cohort=='new' else TASKS
    if args.tasks:
        requested=[int(value) for value in args.tasks.split(',')]
        if not set(requested)<=set(tasks):raise ValueError('Task subset must belong to the selected cohort')
        if args.phase in ['freeze','evaluate']:raise ValueError('Evaluation uses the complete admitted cohort')
        tasks=requested
    if args.phase=='portfolio':rows=study.batch(portfolio,[(t,) for t in tasks],args.workers)
    else:
        admitted=[t for t in tasks if read_json(BASE/f't{t}/admission.json')['admitted']]
        jobs=[(t,a) for t in admitted for a in ['lite','agent_core']]
        if args.phase in ['freeze','evaluate']:
            if args.cohort!='all':raise ValueError('The complete extension freezes together')
            freeze(admitted)
        if args.phase=='freeze':rows=[{'tasks':admitted,'frozen':True}]
        elif args.phase=='implement':rows=study.batch(study.implementation,jobs,args.workers)
        else:
            choices=read_json(BASE/'selection_choices.json')
            if choices['task_ids']!=admitted or choices['reference_outcomes_observed']:
                raise RuntimeError('Complete pre-reference selection choices are required')
            rows=study.batch(evaluate,jobs,min(args.workers,2))
    write_json(BASE/f'{args.phase}_{args.cohort}_status.json',{'jobs':rows,'completed_utc':now_utc()})
    return 2 if any('error' in row for row in rows) else 0


if __name__=='__main__':
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/run_aistats_study.py <==
#!/usr/bin/env python3
"""Run reviewed task shards through the existing sealed Lottery harness."""
from __future__ import annotations

import argparse
import itertools
import json
import subprocess
import sys
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
sys.path.insert(0, str(ROOT / "scripts"))
from build_aistats_states import TASKS
from run_lottery_pilot import _review_card_bindings
from trust_hypo import ApiCallLedger, DeepSeekClient, FrozenState
from trust_hypo._util import now_utc, read_json, sha256_file, write_json
from trust_hypo.cards import _visible_task_context

BASE = ROOT / "runs/aistats2027_flash_structured"
CONFIG = ROOT / "config/aistats2027_structured"
STATES = ROOT / "states/aistats2027"
MODEL = "deepseek-flash"
MECHANISM_TARGETS = [
    "Validation-based early stopping within the baseline HistGradientBoostingClassifier. Preserve its features, maximum iteration count, and every parameter unrelated to early stopping. Reserve a training-only validation subset and stop through the estimator's built-in validation monitoring. Open choices are validation fraction, stopping score, tolerance, and patience. The final estimator is the one returned by that single fit. Keep one fitted predictor and use its ordinary predictions.",
    "Training-only univariate supervised feature filtering before the unchanged baseline HistGradientBoostingClassifier. Retain a strict nonempty subset of the original features based on their individual association with the training labels. Open choices are the univariate association statistic, the number or threshold of retained features, and tie handling. Preserve every baseline model hyperparameter. Use the same selected columns for training and evaluation.",
    "Training-only full-dimensional covariance whitening before the unchanged baseline HistGradientBoostingClassifier. Transform all baseline-standardized predictors using a matrix derived from their training covariance, with regularization for small eigenvalues. Preserve the predictor dimension and every baseline model hyperparameter. Open choices are PCA versus ZCA whitening, covariance regularization, and numerical stabilization. The transformation retains all input directions and uses no labels.",
    "Replace the final baseline predictor with one radial-basis-function kernel support vector classifier using the unchanged baseline-standardized features. The scientific mechanism is a smooth kernel maximum-margin decision surface. Open choices are kernel bandwidth, margin regularization, and solver tolerance. Keep uniform class weights and ordinary class predictions. Use only the RBF kernel, one final estimator, and no probability calibration or parameter search.",
]
IDEATOR = """Propose one coherent research intervention for the supplied frozen task.
Give five fields named mechanism, invariants, executor_choices, prediction, and
falsifier. Define the mechanism and its required properties in plain language.
Leave meaningful implementation choices, including parameters intrinsic to the
mechanism, while preserving unrelated baseline settings. A feature intervention
keeps the final baseline predictor and its hyperparameters. A predictor replacement
states one coherent inductive-bias hypothesis. Use the available training data,
NumPy and scikit-learn, one final predictive model, and the stated compute policy.
Ordinary fitted preprocessing is allowed inside that pipeline. Choose feasible
routes for the input dimension. Keep validation choices internal to the permitted
single training procedure. Propose an intervention that changes the baseline's
behavior. Strictly monotone rescaling preserves tree threshold order and supplies
no distinct mechanism. State the invariants without concrete constructor calls or
fixed numeric hyperparameter values. List the open choices explicitly. Every
choice must instantiate the same mechanism. Return the five fields as plain text.
"""
REVIEW_PROMPTS = [
    """Review a research idea portfolio before implementation. Read the visible
baseline and constraints, then examine each card for one coherent intervention,
baseline distinction, task applicability, feasible implementation, and meaningful
implementation freedom. Check every pair for distinct mechanisms. Fitted
preprocessing feeding one final predictor is allowed. Tree-invariant monotone
rescaling fails baseline distinction. Card choices must preserve the invariants
and the scientific mechanism. Judge semantic validity independently of expected
performance. Return JSON with decision (pass or fail), cards (four objects with
idea_label, decision, rationale), and pairs (six objects with ideas as a pair of
labels, decision, rationale). Overall pass requires every card and pair to pass.
""",
    """Audit whether four written mechanisms define a valid comparison. For each
card, identify the intervention fixed across implementations and assess its
distinction from the supplied baseline, coherence, representation and library
compatibility, and substantive implementation freedom. Compare all six card pairs.
Interpret the single-model policy as one final predictive model with allowed
training-fitted preprocessing. A parameter choice within a mechanism is allowed;
switching mechanisms within one card is a defect. Review only these specifications.
Return JSON with decision (pass or fail), cards (four objects with idea_label,
decision, rationale), and pairs (six objects with ideas as a pair of labels,
decision, rationale). Overall pass requires all card and pair decisions to pass.
""",
]
SCOPE = ["pairwise_semantic_distinctness", "single_mechanism", "mechanism_not_recipe",
         "editable_surface", "visible_baseline_novelty", "constraint_compatibility"]


def configs():
    base = read_json(ROOT / "config/lottery_group3_preregistration.json")
    for key in list(base):
        if key.startswith("_") or key in ["endpoints", "reporting_policy", "claims_phase_1_killed_and_their_re_test"]:
            del base[key]
    base.update({"expected_states": len(TASKS), "task_ids": TASKS,
                 "implementations_per_idea": 8, "api_call_cap": None,
                 "allowed_models": [MODEL], "evaluate_development": False,
                 "paired_pre_unblind_required": True,
                 "selection_replicates": [0, 1, 2, 3, 4],
                 "reference_replicates": [5, 6, 7],
                 "prospective_protocol": "docs/aistats2027_protocol.md"})
    base["state_selection"]["min_development_headroom_to_ceiling"] = 0.0
    for key in ["idea_generation", "executor", "agent_core_executor"]:
        base[key]["model"] = MODEL
    base["idea_generation"]["system_prompt"] = IDEATOR
    base["idea_generation"]["mechanism_targets"] = MECHANISM_TARGETS
    base["idea_generation"].update({"effort": "low", "max_tokens": 16384})
    base["agent_core_executor"]["physical_session_cap"] = None
    base["fidelity_judging"].update({"primary_model": MODEL, "secondary_model": MODEL,
        "double_label_fraction": 1.0,
        "independence": "fresh sessions and distinct fixed prompts within the same Flash model"})
    base["portfolio_quality"] = {"semantic_review_required_before_execution": True,
        "review_scope": SCOPE, "available_libraries": ["numpy", "scikit-learn"]}
    base["go_no_go"].update({"min_one_shot_misranking_rate": 0.0,
        "min_controlled_variance_fraction": 0.0, "min_states_with_diverse_portfolio": 1})
    CONFIG.mkdir(parents=True, exist_ok=True)
    target = CONFIG / "study.json"
    if target.exists() and read_json(target) != base:
        raise ValueError("Existing study configuration differs")
    write_json(target, base)
    for task in TASKS:
        shard = dict(base, expected_states=1, task_ids=[task])
        path = CONFIG / f"t{task}.json"
        if path.exists() and read_json(path) != shard:
            raise ValueError(f"Existing task configuration differs for {task}")
        write_json(path, shard)


def cli(task, run, *extra, executor="lite"):
    command = [sys.executable, "-B", str(ROOT / "scripts/run_lottery_pilot.py"),
        "--states-dir", str(STATES), "--run-dir", str(run),
        "--prereg", str(CONFIG / f"t{task}.json"), "--backend", "deepseek",
        "--executor", executor, "--allow-dirty", *map(str, extra)]
    if (run / "protocol/run_manifest.json").exists():
        command.append("--resume")
    log = BASE / "logs" / f"{task}_{run.name}_{executor}.log"
    log.parent.mkdir(parents=True, exist_ok=True)
    with log.open("a") as output:
        process = subprocess.run(command, cwd=ROOT, stdout=output, stderr=subprocess.STDOUT)
    if process.returncode:
        raise RuntimeError(f"{run.name} exit {process.returncode}; log {log}")


def review(task, portfolio):
    state_path = next(STATES.glob(f"CC18_t{task}_*/state.json"))
    state = FrozenState(**read_json(state_path))
    cards = [read_json(portfolio / state.state_id / f"ideas/accepted/I{i:02d}.json") for i in range(4)]
    packet = {"task": _visible_task_context(state),
        "baseline": {name: (Path(state.code_dir) / name).read_text()
                     for name in state.files if name.endswith(".py")},
        "cards": [{"idea_label": f"I{i:02d}", "fields": card["fields"]}
                  for i, card in enumerate(cards)]}
    ledger_path = portfolio / "protocol/semantic_review_calls.json"
    ledger = ApiCallLedger(cap=None, path=ledger_path, resume=ledger_path.exists())
    reports = []
    expected_pairs = set(itertools.combinations([f"I{i:02d}" for i in range(4)], 2))
    for index, system in enumerate(REVIEW_PROMPTS):
        path = portfolio / f"protocol/semantic_review_{index}.json"
        if path.exists():
            report = read_json(path)
        else:
            client = DeepSeekClient(model=MODEL, effort="low", temperature=0,
                ledger=ledger, role=f"portfolio_reviewer_{index}")
            text, usage = client.complete(system, json.dumps(packet), max_tokens=16384)
            answer, _ = json.JSONDecoder().raw_decode(text[text.index("{"):])
            report = {"answer": answer, "usage": usage, "response": text,
                      "system_prompt": system}
            write_json(path, report)
        answer = report["answer"]
        labels = [r["idea_label"] for r in answer.get("cards", [])]
        pairs = {tuple(sorted(r["ideas"])) for r in answer.get("pairs", [])}
        passed = (sorted(labels) == [f"I{i:02d}" for i in range(4)]
                  and pairs == expected_pairs and len(answer.get("pairs", [])) == 6
                  and answer.get("decision") == "pass"
                  and all(r.get("decision") == "pass"
                          for r in answer["cards"] + answer["pairs"]))
        reports.append((report, passed))
    passed = all(result for _, result in reports)
    bound = _review_card_bindings(portfolio, [state], target=4)
    for i, row in enumerate(bound[state.state_id]):
        row["decision"] = "pass" if passed else "fail"
        row["rationale"] = " | ".join(
            next(r["rationale"] for r in report["answer"]["cards"]
                 if r["idea_label"] == f"I{i:02d}") for report, _ in reports)
    write_json(portfolio / "protocol/outcome_blind_semantic_review.json", {
        "protocol": "outcome-blind-portfolio-semantic-review-v1",
        "decision": "pass" if passed else "fail", "outcomes_accessed": False,
        "scope": SCOPE, "reviewer": "two fresh deepseek-flash sessions with fixed independent prompts",
        "reviewer_kind": "model", "reviewed_utc": now_utc(), "card_reviews": bound,
        "preregistration_sha256": sha256_file(portfolio / "protocol/preregistration.json"),
        "states_manifest_sha256": sha256_file(portfolio / "protocol/states_manifest.json"),
    })
    return passed


def portfolio_task(task):
    folder = BASE / f"t{task}"
    admission = folder / "admission.json"
    if admission.exists():
        return read_json(admission)
    attempts = []
    for draw in range(3):
        portfolio = folder / f"portfolio_{draw}"
        try:
            cli(task, portfolio, "--stop-after-portfolio")
            passed = review(task, portfolio)
            attempts.append({"draw": draw, "passed": passed})
        except Exception as exc:
            passed = False
            attempts.append({"draw": draw, "passed": False, "error": str(exc)})
        if passed:
            break
    result = {"task_id": task, "admitted": passed,
              "portfolio": str(portfolio) if passed else None, "attempts": attempts}
    write_json(admission, result)
    return result


def implementation(task, executor):
    admission = read_json(BASE / f"t{task}/admission.json")
    run = BASE / f"t{task}" / executor
    cli(task, run, "--portfolio-source", admission["portfolio"],
        "--stop-after-pre-unblind", executor=executor)
    return {"task": task, "executor": executor, "pre_unblind_complete": True}


def evaluation(task, executor):
    admission = read_json(BASE / f"t{task}/admission.json")
    run = BASE / f"t{task}" / executor
    cli(task, run, "--portfolio-source", admission["portfolio"],
        "--paired-manifest", BASE / f"t{task}/paired_pre_unblind.json", executor=executor)
    return {"task": task, "executor": executor, "complete": True}


def batch(fn, jobs, workers):
    rows = []
    with ThreadPoolExecutor(max_workers=workers) as pool:
        futures = {pool.submit(fn, *job): job for job in jobs}
        for future in as_completed(futures):
            try:
                row = future.result()
            except Exception as exc:
                row = {"job": list(futures[future]), "error": str(exc)}
            rows.append(row)
            print(json.dumps(row), flush=True)
    return rows


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("phase", choices=["portfolio", "implement", "evaluate"])
    parser.add_argument("--workers", type=int, default=12)
    args = parser.parse_args()
    configs()
    if args.phase == "portfolio":
        rows = batch(portfolio_task, [(task,) for task in TASKS], args.workers)
    else:
        admitted = [task for task in TASKS
                    if read_json(BASE / f"t{task}/admission.json")["admitted"]]
        jobs = [(task, arm) for task in admitted for arm in ["lite", "agent_core"]]
        if args.phase == "evaluate":
            # Verify the whole admitted cohort before any evaluation starts.
            for task, arm in jobs:
                manifest = read_json(BASE / f"t{task}" / arm / "protocol/run_manifest.json")
                if not manifest.get("pre_unblind_complete"):
                    raise RuntimeError(f"Pending implementation shard {task}/{arm}")
            for task in admitted:
                folder = BASE / f"t{task}"
                paired = folder / "paired_pre_unblind.json"
                if not paired.exists():
                    subprocess.run([sys.executable, "-B", str(ROOT / "scripts/freeze_paired_preunblind.py"),
                        "--lite", str(folder / "lite"), "--agent-core", str(folder / "agent_core"),
                        "--portfolio", read_json(folder / "admission.json")["portfolio"],
                        "--out", str(paired)], cwd=ROOT, check=True, stdout=subprocess.DEVNULL)
            write_json(BASE / "cohort_pre_unblind.json", {"tasks": admitted, "frozen_utc": now_utc()})
            rows = batch(evaluation, jobs, min(args.workers, 6))
        else:
            rows = batch(implementation, jobs, args.workers)
    write_json(BASE / f"{args.phase}_status.json", {"jobs": rows, "completed_utc": now_utc()})
    return 2 if any("error" in row for row in rows) else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/run_handoff_probe.py <==
#!/usr/bin/env python3
"""Run the minimal paper-facing experiment: one card, FOLLOW versus RE-SOLVE.

This is an exploratory R-win go/no-go, not the final Gate experiment. It has no
N/D arms and no synthetic wrong/ambiguous/shuffled cards. A low-context ideator
produces one natural card; an independent full-context planner never sees it; the
same executor and budget implement H and R twice. All patches are frozen before a
single run-wide hidden unblind.

The command is crash-resumable. Existing completed artifacts are loaded, never
overwritten; a branch directory left incomplete by a process crash is archived
under `_recovery/` before that exact branch is retried. Physical API attempts in
the on-disk ledger remain counted across resumes.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import random
import shutil
import subprocess
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import (  # noqa: E402
    ApiCallLedger, Budget, Condition, DeepSeekClient, FrozenState, HypothesisCard,
    LLMIdeator, LLMPlanner, LLMPatchExecutor, MockExecutor, MockIdeator, MockPlanner,
    Plan, TabularEvaluator, TrialRecord, analyze_follow_vs_resolve,
    ComputeBudget, audit_run_compute,
)
from trust_hypo._util import now_utc, read_json, sha256_file, write_json  # noqa: E402
from trust_hypo.cards import (  # noqa: E402
    LOW_CONTEXT_IDEATOR_SYSTEM, freeze_card, freeze_plan,
)
from trust_hypo.recorder import branch_dir, index_run  # noqa: E402
from trust_hypo.runner import evaluate_development, evaluate_hidden, run_trial  # noqa: E402
from trust_hypo.state_exporter import verify_state  # noqa: E402


def _canonical(value) -> str:
    return json.dumps(value, sort_keys=True, separators=(",", ":"), ensure_ascii=False)


def _write_or_verify(path: Path, value) -> None:
    if path.exists():
        if _canonical(read_json(path)) != _canonical(value):
            raise RuntimeError(f"frozen artifact differs on resume: {path}")
        return
    write_json(path, value)


def _git_snapshot() -> dict:
    commit = subprocess.check_output(
        ["git", "rev-parse", "HEAD"], cwd=ROOT, text=True
    ).strip()
    dirty = bool(subprocess.check_output(
        ["git", "status", "--porcelain"], cwd=ROOT, text=True
    ).strip())
    return {"commit": commit, "dirty": dirty}


def _load_states(states_dir: Path, prereg: dict) -> list[FrozenState]:
    states = []
    for path in sorted(states_dir.glob("*/state.json")):
        state = FrozenState(**read_json(path))
        verify_state(state)
        if state.domain != "tabular":
            continue
        states.append(state)
    wanted = [int(value) for value in prereg.get("task_ids", [])]
    if wanted:
        by_task = {
            int(state.evaluator_ref.get("source_meta", {}).get("task_id")): state
            for state in states
            if state.evaluator_ref.get("source_meta", {}).get("task_id") is not None
        }
        missing = [task for task in wanted if task not in by_task]
        if missing:
            raise RuntimeError(
                f"states_dir is missing preregistered OpenML tasks: {missing}"
            )
        states = [by_task[task] for task in wanted]
    if not states:
        raise RuntimeError(f"no frozen tabular states found under {states_dir}")
    expected_baseline = prereg.get("benchmark", {}).get("baseline")
    for state in states:
        actual = state.evaluator_ref.get("baseline_kind", "numpy_ridge")
        if expected_baseline and actual != expected_baseline:
            raise RuntimeError(
                f"{state.state_id}: baseline {actual} != preregistered {expected_baseline}"
            )
        TabularEvaluator().dry_check(state)
    return states


def _freeze_protocol(
    run_dir: Path, prereg_path: Path, prereg: dict, states: list[FrozenState],
    *, backend: str, resume: bool, allow_dirty: bool,
) -> tuple[Path, dict]:
    protocol = run_dir / "protocol"
    if run_dir.exists() and any(run_dir.iterdir()) and not resume:
        raise FileExistsError(f"run exists; use --resume, never overwrite: {run_dir}")
    protocol.mkdir(parents=True, exist_ok=True)
    sealed_prereg = protocol / "preregistration.json"
    if sealed_prereg.exists():
        if sha256_file(sealed_prereg) != sha256_file(prereg_path):
            raise RuntimeError("resume preregistration differs from frozen run copy")
    else:
        shutil.copy2(prereg_path, sealed_prereg)
    git = _git_snapshot()
    if backend == "deepseek" and git["dirty"] and not allow_dirty:
        raise RuntimeError("live probe requires a clean Git tree (or explicit --allow-dirty)")
    state_manifest = {
        "states": [
            {
                "state_id": state.state_id,
                "state_sha256": state.state_sha256,
                "task_id": state.evaluator_ref.get("source_meta", {}).get("task_id"),
                "data_sha256": state.evaluator_ref.get("data_sha256"),
                "split_sha256": state.evaluator_ref.get("split_sha256"),
                "baseline_kind": state.evaluator_ref.get("baseline_kind"),
            }
            for state in states
        ]
    }
    _write_or_verify(protocol / "states_manifest.json", state_manifest)
    immutable = {
        "protocol": "paired-follow-vs-resolve-v1",
        "question": prereg["one_sentence_question"],
        "backend": backend,
        "conditions": ["H", "R"],
        "replicates": int(prereg["replicates"]),
        "preregistration_sha256": sha256_file(sealed_prereg),
        "states_manifest_sha256": sha256_file(protocol / "states_manifest.json"),
        "source_commit": git["commit"],
    }
    manifest_path = protocol / "run_manifest.json"
    if manifest_path.exists():
        manifest = read_json(manifest_path)
        for key, expected in immutable.items():
            if manifest.get(key) != expected:
                raise RuntimeError(
                    f"resume manifest mismatch for {key}: {manifest.get(key)!r} != {expected!r}"
                )
    else:
        manifest = {
            **immutable, "created_utc": now_utc(), "source_dirty_at_start": git["dirty"],
            "hidden_unblind_started": False, "hidden_complete": False,
        }
        write_json(manifest_path, manifest)
    return protocol, manifest


def _build_agents(backend: str, prereg: dict, protocol: Path, *, resume: bool):
    if backend == "mock":
        return MockIdeator(), MockPlanner(), MockExecutor(ROOT), None
    cap = int(prereg["api_call_cap"])
    ledger_path = protocol / "api_calls.json"
    if resume and not ledger_path.exists():
        run_has_model_artifacts = any(protocol.parent.glob("*/cards/*.json")) or any(
            protocol.parent.glob("*/*_r*/trial.json")
        )
        if run_has_model_artifacts:
            raise RuntimeError("cannot resume: API ledger is missing from a started live run")
    ledger = ApiCallLedger(
        cap=cap, path=ledger_path, resume=resume and ledger_path.exists()
    )
    card_cfg, plan_cfg, exec_cfg = (
        prereg["card_source"], prereg["independent_plan"], prereg["executor"]
    )
    ideator = LLMIdeator(
        DeepSeekClient(
            effort=card_cfg["effort"], temperature=0.4, max_retries=2,
            ledger=ledger, role="low_context_ideator",
        ),
        max_tokens=int(card_cfg.get("max_tokens", 4000)), context_mode="task_only",
        system_prompt=LOW_CONTEXT_IDEATOR_SYSTEM,
    )
    planner = LLMPlanner(
        DeepSeekClient(
            effort=plan_cfg["effort"], temperature=0.2, max_retries=2,
            ledger=ledger, role="independent_planner",
        ),
        max_tokens=int(plan_cfg.get("max_tokens", 16000)),
    )
    executor = LLMPatchExecutor(
        DeepSeekClient(
            effort=exec_cfg["effort"], temperature=0.2, max_retries=2,
            ledger=ledger, role="executor",
        ),
        max_model_calls=int(exec_cfg["max_model_calls_per_branch"]),
        allow_full_file=False,
    )
    return ideator, planner, executor, ledger


def _ensure_inputs(
    state: FrozenState, run_dir: Path, ideator, planner,
) -> tuple[HypothesisCard, Plan]:
    cards = run_dir / state.state_id / "cards"
    card_path, plan_path = cards / "real_card.json", cards / "plan.json"
    traces_path = cards / "generation_traces.json"
    traces = read_json(traces_path) if traces_path.exists() else {}
    if card_path.exists():
        card = HypothesisCard(**read_json(card_path))
    else:
        card = freeze_card(state, ideator, generator="natural_low_context_ideator")
        write_json(card_path, card.to_dict())
        traces["ideator"] = getattr(ideator, "last_trace", {})
        write_json(traces_path, traces)
    if plan_path.exists():
        plan = Plan(**read_json(plan_path))
    else:
        plan = freeze_plan(state, planner, planner_name="independent_full_context_planner")
        write_json(plan_path, plan.to_dict())
        traces["planner"] = getattr(planner, "last_trace", {})
        write_json(traces_path, traces)
    return card, plan


def _schedule(state: FrozenState, budget: Budget, replicates: int) -> list[tuple[Condition, int]]:
    pairs = [(condition, rep) for rep in range(replicates)
             for condition in (Condition.H, Condition.R)]
    seed = int(hashlib.sha256(
        f"paired:{state.state_sha256}:{budget.seed}".encode()
    ).hexdigest()[:16], 16)
    random.Random(seed).shuffle(pairs)
    return pairs


def _archive_incomplete_branch(run_dir: Path, branch: Path, recovery: list[dict]) -> None:
    if not branch.exists() or (branch / "trial.json").is_file():
        return
    rel = branch.relative_to(run_dir)
    stamp = now_utc().replace(":", "").replace("+", "_")
    target = run_dir / "_recovery" / f"{rel.parts[0]}__{rel.parts[1]}__{stamp}"
    target.parent.mkdir(parents=True, exist_ok=True)
    shutil.move(str(branch), str(target))
    recovery.append({
        "utc": now_utc(), "branch": str(rel),
        "archived_to": str(target.relative_to(run_dir)),
        "reason": "branch directory existed without trial.json after process interruption",
    })
    write_json(run_dir / "protocol" / "recovery_log.json", {"events": recovery})


def _load_record(path: Path) -> TrialRecord:
    return TrialRecord(**read_json(path))


def _freeze_patches(run_dir: Path, states: list[FrozenState]) -> None:
    payload = {
        "states": [state.state_id for state in states],
        "inputs": {
            str(path.relative_to(run_dir)): sha256_file(path)
            for path in sorted(run_dir.glob("*/cards/*.json")) if path.is_file()
        },
        "patches": {
            str(path.relative_to(run_dir)): sha256_file(path)
            for path in sorted(run_dir.glob("*/*_r*/patch/**/*")) if path.is_file()
        },
    }
    _write_or_verify(run_dir / "protocol" / "pre_unblind_manifest.json", payload)


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--states-dir", required=True)
    ap.add_argument("--run-dir", required=True)
    ap.add_argument("--prereg", default=str(ROOT / "config" / "rwin_probe_preregistration.json"))
    ap.add_argument("--backend", choices=("mock", "deepseek"), default="deepseek")
    ap.add_argument("--resume", action="store_true")
    ap.add_argument("--allow-dirty", action="store_true")
    args = ap.parse_args()

    run_dir, prereg_path = Path(args.run_dir).resolve(), Path(args.prereg).resolve()
    prereg = read_json(prereg_path)
    if prereg.get("conditions") != ["H", "R"]:
        raise RuntimeError("minimal handoff probe requires exactly H/R")
    states = _load_states(Path(args.states_dir).resolve(), prereg)
    protocol, manifest = _freeze_protocol(
        run_dir, prereg_path, prereg, states,
        backend=args.backend, resume=args.resume, allow_dirty=args.allow_dirty,
    )
    ideator, planner, executor, ledger = _build_agents(
        args.backend, prereg, protocol, resume=args.resume
    )
    exec_cfg = prereg["executor"]
    budget = Budget(
        max_turns=int(exec_cfg["max_model_calls_per_branch"]),
        token_budget=int(exec_cfg["token_budget_per_branch"]),
        max_tokens_per_call=int(exec_cfg["max_tokens_per_call"]),
        tool_calls=6, repair_attempts=int(exec_cfg["repair_attempts"]), seed=42,
    )
    evaluator = TabularEvaluator()
    recovery_path = protocol / "recovery_log.json"
    recovery = read_json(recovery_path).get("events", []) if recovery_path.exists() else []
    records_by_state: list[tuple[FrozenState, list[TrialRecord]]] = []

    # Phase 1: freeze card/plan and every H/R patch. Resume loads finished branches.
    for state in states:
        card, plan = _ensure_inputs(state, run_dir, ideator, planner)
        schedule = _schedule(state, budget, int(prereg["replicates"]))
        schedule_payload = {
            "order": [{"condition": cond.value, "replicate": rep}
                      for cond, rep in schedule]
        }
        _write_or_verify(run_dir / state.state_id / "schedule.json", schedule_payload)
        records = []
        for condition, replicate in schedule:
            branch = branch_dir(run_dir, state.state_id, condition.value, replicate)
            _archive_incomplete_branch(run_dir, branch, recovery)
            trial_path = branch / "trial.json"
            if trial_path.exists():
                record = _load_record(trial_path)
            else:
                record = run_trial(
                    state, condition, replicate, real_card=card, null_card=None,
                    plan=plan, executor=executor, budget=budget, run_dir=run_dir,
                )
            records.append(record)
        records_by_state.append((state, records))

    # Fail closed before spending evaluator compute or revealing any result. This
    # is protocol plumbing, not a treatment arm: every H/R patch faces the same
    # frozen single-model/no-search policy.
    compute_budget = ComputeBudget(**{
        key: value for key, value in prereg["compute_policy"].items()
        if key in ComputeBudget.__dataclass_fields__
    })
    compute_report = audit_run_compute(run_dir, compute_budget)
    shutil.copy2(run_dir / "compute_audit.json", protocol / "compute_precheck.json")
    if not compute_report["clean"]:
        manifest_path = protocol / "run_manifest.json"
        failed_manifest = read_json(manifest_path)
        failed_manifest["compute_precheck_clean"] = False
        failed_manifest["compute_precheck_utc"] = now_utc()
        failed_manifest["hidden_unblind_started"] = False
        write_json(manifest_path, failed_manifest)
        raise RuntimeError(
            f"compute precheck failed for {compute_report['n_trials_flagged']} "
            "branches; hidden remains sealed"
        )

    # Phase 2: development evaluation only after every patch passed the same
    # frozen compute precheck. No model receives development results.
    for state, records in records_by_state:
        for record in records:
            if record.development_score is None and record.status not in (
                "development_error", "hidden_error"
            ):
                evaluate_development(
                    state, [record], evaluator=evaluator, run_dir=run_dir
                )

    _freeze_patches(run_dir, states)
    manifest_path = protocol / "run_manifest.json"
    manifest = read_json(manifest_path)
    if not manifest.get("hidden_unblind_started"):
        manifest["hidden_unblind_started"] = True
        manifest["hidden_unblind_utc"] = now_utc()
        manifest["pre_unblind_manifest_sha256"] = sha256_file(
            protocol / "pre_unblind_manifest.json"
        )
        if ledger is not None:
            manifest["physical_api_calls_at_unblind"] = ledger.physical_calls_started
        write_json(manifest_path, manifest)

    # Phase 3: run-wide unblind after all expected patches are immutable.
    all_records = []
    for state, records in records_by_state:
        for record in records:
            if record.hidden_score_sealed_path is None and record.status != "hidden_error":
                evaluate_hidden(state, [record], evaluator=evaluator, run_dir=run_dir)
        all_records.extend(records)
    index_run(run_dir, all_records)
    report = analyze_follow_vs_resolve(
        run_dir,
        route_margin=float(prereg["route_margin_normalized"]),
        min_stable_r_wins=int(prereg["go_no_go"]["min_stable_r_wins"]),
        min_executor_draws=int(prereg.get("min_executor_draws", 3)),
        require_physical_independence=(args.backend == "deepseek"),
    )
    manifest = read_json(manifest_path)
    manifest["hidden_complete"] = bool(report["complete"])
    manifest["completed_utc"] = now_utc()
    manifest["probe_pass"] = bool(report["probe_pass"])
    if ledger is not None:
        manifest["physical_api_calls_started"] = ledger.physical_calls_started
    write_json(manifest_path, manifest)
    print(json.dumps({
        "question": report["question"], "n_states": report["n_states"],
        "stable_r_wins": report["n_stable_r_wins"],
        "complete": report["complete"], "probe_pass": report["probe_pass"],
        "artifacts": str(run_dir),
    }, indent=2))
    return 0 if report["complete"] else 2


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/run_lottery_pilot.py <==
#!/usr/bin/env python3
"""Run the sealed Idea-Execution Lottery pilot.

For each frozen state, generate a pre-outcome portfolio of distinct hypothesis
cards, then hand each frozen card to several fresh-context executors.  Every
assignment is retained (including drift/invalid outcomes) for the Q^ITT analysis.
A deterministic pre-unblind subset of executable patches is rerun at additional
training seeds to identify same-patch evaluator noise.

This runner is independent of ``run_handoff_probe.py``.  The Commit-vs-Replan
fallback and its H/R analysis are never overwritten or reinterpreted.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import os
import random
import re
import shutil
import subprocess
import sys
import time
import unicodedata
from pathlib import Path
from concurrent.futures import ThreadPoolExecutor

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import (  # noqa: E402
    AgentCoreExecutor, AgentCoreSessionLedger, ApiCallLedger, Budget,
    ComputeBudget, DeepSeekClient, FrozenState,
    HypothesisCard, LLMIdeator, LLMPatchExecutor, MockExecutor, Patch,
    MaterialsEvaluator, TabularEvaluator, TrialRecord, audit_run_compute,
    OutputBudgetExhausted,
)
from trust_hypo._util import (  # noqa: E402
    now_utc, read_json, sha256_file, sha256_text, write_json,
)
from trust_hypo.cards import freeze_card  # noqa: E402
from trust_hypo.blind_fidelity import (  # noqa: E402
    PRIMARY_SYSTEM, SECONDARY_SYSTEM, BlindFidelityJudge, MockJudgeClient,
    calibrate_judge, freeze_judging_plan, judge_fidelity_matrix,
)
from trust_hypo.lottery import (  # noqa: E402
    analyze_lottery, duplicate_family, idea_label, mechanism_family,
    mechanism_families,
    mechanism_signature, preoutcome_trial_evidence, select_rerun_assignments,
    semantic_duplicate,
)
from trust_hypo.recorder import branch_dir, index_run, update_trial  # noqa: E402
from trust_hypo.runner import evaluate_development, evaluate_hidden, run_trial  # noqa: E402
from trust_hypo.state_exporter import verify_state  # noqa: E402
from trust_hypo.cards import MECHANISM_CARD_FIELDS  # noqa: E402
from trust_hypo.types import Condition  # noqa: E402


LOTTERY_IDEATOR_SYSTEM = (
    "You are an autonomous research ideator at a normal research checkpoint. "
    "You may use the frozen code, task context, and visible development lineage, "
    "but never hidden outcomes. Propose ONE feasible, falsifiable next research "
    "idea under the stated compute and library constraints.\n\n"
    "Propose an IDEA, not a code recipe. A recipe leaves the executor nothing to "
    "decide, so every faithful implementation collapses to the same model.\n\n"
    "Answer as lines: mechanism:, invariants:, executor_choices:, prediction:, "
    "falsifier:.\n\n"
    "mechanism: why this should move the metric, in causal terms.\n"
    "invariants: the properties EVERY faithful implementation must satisfy -- these "
    "define the idea. They must be method-agnostic: each invariant has to be "
    "satisfiable by at least two materially different methods. NEVER name a specific "
    "hyperparameter value, a fixed dimensionality, or a concrete constructor call.\n"
    "executor_choices: the decisions you deliberately leave to the implementer "
    "(which concrete method, which hyperparameters, which dimensionality). Name them "
    "explicitly; a competent implementer must be able to choose differently and "
    "still be faithful to your idea.\n"
    "prediction: the expected effect on the development metric.\n"
    "falsifier: what observation would count against the idea.\n\n"
    "Hard requirements: propose exactly ONE mechanism, never a bundle of two ideas. "
    "The mechanism must be new relative to the visible code and research history; "
    "do not rename or narrowly extend a feature/model already present. Obey every "
    "stated compute, data, editable-surface and installed-library constraint. Leave "
    "at least two materially different faithful implementation routes, not merely "
    "different constants or syntax. State only that positive improvement would "
    "support the idea; do not invent a stricter numeric success threshold.\n\n"
    "Do not write numbered code steps. Do not write code."
)


class MockPortfolioIdeator:
    """Deterministic portfolio generator for zero-API end-to-end tests.

    Emits MECHANISM-level cards, one per family: they freeze what must be true and
    hand the implementer the concrete choices. Recipe-level cards (the old mock)
    pinned the method and every hyperparameter, which forces all faithful
    implementations onto one model and drives implementation variance to zero by
    construction -- see docs/action_space_diagnostic_2026-07-13.md.
    """

    schema = MECHANISM_CARD_FIELDS

    def __init__(self, start: int = 0):
        self.calls = start
        self.last_trace: dict = {}

    def make_card(self, state: FrozenState) -> dict:
        if state.domain == "materials":
            editable = set(state.evaluator_ref.get("editable_files") or [])
            model_axis = any(
                "models.py" in rel or "calibration.py" in rel for rel in editable
            )
            variants = (
                (
                    {
                        "mechanism": "A small subset of physically meaningful "
                                     "composition or geometry summaries carries signal "
                                     "that the current descriptors dilute.",
                        "invariants": "the predictor inputs must include a new "
                                      "physics-motivated summary computed only from "
                                      "the supplied material representation",
                        "executor_choices": "which physical property family to "
                                            "summarize, its aggregation, and how many "
                                            "derived columns to retain",
                        "prediction": "Inner-fold MAE decreases.",
                        "falsifier": "No MAE decrease counts against the missing-physics claim.",
                    },
                    {
                        "mechanism": "The raw descriptor space contains redundant "
                                     "directions; a compact representation should "
                                     "reduce variance while preserving material signal.",
                        "invariants": "the downstream predictor must receive a "
                                      "lower-redundancy representation derived only "
                                      "from training-side material inputs",
                        "executor_choices": "which representation or selection rule "
                                            "to use, its retained size, and whether it "
                                            "is supervised",
                        "prediction": "Inner-fold MAE decreases.",
                        "falsifier": "No MAE decrease falsifies the redundancy mechanism.",
                    },
                    {
                        "mechanism": "The target depends on interactions between "
                                     "material attributes that marginal descriptors "
                                     "cannot express directly.",
                        "invariants": "the feature matrix must add at least one "
                                      "interaction or contrast between distinct "
                                      "material attributes",
                        "executor_choices": "which attributes to combine, the form "
                                            "of the interaction, and how to cap the "
                                            "resulting feature block",
                        "prediction": "Inner-fold MAE decreases.",
                        "falsifier": "No MAE decrease counts against the interaction claim.",
                    },
                    {
                        "mechanism": "Extreme or unstable descriptor values dominate "
                                     "generalization error; robust feature summaries "
                                     "should reduce their leverage.",
                        "invariants": "the feature construction must reduce sensitivity "
                                      "to extreme or missing descriptor values without "
                                      "using evaluation labels",
                        "executor_choices": "which robust transformation or aggregation "
                                            "to apply, where to apply it, and its "
                                            "training-derived strength",
                        "prediction": "Inner-fold MAE decreases.",
                        "falsifier": "No MAE decrease falsifies the instability claim.",
                    },
                ) if not model_axis else (
                    {
                        "mechanism": "Rare target extremes dominate the loss, so a "
                                     "robust estimator should generalize better across "
                                     "materials regimes.",
                        "invariants": "the fitted estimator must reduce the influence "
                                      "of extreme training residuals relative to the "
                                      "frozen estimator",
                        "executor_choices": "which robust loss or weighting mechanism "
                                            "to use and how strongly to apply it",
                        "prediction": "Inner-fold MAE decreases.",
                        "falsifier": "No MAE decrease falsifies the outlier mechanism.",
                    },
                    {
                        "mechanism": "The target scale is poorly matched to the "
                                     "estimator, and a reversible target transformation "
                                     "should make errors more uniform.",
                        "invariants": "training must occur on a transformed target and "
                                      "predictions must be returned to the original units",
                        "executor_choices": "which monotone transformation, how its "
                                            "parameters are learned, and what safeguards "
                                            "handle its domain",
                        "prediction": "Inner-fold MAE decreases.",
                        "falsifier": "No MAE decrease counts against the scale-mismatch claim.",
                    },
                    {
                        "mechanism": "The frozen estimator has excess effective "
                                     "capacity for this material dataset, increasing "
                                     "variance across held-out compositions.",
                        "invariants": "the fitted estimator must have lower effective "
                                      "capacity through regularization or growth control",
                        "executor_choices": "which capacity controls to change and the "
                                            "strength and trade-off among them",
                        "prediction": "Inner-fold MAE decreases.",
                        "falsifier": "No MAE decrease falsifies the overfitting claim.",
                    },
                    {
                        "mechanism": "Systematic residual bias varies across the "
                                     "target range; training-only calibration should "
                                     "remove that bias without another estimator.",
                        "invariants": "predictions must receive a calibration learned "
                                      "exclusively from training-side residual evidence",
                        "executor_choices": "which calibration form to use, how its "
                                            "training evidence is obtained, and how to "
                                            "regularize the correction",
                        "prediction": "Inner-fold MAE decreases.",
                        "falsifier": "No MAE decrease counts against the bias claim.",
                    },
                    {
                        "mechanism": "Known physical directionality between selected "
                                     "material descriptors and the target can prevent "
                                     "spurious non-monotonic fits in small data.",
                        "invariants": "at least one existing input must receive a "
                                      "monotonic model constraint enforced during the "
                                      "single primary fit, not as post-hoc calibration",
                        "executor_choices": "which existing descriptor to constrain, "
                                            "its physical direction, and which available "
                                            "estimator implements the constraint",
                        "prediction": "Inner-fold MAE decreases.",
                        "falsifier": "No MAE decrease falsifies the directionality claim.",
                    },
                )
            )
            card = variants[self.calls % len(variants)]
            self.last_trace = {"backend": "mock", "portfolio_call": self.calls}
            self.calls += 1
            return card
        variants = (
            {
                "mechanism": "The inputs carry redundant and noisy directions, so the "
                             "booster wastes splits; fitting on a compact informative "
                             "subspace should improve generalization.",
                "invariants": "the estimator must be fitted on a lower-dimensional "
                              "representation derived from the standardized inputs, not "
                              "on the full original column set",
                "executor_choices": "which compression method, the target "
                                    "dimensionality, and whether the compression uses "
                                    "the training labels",
                "prediction": "Development accuracy improves over the frozen baseline.",
                "falsifier": "No positive development gain falsifies the redundancy claim.",
            },
            {
                "mechanism": "The default booster over-fits the training rows; reducing "
                             "its effective capacity should improve held-out accuracy.",
                "invariants": "the fitted estimator must have strictly less effective "
                              "capacity than the frozen baseline configuration, through "
                              "its regularization or growth controls",
                "executor_choices": "which capacity knobs to turn -- regularization "
                                    "strength, tree size, leaf size, or the learning "
                                    "rate and iteration trade-off -- and by how much",
                "prediction": "Development accuracy improves over the frozen baseline.",
                "falsifier": "No positive development gain falsifies the over-fitting claim.",
            },
            {
                "mechanism": "The estimator must approximate multiplicative structure "
                             "through deep splits; supplying explicit combinations of "
                             "inputs should make that structure directly available.",
                "invariants": "the feature matrix handed to the estimator must contain "
                              "terms that combine at least two original inputs",
                "executor_choices": "which combinations to build, how many of them, and "
                                    "how they are selected or capped so the matrix stays "
                                    "affordable",
                "prediction": "Development accuracy improves over the frozen baseline.",
                "falsifier": "No positive development gain falsifies the interaction claim.",
            },
            {
                "mechanism": "Majority classes dominate the loss, so rare classes are "
                             "sacrificed; treating class frequencies non-uniformly "
                             "should recover them.",
                "invariants": "the fitted estimator must treat class frequencies "
                              "non-uniformly relative to the frozen baseline",
                "executor_choices": "how the imbalance is corrected -- loss weighting, "
                                    "resampling, or per-class decision thresholds -- and "
                                    "how strong the correction is",
                "prediction": "Development accuracy improves over the frozen baseline.",
                "falsifier": "No positive development gain falsifies the imbalance claim.",
            },
        )
        card = variants[self.calls % len(variants)]
        self.last_trace = {"backend": "mock", "portfolio_call": self.calls}
        self.calls += 1
        return card


def _canonical(value: object) -> str:
    return json.dumps(value, sort_keys=True, separators=(",", ":"), ensure_ascii=False)


def _quality_text(value: object) -> str:
    text = unicodedata.normalize("NFKC", str(value)).lower()
    text = text.translate(str.maketrans({
        "‐": "-", "‑": "-", "‒": "-", "–": "-", "—": "-", "−": "-",
    }))
    return " ".join(text.split())


def _mention_is_negated(text: str, start: int, end: int) -> bool:
    """Return whether one mention is locally prohibited rather than proposed.

    Negation is deliberately local.  Treating any earlier ``no`` in a whole
    sentence as negating a later mechanism let text such as ``No tuning, use
    XGBoost`` bypass the frozen library gate.  Commas and other clause boundaries
    reset the scope, while short constructions such as ``no validation split or
    early stopping`` remain covered.
    """
    sentence_boundary = max(
        text.rfind(".", 0, start), text.rfind(";", 0, start),
        text.rfind(":", 0, start),
    )
    comma = text.rfind(",", sentence_boundary + 1, start)
    boundary = max(sentence_boundary, comma)
    prefix = text[max(boundary + 1, start - 96):start].strip()
    suffix = text[end:end + 48]
    prefix_negation = re.search(
        r"\b(?:no|not|without|avoid(?:ing)?|exclude(?:s|d|ing)?|"
        r"forbid(?:s|den|ding)?|disallow(?:s|ed|ing)?)"
        r"(?:\s+[a-z0-9_-]+){0,12}\s*$",
        prefix,
    )
    if prefix_negation and re.search(
        r"\b(?:but|however|instead|then|yet|while|whereas)\b",
        prefix[prefix_negation.start():],
    ):
        prefix_negation = None
    suffix_negation = re.match(
        r"\s*(?:(?:is|are|must\s+be|remain(?:s)?)\s+)?"
        r"(?:forbidden|disabled|excluded|disallowed|not\s+allowed)\b",
        suffix,
    )
    if not prefix_negation and comma > sentence_boundary:
        # Carry a list-leading negation across commas only when the current item
        # starts immediately (or with ``and/or``).  An action verb such as ``use``
        # or ``compute`` starts a new positive clause: ``No tuning, use XGBoost``.
        continuation = text[comma + 1:start].strip()
        if continuation in {"", "and", "or", "and any", "or any"}:
            earlier = text[max(sentence_boundary + 1, comma - 128):comma]
            prefix_negation = re.search(
                r"\b(?:no|not|without|avoid(?:ing)?|exclude(?:s|d|ing)?|"
                r"forbid(?:s|den|ding)?|disallow(?:s|ed|ing)?)\b",
                earlier,
            )
    return bool(prefix_negation or suffix_negation)


def _nonnegated_phrase_hits(text: str, phrases: list[str]) -> list[str]:
    """Find positive phrase mentions with local negation scope."""
    hits: set[str] = set()
    for phrase in phrases:
        start = 0
        while phrase and (index := text.find(phrase, start)) >= 0:
            if not _mention_is_negated(text, index, index + len(phrase)):
                hits.add(phrase)
                break
            start = index + len(phrase)
    return sorted(hits)


def _nonnegated_token_hits(text: str, tokens: list[str]) -> list[str]:
    """Like phrase hits, but require identifier boundaries (`shap` != `shape`)."""
    hits: list[str] = []
    for token in tokens:
        pattern = re.compile(rf"(?<![a-z0-9_]){re.escape(token)}(?![a-z0-9_])")
        for match in pattern.finditer(text):
            negated = _mention_is_negated(text, match.start(), match.end())
            if negated:
                sentence_start = max(
                    text.rfind(".", 0, match.start()),
                    text.rfind(";", 0, match.start()),
                    text.rfind(":", 0, match.start()),
                )
                comma = text.rfind(",", sentence_start + 1, match.start())
                continuation = text[comma + 1:match.start()].strip() if comma >= 0 else ""
                prior = text[sentence_start + 1:comma] if comma >= 0 else ""
                prior_token = any(
                    re.search(
                        rf"(?<![a-z0-9_]){re.escape(other)}(?![a-z0-9_])",
                        prior,
                    )
                    for other in tokens
                )
                # ``avoid XGBoost, LightGBM`` is a negated library list, whereas
                # ``No tuning, XGBoost with defaults`` proposes XGBoost in a new
                # clause.  Carry comma negation only after an earlier list member.
                if comma >= 0 and continuation in {"", "and", "or"} and not prior_token:
                    negated = False
            if negated:
                continue
            hits.append(token)
            break
    return sorted(set(hits))


def _card_mechanism_components(card: HypothesisCard, cfg: dict) -> set[str]:
    """High-precision components used only to reject obvious idea bundles.

    This is intentionally not a universal semantic parser.  It catches the known
    Materials bundle failures mechanically; the required outcome-blind human review
    remains the final check for a single coherent mechanism.
    """
    fields = card.fields or {}
    text = _quality_text(" ".join(str(fields.get(key, "")) for key in (
        "mechanism", "invariants", "executor_choices",
    )))
    components: set[str] = set()

    phrase_groups = {
        "target_transform": [
            "target transform", "target transformation", "transformed target",
            "log target", "log-transform", "log transform", "logarithm of the target",
            "yeo-johnson", "box-cox", "quantile-to-normal", "rank-normal",
        ],
        "robust_loss": [
            "robust loss", "huber loss", "huber objective", "quantile loss",
            "tukey loss", "cauchy loss", "heavy-tail loss", "heavy tailed loss",
        ],
        "input_scaling": [
            "feature scaling", "scale the features", "scale input features",
            "standardize the features", "standardise the features",
            "quantile-transform the features", "normalize input descriptors",
        ],
        "carbon_equivalent": ["carbon equivalent", "ce formula"],
        "martensite_start": [
            "martensite start", "martensite-start", "ms temperature", "ms formula",
        ],
        "posthoc_calibration": [
            "post-hoc calibration", "post hoc calibration", "calibration map",
            "calibration function", "calibrate raw prediction",
        ],
    }
    for label, phrases in phrase_groups.items():
        if _nonnegated_phrase_hits(text, phrases):
            components.add(label)

    solid_solution = _nonnegated_phrase_hits(text, [
        "solid-solution strengthening", "solid solution strengthening",
        "solute strengthening", "solute-strengthening",
    ])
    misfit = _nonnegated_phrase_hits(text, [
        "atomic size mismatch", "atomic-size mismatch", "radius mismatch",
        "size misfit", "modulus mismatch", "dislocation pinning",
        "misfit relative to fe",
    ])
    if (solid_solution and misfit) or _nonnegated_phrase_hits(text, [
        "solid-solution atomic size mismatch",
        "solid solution atomic size mismatch",
        "misfit relative to fe",
    ]):
        components.add("solid_solution_misfit")

    stiffness_terms = _nonnegated_phrase_hits(text, [
        "elastic stiffness", "bond stiffness", "bulk modulus", "force constant",
        "debye temperature", "harmonic frequency scale",
    ])
    if stiffness_terms:
        # Elastic -> Debye -> vibration can be one coherent causal chain.  It is one
        # component here even though the dedup taxonomy intentionally has both a
        # parent and a child label.
        components.add("stiffness_proxy")

    specialized = set(cfg.get("specialized_family_labels") or [])
    for family in (mechanism_families(card) - {"other"}) & specialized:
        if family == "steel_hardenability_formula":
            if "carbon_equivalent" in components and "martensite_start" not in components:
                family = "carbon_equivalent"
            elif "martensite_start" in components and "carbon_equivalent" not in components:
                family = "martensite_start"
        alias = {
            "target_distribution_transform": "target_transform",
            "monotonic_prediction_calibration": "posthoc_calibration",
            "elastic_stiffness_proxy": "stiffness_proxy",
            "vibrational_stiffness_proxy": "stiffness_proxy",
        }.get(family, family)
        # The generic family matcher is intentionally not a negation parser.  Do
        # not let it re-introduce a component that the positive-mention checks above
        # found only inside an explicit prohibition (for example, ``Huber without
        # target transformation``).
        if alias in {
            "target_transform", "posthoc_calibration", "stiffness_proxy",
            "solid_solution_misfit",
        } and alias not in components:
            continue
        components.add(alias)
    return components


def _portfolio_quality_rejection(
    state: FrozenState, card: HypothesisCard, prereg: dict,
) -> tuple[str, str] | None:
    """Outcome-blind quality gates beyond lexical/family deduplication."""
    cfg = prereg.get("portfolio_quality") or {}
    fields = card.fields or {}
    operational = _quality_text(" ".join(str(fields.get(key, "")) for key in (
        "mechanism", "invariants", "executor_choices",
    )))

    if cfg.get("reject_multi_mechanism_cards", False):
        carried = sorted(_card_mechanism_components(card, cfg))
        if len(carried) > 1:
            return (
                "reject_composite_mechanism",
                f"card bundles multiple specialized mechanisms: {carried}",
            )

    exclusions = (cfg.get("baseline_mechanism_exclusions") or {}).get(
        state.state_id, []
    )
    for exclusion in exclusions:
        phrases = [_quality_text(p) for p in exclusion.get("phrases", [])]
        hits = _nonnegated_phrase_hits(operational, phrases)
        if hits:
            return (
                "reject_visible_baseline_overlap",
                f"overlaps frozen baseline family {exclusion.get('family')}: {hits}",
            )

    constraints = _quality_text(" ".join(
        str(value) for value in (getattr(state, "evaluator_ref", {}) or {}).get(
            "constraints", []
        )
    ))
    linear_constraint = "linear in" in constraints or "linear-time" in constraints
    quadratic_hits = _nonnegated_phrase_hits(operational, [
        "every pair", "all pairs", "all element pairs", "all site pairs",
        "pairwise combination", "pairwise using", "pairwise distance matrix",
        "quadratic in the number", "o(n^2)", "o(n2)", "n x n", "n×n",
    ])
    if linear_constraint and quadratic_hits:
        return (
            "reject_constraint_conflict",
            "card requires pairwise/quadratic construction under a linear-time state: "
            f"{quadratic_hits}",
        )
    external_hits = _nonnegated_phrase_hits(operational, [
        "hardcoded table", "hard-coded table", "embed a table", "embedded table",
        "hardcoded element", "hard-coded element", "static hardcoded",
        "table is defined inside the code", "manually curated dictionary",
        "published values hardcoded", "download external", "fetch external",
        "network request", "query an external", "web lookup",
        "coefficients from the literature", "literature-derived coefficients",
        "literature derived coefficients", "published element-specific coefficients",
        "published element specific coefficients", "tabulated element-specific coefficients",
        "tabulated element specific coefficients", "hardcoded coefficient table",
        "hard-coded coefficient table",
    ])
    coefficient_hits = _nonnegated_phrase_hits(operational, [
        "element coefficients", "element-specific coefficients",
        "element specific coefficients", "coefficient table",
    ])
    published_source_hits = _nonnegated_phrase_hits(operational, [
        "from the literature", "from literature", "reported in published",
        "published studies", "published study", "literature-derived",
        "literature derived", "tabulated coefficients",
    ])
    if (
        "no external data" in constraints
        and (external_hits or (coefficient_hits and published_source_hits))
    ):
        detail = external_hits or sorted(set(coefficient_hits + published_source_hits))
        return (
            "reject_constraint_conflict",
            f"card requires forbidden external data or I/O: {detail}",
        )
    unavailable = [
        _quality_text(name) for name in cfg.get("unavailable_libraries", [])
    ]
    unavailable_hits = _nonnegated_token_hits(operational, unavailable)
    if unavailable_hits:
        return (
            "reject_constraint_conflict",
            f"card relies on unavailable libraries: {unavailable_hits}",
        )
    validation_hits = _nonnegated_phrase_hits(operational, [
        "validation split", "validation holdout", "internal holdout",
        "holdout split", "out-of-fold prediction", "out of fold prediction",
        "out-of-fold", "out of fold", "oof prediction", "cross-fitted prediction",
        "cross fitted prediction", "k-fold calibration", "cross-validation calibration",
        "internal cross-validation", "internal cross validation",
        "cross-validated calibration", "cross validated calibration",
    ])
    if "internal validation split" in constraints and validation_hits:
        return (
            "reject_constraint_conflict",
            "card requires a forbidden internal validation/refit procedure: "
            f"{validation_hits}",
        )

    search_hits = _nonnegated_phrase_hits(operational, [
        "hyperparameter search", "grid search", "random search",
        "bayesian optimization", "hyperparameter sweep", "tune hyperparameters",
        "search over hyperparameters",
    ])
    if "hyperparameter search" in constraints and search_hits:
        return (
            "reject_constraint_conflict",
            f"card requires forbidden hyperparameter search: {search_hits}",
        )

    ensemble_hits = _nonnegated_phrase_hits(operational, [
        "multi-model ensemble", "multiple-model ensemble", "bootstrap ensemble",
        "seed ensemble", "stack multiple models", "stacking models",
        "blend multiple models", "average multiple models",
        "multiple primary estimators",
    ])
    if "at most one primary estimator" in constraints and ensemble_hits:
        return (
            "reject_constraint_conflict",
            f"card requires a forbidden multi-model ensemble: {ensemble_hits}",
        )

    base_stage = _nonnegated_phrase_hits(operational, [
        "base model", "raw model", "first-stage model", "first stage model",
        "primary model prediction", "raw prediction", "first-stage errors",
        "first stage errors", "original estimator", "original model",
    ])
    residual_stage = _nonnegated_phrase_hits(operational, [
        "fit the residual", "fit residual", "learn the residual", "learn residual",
        "train on residual", "residual learner", "residual model",
        "gaussian process is fit", "gp is fit", "gp residual",
        "train a kernel regressor", "fit a kernel regressor",
    ])
    additive_stage = _nonnegated_phrase_hits(operational, [
        "additive correction", "posterior mean", "base prediction plus",
        "sum of the raw prediction", "raw prediction and the gp",
        "correct the base prediction", "add its prediction", "add the prediction",
        "add the learned correction", "prediction to the original estimator",
    ])
    if (
        "at most one primary estimator" in constraints
        and base_stage and residual_stage and additive_stage
    ):
        return (
            "reject_constraint_conflict",
            "card requires a learned second-stage residual predictor in addition "
            "to the frozen primary estimator",
        )

    iteration_increase_hits = _nonnegated_phrase_hits(operational, [
        "increase the iteration budget", "raise the iteration budget",
        "increase the tree budget", "raise the tree budget", "beyond 3000",
        "more than 3000 iterations", "more than 3000 trees",
    ])
    oversized_iterations = [
        match.group(0) for match in re.finditer(
            r"\b\d{4,}\s*(?:iterations|trees|rounds)\b", operational
        )
        if int(re.match(r"\d+", match.group(0)).group(0)) > 3000
    ]
    if (
        "3000-iteration tree budget" in constraints
        and (iteration_increase_hits or oversized_iterations)
    ):
        detail = iteration_increase_hits or oversized_iterations
        return (
            "reject_constraint_conflict",
            f"card exceeds the frozen 3000-iteration tree budget: {detail}",
        )

    hard_neighbor_hits = _nonnegated_phrase_hits(operational, [
        "uncached neighbor search", "uncached neighbour search",
        "new neighbor search", "new neighbour search", "rebuild neighbor list",
        "rebuild neighbour list", "compute a neighbor graph",
        "compute a neighbour graph", "construct a new bond list",
        "construct a new neighbor", "construct a new neighbour",
        "fallback neighbor", "fallback neighbour", "otherwise construct",
    ])
    soft_neighbor_hits = _nonnegated_phrase_hits(operational, [
        "bond list is constructed", "construct a bond list",
        "neighbor-finding method", "neighbour-finding method",
        "nearest-neighbor environment", "nearest-neighbour environment",
    ])
    cached_neighbor = _nonnegated_phrase_hits(operational, [
        "existing cached neighbor", "existing cached neighbour",
        "cached neighbor list", "cached neighbour list", "reuse cached neighbors",
        "reuse cached neighbours", "reuse the existing neighbor",
        "reuse the existing neighbour",
    ])
    if (
        "uncached neighbor search" in constraints
        and (hard_neighbor_hits or (soft_neighbor_hits and not cached_neighbor))
    ):
        detail = hard_neighbor_hits or soft_neighbor_hits
        return (
            "reject_constraint_conflict",
            f"card requires forbidden uncached neighbor computation: {detail}",
        )

    if cfg.get("uniform_positive_falsifier", False):
        decision_text = _quality_text(
            f"{fields.get('prediction', '')} {fields.get('falsifier', '')}"
        )
        hurdle = re.search(
            r"(?:\b(?:at\s+least|reach(?:es|ing)?|minimum|target\s+of|"
            r"improve\s+by|exceed(?:s|ing)?|strictly\s+exceed|greater\s+than|"
            r"above)\b|(?:delta|gain|improvement|reduction).{0,24}(?:>|≥))"
            r".{0,40}(?P<hurdle>\+?\d+(?:\.\d+)?)\s*%?",
            decision_text,
        )
        if hurdle and float(hurdle.group("hurdle")) > 0.0:
            return (
                "reject_nonuniform_success_threshold",
                "card invents a positive numeric hurdle beyond improvement over state",
            )
        qualitative_phrases = [
            "statistically meaningful improvement", "statistically significant improvement",
            "statistically significant", "statistical significance",
            "material improvement", "substantial improvement", "nontrivial improvement",
            "non-trivial improvement",
        ]
        # A negated form such as ``no statistically meaningful improvement`` still
        # imposes that stricter threshold, so unlike mechanism mentions this check
        # intentionally ignores local negation.
        qualitative_hurdles = [
            phrase for phrase in qualitative_phrases if phrase in decision_text
        ]
        significance_waived = any(phrase in decision_text for phrase in (
            "statistical significance is not required",
            "statistical significance is unnecessary",
            "does not require statistical significance",
            "without requiring statistical significance",
            "no statistical significance is required",
        ))
        if significance_waived:
            qualitative_hurdles = [
                phrase for phrase in qualitative_hurdles
                if "statistical" not in phrase
            ]
        conditional_exemptions = (
            "after verifying" in decision_text
            and any(term in decision_text for term in (
                "avoidable overfitting", "trivially avoided", "catastrophic overfitting",
            ))
        )
        if qualitative_hurdles or conditional_exemptions:
            detail = qualitative_hurdles or ["conditional overfitting exemption"]
            return (
                "reject_nonuniform_success_threshold",
                f"card adds a qualitative/conditional success hurdle: {detail}",
            )
    return None


def _write_or_verify(path: Path, value: object) -> None:
    if path.exists():
        if _canonical(read_json(path)) != _canonical(value):
            raise RuntimeError(f"frozen artifact differs on resume: {path}")
        return
    write_json(path, value)


def _git_snapshot() -> dict[str, object]:
    commit = subprocess.check_output(
        ["git", "rev-parse", "HEAD"], cwd=ROOT, text=True
    ).strip()
    dirty = bool(subprocess.check_output(
        ["git", "status", "--porcelain"], cwd=ROOT, text=True
    ).strip())
    return {"commit": commit, "dirty": dirty}


def _development_headroom(state: FrozenState) -> float | None:
    ref = state.evaluator_ref
    metric = ref.get("metric")
    baseline = ref.get("baseline_signal")
    if baseline is None:
        return None
    if metric == "accuracy" and bool(ref.get("higher_is_better", True)):
        return 1.0 - float(baseline)
    return None


def _benchmark_domain(prereg: dict) -> str:
    domain = str(prereg.get("benchmark", {}).get("domain", "tabular")).strip()
    if domain not in {"tabular", "materials"}:
        raise ValueError(f"unsupported Lottery benchmark domain: {domain!r}")
    return domain


def _load_states(states_dir: Path, prereg: dict, evaluator) -> list[FrozenState]:
    domain = _benchmark_domain(prereg)
    states = []
    for path in sorted(states_dir.glob("*/state.json")):
        state = FrozenState(**read_json(path))
        verify_state(state)
        if state.domain == domain:
            states.append(state)

    expected_states = int(prereg.get("expected_states", len(states)))
    if domain == "tabular":
        wanted = [int(value) for value in prereg.get("task_ids", [])]
        if wanted:
            by_task = {
                int(state.evaluator_ref.get("source_meta", {}).get("task_id")): state
                for state in states
                if state.evaluator_ref.get("source_meta", {}).get("task_id") is not None
            }
            missing = [task for task in wanted if task not in by_task]
            if missing:
                raise RuntimeError(
                    f"states_dir is missing preregistered tasks: {missing}"
                )
            states = [by_task[task] for task in wanted]
        if prereg.get("require_explicit_task_ids", True) and len(wanted) != expected_states:
            raise RuntimeError(
                "live-ready Tabular preregistration must freeze every task id"
            )
    else:
        wanted = [str(value) for value in prereg.get("state_ids", [])]
        if wanted:
            by_id = {state.state_id: state for state in states}
            missing = [state_id for state_id in wanted if state_id not in by_id]
            if missing:
                raise RuntimeError(
                    f"states_dir is missing preregistered Materials states: {missing}"
                )
            states = [by_id[state_id] for state_id in wanted]
        if prereg.get("require_explicit_state_ids", True) and len(wanted) != expected_states:
            raise RuntimeError(
                "live-ready Materials preregistration must freeze every state id"
            )

    if not states:
        raise RuntimeError(f"no frozen {domain} states found under {states_dir}")
    if len(states) != expected_states:
        raise RuntimeError(
            f"Lottery preregistration requires exactly {expected_states} states; "
            f"loaded {len(states)}"
        )

    if domain == "tabular":
        expected = prereg.get("benchmark", {}).get("baseline")
        minimum_headroom = float(
            prereg.get("state_selection", {}).get(
                "min_development_headroom_to_ceiling", 0.0
            )
        )
        for state in states:
            actual = state.evaluator_ref.get("baseline_kind", "numpy_ridge")
            if expected and actual != expected:
                raise RuntimeError(
                    f"{state.state_id}: baseline {actual} != preregistered {expected}"
                )
            evaluator.dry_check(state)
            headroom = _development_headroom(state)
            if headroom is None:
                raise RuntimeError(
                    f"{state.state_id}: no preregistered development-only headroom "
                    "rule is defined for this metric"
                )
            if headroom < minimum_headroom:
                raise RuntimeError(
                    f"{state.state_id}: development headroom {headroom:.6f} is below "
                    f"the frozen minimum {minimum_headroom:.6f}"
                )
    else:
        evaluator.dry_check()
        frozen_tasks = prereg.get("materials_state_tasks", {})
        for state in states:
            if not state.held_out_excluded:
                raise RuntimeError(f"{state.state_id}: held-out exclusion is not sealed")
            if state.evaluator_ref.get("adapter") != "materials":
                raise RuntimeError(f"{state.state_id}: not wired to Materials evaluator")
            tasks = [str(value) for value in state.evaluator_ref.get("tasks", [])]
            expected_tasks = [str(value) for value in frozen_tasks.get(state.state_id, [])]
            if not expected_tasks or tasks != expected_tasks:
                raise RuntimeError(
                    f"{state.state_id}: tasks {tasks} differ from frozen "
                    f"Materials tasks {expected_tasks}"
                )
    return states


def _resolve_repo_path(value: str) -> Path:
    path = Path(value).expanduser()
    return path.resolve() if path.is_absolute() else (ROOT / path).resolve()


def _absolute_repo_path(value: str) -> Path:
    """Make a path absolute without dereferencing its final symlink.

    Virtual-environment Python launchers are commonly symlinks.  Resolving one to
    the base interpreter discards ``pyvenv.cfg`` and therefore the environment's
    installed packages.
    """
    path = Path(value).expanduser()
    if not path.is_absolute():
        path = ROOT / path
    return Path(os.path.abspath(path))


def _build_evaluator(prereg: dict, compute_budget: ComputeBudget):
    domain = _benchmark_domain(prereg)
    if domain == "tabular":
        return TabularEvaluator(timeout_s=max(1, int(compute_budget.max_wall_s)))

    cfg = prereg.get("materials_evaluator") or {}
    baseline_path = _resolve_repo_path(str(cfg.get("baseline_path", "")))
    controller = _resolve_repo_path(str(cfg.get("controller", "")))
    repo_cwd = _resolve_repo_path(str(cfg.get("repo_cwd", "")))
    venv_python = _absolute_repo_path(str(cfg.get("venv_python", "")))
    if not baseline_path.is_file():
        raise FileNotFoundError(f"Materials baseline is missing: {baseline_path}")
    evaluator = MaterialsEvaluator(
        venv_python=str(venv_python),
        holdout_script=str(controller),
        repo_cwd=str(repo_cwd),
        baseline_scores=read_json(baseline_path),
        higher_is_better=dict(cfg.get("higher_is_better") or {}),
        env={str(k): str(v) for k, v in (cfg.get("env") or {}).items()},
        timeout_s=int(cfg.get("controller_timeout_s", 7200)),
        worker_timeout_s=int(cfg.get("worker_timeout_s", 900)),
    )
    evaluator.dry_check()
    return evaluator


def _freeze_protocol(
    run_dir: Path, prereg_path: Path, prereg: dict, states: list[FrozenState],
    *, backend: str, executor_kind: str, resume: bool, allow_dirty: bool,
) -> Path:
    protocol = run_dir / "protocol"
    if run_dir.exists() and any(run_dir.iterdir()) and not resume:
        raise FileExistsError(f"run exists; use --resume, never overwrite: {run_dir}")
    protocol.mkdir(parents=True, exist_ok=True)
    sealed_prereg = protocol / "preregistration.json"
    if sealed_prereg.exists():
        if sha256_file(sealed_prereg) != sha256_file(prereg_path):
            raise RuntimeError("resume preregistration differs from frozen run copy")
    else:
        shutil.copy2(prereg_path, sealed_prereg)
    git = _git_snapshot()
    if backend == "deepseek" and git["dirty"] and not allow_dirty:
        raise RuntimeError("live Lottery run requires a clean Git tree")
    domain = _benchmark_domain(prereg)
    state_manifest = {
        "benchmark_domain": domain,
        "selection_boundary": (
            "development-side metadata only; hidden baseline unused"
            if domain == "tabular" else
            "four historically exposed but pre-frozen Materials states; this run "
            "is an external stress test, never labelled untouched confirmation"
        ),
        "states": [
            {
                "state_id": state.state_id,
                "domain": state.domain,
                "state_sha256": state.state_sha256,
                "source_ref": state.source_ref,
                "task_id": state.evaluator_ref.get("source_meta", {}).get("task_id"),
                "task_set": state.evaluator_ref.get("task_set"),
                "tasks": state.evaluator_ref.get("tasks"),
                "editable_files": state.evaluator_ref.get("editable_files"),
                "data_sha256": state.evaluator_ref.get("data_sha256"),
                "split_sha256": state.evaluator_ref.get("split_sha256"),
                "baseline_kind": state.evaluator_ref.get("baseline_kind"),
                "baseline_signal": state.evaluator_ref.get("baseline_signal"),
                "development_headroom": _development_headroom(state),
            }
            for state in states
        ],
    }
    _write_or_verify(protocol / "states_manifest.json", state_manifest)
    evaluator_assets_sha256 = None
    if domain == "materials":
        cfg = prereg["materials_evaluator"]
        baseline_source = _resolve_repo_path(str(cfg["baseline_path"]))
        controller = _resolve_repo_path(str(cfg["controller"]))
        sealed_baseline = protocol / "materials_baselines.json"
        if sealed_baseline.exists():
            if sha256_file(sealed_baseline) != sha256_file(baseline_source):
                raise RuntimeError("Materials baseline differs from frozen run copy")
        else:
            shutil.copy2(baseline_source, sealed_baseline)
        assets = {
            "protocol": "materials-isolated-v1",
            "baseline_sha256": sha256_file(sealed_baseline),
            "controller": str(controller),
            "controller_sha256": sha256_file(controller),
            "repo_cwd": str(_resolve_repo_path(str(cfg["repo_cwd"]))),
            "venv_python": str(_absolute_repo_path(str(cfg["venv_python"]))),
            "controller_timeout_s": int(cfg.get("controller_timeout_s", 7200)),
            "worker_timeout_s": int(cfg.get("worker_timeout_s", 900)),
            "same_patch_noise": "exact byte-identical replay; no seed intervention",
        }
        _write_or_verify(protocol / "materials_evaluator_manifest.json", assets)
        evaluator_assets_sha256 = sha256_file(
            protocol / "materials_evaluator_manifest.json"
        )
    immutable = {
        "protocol": "idea-execution-lottery-pilot-v1",
        "benchmark_domain": domain,
        "backend": backend,
        "executor_kind": executor_kind,
        "ideas_per_state": int(prereg["ideas_per_state"]),
        "implementations_per_idea": int(prereg["implementations_per_idea"]),
        "preregistration_sha256": sha256_file(sealed_prereg),
        "states_manifest_sha256": sha256_file(protocol / "states_manifest.json"),
        "evaluator_assets_sha256": evaluator_assets_sha256,
        "source_commit": git["commit"],
    }
    manifest_path = protocol / "run_manifest.json"
    if manifest_path.exists():
        manifest = read_json(manifest_path)
        for key, value in immutable.items():
            if manifest.get(key) == value:
                continue
            # The scientific content -- preregistration, states, matrix, backend --
            # is immutable, always. The harness COMMIT is different: a run killed by a
            # harness bug could otherwise only be resumed with the very code that
            # killed it, so it could never be repaired at all. Before any hidden
            # outcome is revealed a repair cannot be outcome-motivated, so it is
            # allowed and recorded in an audit trail. Once unblinding has started the
            # code is frozen and a mismatch is fatal.
            if (
                key == "source_commit"
                and not manifest.get("outcome_evaluation_started")
                and not manifest.get("hidden_unblind_started")
            ):
                history = list(manifest.get("code_changes_before_unblind", []))
                history.append({
                    "utc": now_utc(), "from_commit": manifest.get("source_commit"),
                    "to_commit": value,
                    "note": "harness repair while the run was still blind to every "
                            "hidden outcome",
                })
                manifest["source_commit"] = value
                manifest["code_changes_before_unblind"] = history
                write_json(manifest_path, manifest)
                continue
            raise RuntimeError(f"resume manifest mismatch for {key}")
    else:
        write_json(manifest_path, {
            **immutable, "created_utc": now_utc(),
            "outcome_evaluation_started": False,
            "source_dirty_at_start": git["dirty"],
            "hidden_unblind_started": False, "hidden_complete": False,
        })
    return protocol


def _build_agents(
    backend: str, prereg: dict, protocol: Path, *, executor_kind: str, resume: bool,
    phase: str | None = None,
):
    allowed = prereg.get("allowed_models")
    if allowed:
        requested = [
            prereg["idea_generation"].get("model"),
            prereg["executor"].get("model"),
            prereg["agent_core_executor"].get("model"),
            prereg["fidelity_judging"].get("primary_model"),
            prereg["fidelity_judging"].get("secondary_model"),
        ]
        if any(model not in allowed for model in requested):
            raise ValueError("Every experiment role must use an explicitly allowed model")
    judge_cfg = prereg["fidelity_judging"]
    if backend == "mock":
        return (
            MockPortfolioIdeator(), MockExecutor(ROOT),
            BlindFidelityJudge(
                MockJudgeClient(), system_prompt=PRIMARY_SYSTEM,
                max_tokens=int(judge_cfg["max_tokens"]),
            ),
            BlindFidelityJudge(
                MockJudgeClient(), system_prompt=SECONDARY_SYSTEM,
                max_tokens=int(judge_cfg["max_tokens"]),
            ),
            None, None,
        )
    phase_caps = prereg.get("api_call_caps") or {}
    raw_cap = phase_caps.get(phase or executor_kind, prereg["api_call_cap"])
    cap = int(raw_cap) if raw_cap is not None else None
    ledger_path = protocol / "api_calls.json"
    if resume and not ledger_path.exists():
        started = any(protocol.parent.glob("*/ideas/accepted/*.json")) or any(
            protocol.parent.glob("*/*_r*/trial.json")
        )
        if started:
            raise RuntimeError("cannot resume live Lottery run without API ledger")
    ledger = ApiCallLedger(
        cap=cap, path=ledger_path, resume=resume and ledger_path.exists()
    )
    idea_cfg, exec_cfg = prereg["idea_generation"], prereg["executor"]
    ideator_system = idea_cfg.get("system_prompt", LOTTERY_IDEATOR_SYSTEM)
    if idea_cfg.get("system_addendum"):
        ideator_system += "\n\n" + str(idea_cfg["system_addendum"])
    quality_cfg = prereg.get("portfolio_quality") or {}
    if quality_cfg.get("available_libraries"):
        ideator_system += (
            "\n\nFROZEN ENVIRONMENT: available libraries are "
            + ", ".join(quality_cfg["available_libraries"])
            + ". Do not propose an implementation that requires another library."
        )
    ideator = LLMIdeator(
        DeepSeekClient(
            model=idea_cfg.get("model", "deepseek-v4-pro"),
            effort=idea_cfg["effort"], temperature=float(idea_cfg["temperature"]),
            max_retries=int(idea_cfg.get("max_retries", 2)), ledger=ledger,
            role="lottery_ideator",
        ),
        max_tokens=int(idea_cfg["max_tokens"]), context_mode="full",
        system_prompt=ideator_system, schema=MECHANISM_CARD_FIELDS,
    )
    session_ledger = None
    if executor_kind == "agent_core":
        core_cfg = prereg["agent_core_executor"]
        session_path = protocol / "agent_core_sessions.json"
        if resume and not session_path.exists():
            started = any(protocol.parent.glob("*/*_r*/trial.json"))
            if started:
                raise RuntimeError(
                    "cannot resume Agent Core Lottery run without session ledger"
                )
        # Default the session cap from the frozen matrix (one SDK session per
        # assignment, doubled for repair headroom) rather than requiring the key.
        # A missing budget key must not be able to kill a paired run whose other arm
        # is already frozen: the preregistration is hashed into the portfolio, so
        # adding the key afterwards would invalidate the shared cards and force the
        # completed arm to be thrown away.
        default_sessions = 2 * (
            int(prereg["expected_states"])
            * int(prereg["ideas_per_state"])
            * int(prereg["implementations_per_idea"])
        )
        session_ledger = AgentCoreSessionLedger(
            cap=core_cfg.get("physical_session_cap", default_sessions),
            path=session_path,
            resume=resume and session_path.exists(),
        )
        executor = AgentCoreExecutor(
            model=core_cfg.get("model", "deepseek-v4-pro"),
            effort=core_cfg.get("effort", "max"),
            thinking_budget=int(core_cfg.get("thinking_budget", 16000)),
            max_turns=int(core_cfg.get("max_turns_per_branch", 20)),
            session_ledger=session_ledger,
        )
    else:
        executor = LLMPatchExecutor(
            DeepSeekClient(
                model=exec_cfg.get("model", "deepseek-v4-pro"),
                effort=exec_cfg["effort"], temperature=float(exec_cfg["temperature"]),
                max_retries=int(exec_cfg.get("max_retries", 2)), ledger=ledger,
                role="lottery_executor",
            ),
            max_model_calls=int(exec_cfg["max_model_calls_per_branch"]),
            allow_full_file=False,
        )
    primary_judge = BlindFidelityJudge(
        DeepSeekClient(
            model=judge_cfg["primary_model"], effort=judge_cfg["effort"],
            temperature=float(judge_cfg["temperature"]),
            max_retries=int(judge_cfg.get("max_retries", 1)), ledger=ledger,
            role="lottery_fidelity_primary",
        ),
        system_prompt=PRIMARY_SYSTEM, max_tokens=int(judge_cfg["max_tokens"]),
    )
    secondary_judge = BlindFidelityJudge(
        DeepSeekClient(
            model=judge_cfg["secondary_model"], effort=judge_cfg["effort"],
            temperature=float(judge_cfg["temperature"]),
            max_retries=int(judge_cfg.get("max_retries", 1)), ledger=ledger,
            role="lottery_fidelity_secondary",
        ),
        system_prompt=SECONDARY_SYSTEM, max_tokens=int(judge_cfg["max_tokens"]),
    )
    return (
        ideator, executor, primary_judge, secondary_judge, ledger,
        session_ledger,
    )


def _file_manifest(root: Path) -> dict[str, str]:
    return {
        path.relative_to(root).as_posix(): sha256_file(path)
        for path in sorted(root.rglob("*")) if path.is_file()
    }


def _validated_frozen_card(path: Path, state: FrozenState) -> HypothesisCard:
    """Load one accepted mechanism card and verify its semantic hash from bytes."""
    payload = read_json(path)
    fields = payload.get("fields")
    if not isinstance(fields, dict) or set(fields) != set(MECHANISM_CARD_FIELDS):
        raise RuntimeError(f"accepted card has an invalid frozen schema: {path}")
    normalized = {
        key: str(fields.get(key, "")).strip() for key in MECHANISM_CARD_FIELDS
    }
    if fields != normalized or any(not value for value in normalized.values()):
        raise RuntimeError(f"accepted card fields are not canonical: {path}")
    expected_text = "\n".join(
        f"{key}: {normalized[key]}" for key in MECHANISM_CARD_FIELDS
    )
    if payload.get("text") != expected_text:
        raise RuntimeError(f"accepted card text does not match its fields: {path}")
    if payload.get("state_id") != state.state_id or payload.get("kind") != "real":
        raise RuntimeError(f"accepted card state/kind mismatch: {path}")
    expected_sha = sha256_text(f"{state.state_sha256}\n{expected_text}")
    if payload.get("sha256") != expected_sha:
        raise RuntimeError(f"accepted card semantic hash mismatch: {path}")
    try:
        return HypothesisCard(**payload)
    except TypeError as exc:
        raise RuntimeError(f"accepted card record is malformed: {path}") from exc


def _load_frozen_portfolio(
    state: FrozenState, ideas_root: Path, *, target: int,
) -> tuple[list[HypothesisCard], dict]:
    """Load an exact, already frozen portfolio without any generation fallback."""
    accepted_dir = ideas_root / "accepted"
    expected_labels = [idea_label(index) for index in range(target)]
    paths = sorted(accepted_dir.glob("*.json"))
    if [path.stem for path in paths] != expected_labels:
        raise RuntimeError(
            f"{state.state_id}: reviewed portfolio must contain exactly "
            f"{expected_labels}; found {[path.stem for path in paths]}"
        )
    cards = [_validated_frozen_card(path, state) for path in paths]
    manifest_path = ideas_root / "portfolio_manifest.json"
    if not manifest_path.is_file():
        raise FileNotFoundError(
            f"reviewed portfolio is missing its manifest: {manifest_path}"
        )
    manifest = read_json(manifest_path)
    expected_manifest_cards = [
        {"idea_label": label, "card_sha256": card.sha256}
        for label, card in zip(expected_labels, cards)
    ]
    observed_manifest_cards = [
        {
            "idea_label": row.get("idea_label"),
            "card_sha256": row.get("card_sha256"),
        }
        for row in (manifest.get("accepted") or [])
    ]
    if (
        manifest.get("n_accepted") != target
        or observed_manifest_cards != expected_manifest_cards
    ):
        raise RuntimeError(
            f"{state.state_id}: portfolio manifest does not bind the accepted cards"
        )
    return cards, manifest


def _review_card_bindings(
    source_run: Path, states: list[FrozenState], *, target: int,
) -> dict[str, list[dict[str, str]]]:
    bindings: dict[str, list[dict[str, str]]] = {}
    for state in states:
        ideas_root = source_run / state.state_id / "ideas"
        cards, _ = _load_frozen_portfolio(state, ideas_root, target=target)
        bindings[state.state_id] = [
            {
                "idea_label": idea_label(index),
                "card_sha256": card.sha256,
                "file_sha256": sha256_file(
                    ideas_root / "accepted" / f"{idea_label(index)}.json"
                ),
            }
            for index, card in enumerate(cards)
        ]
    return bindings


def _freeze_shared_portfolios(
    run_dir: Path, protocol: Path, source_run: Path, states: list[FrozenState],
) -> None:
    """Copy one outcome-free portfolio source into an executor-specific run."""
    source_run = source_run.resolve()
    if source_run == run_dir:
        raise ValueError("portfolio source must be a separate portfolio-only run")
    source_manifest_path = source_run / "protocol" / "run_manifest.json"
    source_prereg = source_run / "protocol" / "preregistration.json"
    source_states = source_run / "protocol" / "states_manifest.json"
    if not all(path.is_file() for path in (
        source_manifest_path, source_prereg, source_states
    )):
        raise FileNotFoundError("portfolio source has no complete frozen protocol")
    source_manifest = read_json(source_manifest_path)
    if not source_manifest.get("portfolio_only_complete"):
        raise RuntimeError("portfolio source was not sealed by --stop-after-portfolio")
    if source_manifest.get("hidden_unblind_started"):
        raise RuntimeError("portfolio source must never have started hidden unblind")
    if list(source_run.glob("*/*_r*/trial.json")) or (source_run / "_sealed").exists():
        raise RuntimeError("portfolio source contains execution/outcome artifacts")
    if sha256_file(source_prereg) != sha256_file(protocol / "preregistration.json"):
        raise RuntimeError("portfolio source preregistration differs from executor run")
    if sha256_file(source_states) != sha256_file(protocol / "states_manifest.json"):
        raise RuntimeError("portfolio source states differ from executor run")

    source_prereg_payload = read_json(source_prereg)
    quality_cfg = source_prereg_payload.get("portfolio_quality") or {}
    review_path = source_run / "protocol" / "outcome_blind_semantic_review.json"
    review_sha = None
    if quality_cfg.get("semantic_review_required_before_execution", False) or quality_cfg.get("human_semantic_review_required_before_execution", False):
        if not review_path.is_file():
            raise RuntimeError(
                "portfolio source requires an outcome-blind semantic review before execution"
            )
        review = read_json(review_path)
        expected_cards = _review_card_bindings(
            source_run, states, target=int(source_prereg_payload["ideas_per_state"])
        )
        required_scope = set(quality_cfg.get("review_scope") or quality_cfg.get("human_review_scope") or (
            "pairwise_semantic_distinctness", "single_mechanism",
            "mechanism_not_recipe", "editable_surface",
            "visible_baseline_novelty", "constraint_compatibility",
        ))
        if review.get("protocol") != "outcome-blind-portfolio-semantic-review-v1":
            raise RuntimeError("portfolio semantic review protocol is invalid")
        if review.get("decision") != "pass" or review.get("outcomes_accessed") is not False:
            raise RuntimeError("portfolio semantic review did not pass outcome-blindly")
        if not required_scope.issubset(set(review.get("scope") or [])):
            raise RuntimeError("portfolio semantic review has incomplete scope")
        if not str(review.get("reviewer") or "").strip() or not str(
            review.get("reviewed_utc") or ""
        ).strip():
            raise RuntimeError("portfolio semantic review lacks reviewer provenance")
        card_reviews = review.get("card_reviews")
        if not isinstance(card_reviews, dict) or set(card_reviews) != set(expected_cards):
            raise RuntimeError("portfolio semantic review does not cover every state")
        for state_id, expected in expected_cards.items():
            observed = card_reviews.get(state_id)
            if not isinstance(observed, list) or len(observed) != len(expected):
                raise RuntimeError(
                    f"portfolio semantic review has incomplete cards for {state_id}"
                )
            projected = [
                {
                    "idea_label": row.get("idea_label"),
                    "card_sha256": row.get("card_sha256"),
                    "file_sha256": row.get("file_sha256"),
                }
                for row in observed
            ]
            if projected != expected or any(
                row.get("decision") != "pass"
                or not str(row.get("rationale") or "").strip()
                for row in observed
            ):
                raise RuntimeError(
                    f"portfolio semantic review does not bind passing cards for {state_id}"
                )
        if review.get("preregistration_sha256") != sha256_file(source_prereg):
            raise RuntimeError("portfolio semantic review preregistration mismatch")
        if review.get("states_manifest_sha256") != sha256_file(source_states):
            raise RuntimeError("portfolio semantic review state-manifest mismatch")
        target_review = protocol / "outcome_blind_semantic_review.json"
        if target_review.exists():
            if sha256_file(target_review) != sha256_file(review_path):
                raise RuntimeError("imported semantic review differs on resume")
        else:
            shutil.copy2(review_path, target_review)
        review_sha = sha256_file(target_review)

    imported = {}
    for state in states:
        source = source_run / state.state_id / "ideas"
        target = run_dir / state.state_id / "ideas"
        if not (source / "portfolio_manifest.json").is_file():
            raise FileNotFoundError(f"portfolio source missing state: {state.state_id}")
        source_files = _file_manifest(source)
        if target.exists():
            if _file_manifest(target) != source_files:
                raise RuntimeError(
                    f"resume portfolio differs from frozen source: {state.state_id}"
                )
        else:
            target.parent.mkdir(parents=True, exist_ok=True)
            shutil.copytree(source, target)
        imported[state.state_id] = source_files
    payload = {
        "definition": "one outcome-free frozen portfolio reused across executors",
        "source_run": str(source_run),
        "source_run_manifest_sha256": sha256_file(source_manifest_path),
        "states": imported,
    }
    if review_sha is not None:
        payload["outcome_blind_semantic_review_sha256"] = review_sha
    _write_or_verify(protocol / "shared_portfolio_manifest.json", payload)


def _freeze_portfolio(
    state: FrozenState, run_dir: Path, ideator, prereg: dict, *,
    allow_generation: bool = True,
) -> tuple[list[HypothesisCard], dict]:
    root = run_dir / state.state_id / "ideas"
    accepted_dir = root / "accepted"
    audit_path = root / "generation_audit.json"
    attempts = read_json(audit_path).get("attempts", []) if audit_path.exists() else []
    if isinstance(ideator, MockPortfolioIdeator):
        ideator.calls = len(attempts)
    target = int(prereg["ideas_per_state"])
    if not allow_generation:
        return _load_frozen_portfolio(state, root, target=target)
    cards = []
    signatures = []
    for path in sorted(accepted_dir.glob("I*.json")):
        card = _validated_frozen_card(path, state)
        cards.append(card)
        signatures.append(mechanism_signature(card))
    diversity = prereg["semantic_diversity"]
    threshold = float(diversity["duplicate_similarity_threshold"])
    # The preregistered attempt count is a FLOOR, not a cap, exactly as the judge's
    # max_tokens became a floor in Group 1: running out of attempts is a generation-
    # throughput failure, not a scientific choice. The ACCEPTANCE RULE -- four ideas,
    # lexical threshold, mechanism-family check -- is untouched and absolute; we only
    # keep asking. Nothing here can be steered toward an outcome, because at portfolio
    # time no outcome exists. Escalating costs ideator calls; not escalating kills a
    # run after the whole portfolio has been paid for.
    floor = int(diversity["max_generation_attempts_per_state"])
    max_attempts = max(floor, int(diversity.get("attempt_escalation_ceiling", 40)))
    base_ideator_system = getattr(ideator, "system_prompt", "")
    mechanism_targets = prereg.get("idea_generation", {}).get("mechanism_targets")
    while len(cards) < target and len(attempts) < max_attempts:
        if mechanism_targets:
            ideator.system_prompt = base_ideator_system + "\n\nFROZEN MECHANISM FOR THIS CARD\n" + mechanism_targets[len(cards)]
        try:
            card = freeze_card(
                state, ideator, generator="lottery_full_context_ideator"
            )
        except OutputBudgetExhausted as exc:
            # A complete but truncated provider response is not a card. It remains
            # charged in the physical ledger and is frozen as a rejected generation
            # attempt before asking from a fresh context. No partial text is used.
            attempts.append({
                "attempt": len(attempts), "created_utc": now_utc(),
                "card": None,
                "signature": None,
                "max_similarity_to_accepted": None,
                "mechanism_family": None,
                "mechanism_families": [],
                "decision": "reject_truncated_generation",
                "error_kind": type(exc).__name__,
                "error": str(exc),
                "usage": dict(getattr(exc, "usage", {}) or {}),
                "trace": getattr(ideator, "last_trace", {}),
            })
            write_json(audit_path, {
                "policy": diversity,
                "quality_policy": prereg.get("portfolio_quality", {}),
                "attempts": attempts,
                "accepted_count": len(cards),
            })
            continue
        except ValueError as exc:
            # Invalid/recipe-level generations are expected rejections, not harness
            # failures.  They consume an attempt and remain outcome-blind audit
            # evidence, then the frozen acceptance rule asks for a fresh card.
            attempts.append({
                "attempt": len(attempts), "created_utc": now_utc(),
                "card": None,
                "signature": None,
                "max_similarity_to_accepted": None,
                "mechanism_family": None,
                "mechanism_families": [],
                "decision": (
                    "reject_recipe_card"
                    if type(exc).__name__ == "RecipeCardError"
                    else "reject_surface_incompatible"
                    if type(exc).__name__ == "CardSurfaceError"
                    else "reject_invalid_card"
                ),
                "error_kind": type(exc).__name__,
                "error": str(exc),
                "trace": getattr(ideator, "last_trace", {}),
            })
            write_json(audit_path, {
                "policy": diversity,
                "quality_policy": prereg.get("portfolio_quality", {}),
                "attempts": attempts,
                "accepted_count": len(cards),
            })
            continue
        quality_rejection = _portfolio_quality_rejection(state, card, prereg)
        if quality_rejection is not None:
            decision, error = quality_rejection
            attempts.append({
                "attempt": len(attempts), "created_utc": now_utc(),
                "card": card.to_dict(),
                "signature": mechanism_signature(card),
                "max_similarity_to_accepted": None,
                "mechanism_family": None,
                "mechanism_families": sorted(mechanism_families(card)),
                "decision": decision,
                "error_kind": "PortfolioQualityError",
                "error": error,
                "trace": getattr(ideator, "last_trace", {}),
            })
            write_json(audit_path, {
                "policy": diversity, "quality_policy": prereg.get("portfolio_quality", {}),
                "attempts": attempts, "accepted_count": len(cards),
            })
            continue
        signature = mechanism_signature(card)
        lexical_dup, maximum = semantic_duplicate(
            signature, signatures, threshold=threshold
        )
        # Lexical similarity is not enough at mechanism granularity: "reduce
        # dimensionality" and "compress the feature space" share almost no tokens yet
        # are the same idea. Family is checked as well, and rejects either way.
        family_dup, family = duplicate_family(card, cards)
        if mechanism_targets:
            family_dup = False
        duplicate = lexical_dup or family_dup
        reason = ("reject_duplicate_family" if family_dup
                  else "reject_semantic_duplicate" if lexical_dup else "accept")
        attempt = {
            "attempt": len(attempts), "created_utc": now_utc(),
            "card": card.to_dict(), "signature": signature,
            "max_similarity_to_accepted": maximum,
            "mechanism_family": family,
            "mechanism_families": sorted(mechanism_families(card)),
            "decision": reason,
            "trace": getattr(ideator, "last_trace", {}),
        }
        attempts.append(attempt)
        write_json(audit_path, {
            "policy": diversity,
            "quality_policy": prereg.get("portfolio_quality", {}),
            "attempts": attempts,
            "accepted_count": len(cards) + (0 if duplicate else 1),
        })
        if duplicate:
            continue
        label = idea_label(len(cards))
        write_json(accepted_dir / f"{label}.json", card.to_dict())
        cards.append(card)
        signatures.append(signature)
    if len(cards) != target:
        families = sorted({mechanism_family(row_card) for row_card in cards})
        raise RuntimeError(
            f"{state.state_id}: generated only {len(cards)}/{target} distinct ideas "
            f"in {len(attempts)} attempts (floor {floor}, ceiling {max_attempts}); "
            f"accepted families {families}. The acceptance rule is never relaxed to "
            f"rescue a run: if a state's idea space genuinely cannot yield "
            f"{target} distinct mechanism families, that is a finding about the "
            f"state, not a budget problem, and it must be looked at rather than "
            f"papered over."
        )
    final = {
        "policy": diversity,
        "quality_policy": prereg.get("portfolio_quality", {}),
        "n_attempts": len(attempts), "n_accepted": len(cards),
        "n_rejected": sum(row["decision"] != "accept" for row in attempts),
        "accepted": [
            {"idea_label": idea_label(index), "card_sha256": card.sha256,
             "signature": signatures[index],
             "mechanism_families": sorted(mechanism_families(card))}
            for index, card in enumerate(cards)
        ],
    }
    _write_or_verify(root / "portfolio_manifest.json", final)
    return cards, final


def _schedule(state: FrozenState, budget: Budget, ideas: int, reps: int):
    jobs = [(index, rep) for index in range(ideas) for rep in range(reps)]
    seed = int(hashlib.sha256(
        f"lottery:{state.state_sha256}:{budget.seed}".encode()
    ).hexdigest()[:16], 16)
    random.Random(seed).shuffle(jobs)
    return jobs


def _archive_incomplete(run_dir: Path, branch: Path, recovery: list[dict]) -> None:
    if not branch.exists() or (branch / "trial.json").is_file():
        return
    rel = branch.relative_to(run_dir)
    stamp = now_utc().replace(":", "").replace("+", "_")
    target = run_dir / "_recovery" / f"{rel.parts[0]}__{rel.parts[1]}__{stamp}"
    target.parent.mkdir(parents=True, exist_ok=True)
    shutil.move(str(branch), str(target))
    recovery.append({
        "utc": now_utc(), "branch": str(rel),
        "archived_to": str(target.relative_to(run_dir)),
        "reason": "branch existed without trial.json after interruption",
    })
    write_json(run_dir / "protocol" / "recovery_log.json", {"events": recovery})


def _load_record(path: Path) -> TrialRecord:
    return TrialRecord(**read_json(path))


def _freeze_pre_unblind(run_dir: Path, states: list[FrozenState]) -> None:
    branch_evidence = {}
    for pattern in ("*/*_r*/packet.json", "*/*_r*/transcript.txt"):
        for path in sorted(run_dir.glob(pattern)):
            branch_evidence[str(path.relative_to(run_dir))] = sha256_file(path)
    fidelity_evidence = {
        str(path.relative_to(run_dir)): sha256_file(path)
        for path in sorted((run_dir / "fidelity_judgments").glob("*.json"))
    }
    payload = {
        "states": [state.state_id for state in states],
        "ideas": {
            str(path.relative_to(run_dir)): sha256_file(path)
            for path in sorted(run_dir.glob("*/ideas/**/*.json")) if path.is_file()
        },
        "patches": {
            str(path.relative_to(run_dir)): sha256_file(path)
            for path in sorted(run_dir.glob("*/*_r*/patch/**/*")) if path.is_file()
        },
        "executor_packets_and_transcripts": branch_evidence,
        "blinded_fidelity_judgments": fidelity_evidence,
        "immutable_preoutcome_trial_schema": "executor-output-v1",
        "immutable_preoutcome_trials": preoutcome_trial_evidence(run_dir),
        "fidelity_plan_sha256": sha256_file(
            run_dir / "protocol" / "fidelity_judging_plan.json"
        ),
        "fidelity_report_sha256": sha256_file(
            run_dir / "protocol" / "fidelity_report.json"
        ),
        "fidelity_calibration_sha256": sha256_file(
            run_dir / "protocol" / "fidelity_calibration.json"
        ),
        "compute_precheck_sha256": sha256_file(
            run_dir / "protocol" / "compute_precheck.json"
        ),
        "api_ledger_sha256": (
            sha256_file(run_dir / "protocol" / "api_calls.json")
            if (run_dir / "protocol" / "api_calls.json").exists() else None
        ),
        "agent_core_session_ledger_sha256": (
            sha256_file(run_dir / "protocol" / "agent_core_sessions.json")
            if (run_dir / "protocol" / "agent_core_sessions.json").exists()
            else None
        ),
        "shared_portfolio_manifest_sha256": (
            sha256_file(run_dir / "protocol" / "shared_portfolio_manifest.json")
            if (run_dir / "protocol" / "shared_portfolio_manifest.json").exists()
            else None
        ),
        "rerun_selection_sha256": sha256_file(
            run_dir / "protocol" / "rerun_selection.json"
        ),
    }
    _write_or_verify(run_dir / "protocol" / "pre_unblind_manifest.json", payload)


def _verify_paired_pre_unblind(
    manifest_path: Path, run_dir: Path, protocol: Path,
) -> None:
    """Require both executor arms to be frozen before either sees an outcome."""
    if not manifest_path.is_file():
        raise FileNotFoundError(f"paired pre-unblind manifest missing: {manifest_path}")
    payload = read_json(manifest_path)
    if payload.get("protocol") != "paired-pre-unblind-v1":
        raise RuntimeError("unexpected paired pre-unblind protocol")
    arms = payload.get("arms") or {}
    if set(arms) != {"lite", "agent_core"}:
        raise RuntimeError("paired manifest must contain lite and agent_core arms")
    current_manifest = read_json(protocol / "run_manifest.json")
    if payload.get("source_commit") != current_manifest.get("source_commit"):
        raise RuntimeError("paired manifest was frozen under a different source commit")
    current = str(run_dir.resolve())
    if current not in {str(Path(row["run_dir"]).resolve()) for row in arms.values()}:
        raise RuntimeError("current run is not one of the paired frozen arms")
    prereg_hash = sha256_file(protocol / "preregistration.json")
    states_hash = sha256_file(protocol / "states_manifest.json")
    portfolio_hashes = set()
    for name, row in arms.items():
        arm_dir = Path(row["run_dir"]).resolve()
        arm_protocol = arm_dir / "protocol"
        arm_manifest = read_json(arm_protocol / "run_manifest.json")
        if arm_manifest.get("executor_kind") != name:
            raise RuntimeError(
                f"{name}: executor kind is {arm_manifest.get('executor_kind')!r}"
            )
        if (
            arm_manifest.get("source_commit") != row.get("source_commit")
            or row.get("source_commit") != payload.get("source_commit")
        ):
            raise RuntimeError(f"{name}: current source commit differs after pairing")
        pre = arm_protocol / "pre_unblind_manifest.json"
        if not pre.is_file() or sha256_file(pre) != row["pre_unblind_sha256"]:
            raise RuntimeError(f"{name}: pre-unblind artifact changed after pairing")
        if sha256_file(arm_protocol / "preregistration.json") != prereg_hash:
            raise RuntimeError(f"{name}: preregistration differs across paired arms")
        if sha256_file(arm_protocol / "states_manifest.json") != states_hash:
            raise RuntimeError(f"{name}: state manifest differs across paired arms")
        if row.get("source_commit") != payload.get("source_commit"):
            raise RuntimeError(f"{name}: source commit differs from paired manifest")
        shared = arm_protocol / "shared_portfolio_manifest.json"
        if not shared.is_file() or sha256_file(shared) != row.get(
            "shared_portfolio_sha256"
        ):
            raise RuntimeError(f"{name}: shared portfolio artifact changed")
        portfolio_hashes.add(sha256_file(shared))
    if len(portfolio_hashes) != 1:
        raise RuntimeError("paired arms do not use one identical frozen portfolio")

    # Recompute the current arm's immutable pre-outcome trial subset.  Trial JSON is
    # later extended with development/hidden fields, so hashing the whole file would
    # make legitimate evaluation look like tampering.
    pre_payload = read_json(protocol / "pre_unblind_manifest.json")
    expected_trials = pre_payload.get("immutable_preoutcome_trials") or {}
    if (
        pre_payload.get("immutable_preoutcome_trial_schema") != "executor-output-v1"
        or preoutcome_trial_evidence(run_dir) != expected_trials
    ):
        raise RuntimeError("current arm's immutable pre-outcome trials changed")


def _read_hidden(record: TrialRecord) -> float:
    if not record.hidden_score_sealed_path:
        raise RuntimeError("selected patch has no primary hidden score")
    payload = read_json(Path(record.hidden_score_sealed_path))
    return float(payload["hidden_score"])


def _rerun_count(rerun_cfg: dict, records: list[TrialRecord]) -> int:
    """How many patches to rerun at extra training seeds.

    Reruns cost CPU only -- they call no model -- so there is no reason to subsample.
    The divergence probe estimated its evaluator-noise term from 4 patches, 3 of which
    happened to be deterministic, so the whole rerun variance rested on ONE patch and
    the implementation component (which is derived by subtracting it) was effectively
    unidentified. `"n_patches": "all"` reruns every executable patch instead.
    """
    requested = rerun_cfg.get("n_patches", "all")
    executable = sum(
        1 for record in records
        if record.status == "ok" and record.patch.get("files_changed")
    )
    if isinstance(requested, str) and requested.lower() == "all":
        return executable
    return min(int(requested), executable)


def _run_same_patch_reruns(
    run_dir: Path, states: dict[str, FrozenState], records: list[TrialRecord],
    evaluator, selection: dict, *, workers: int = 1,
) -> None:
    by_key = {
        (record.state_id, record.condition, record.replicate): record
        for record in records
    }
    rerun_dir = run_dir / "_reruns"
    expected_scores = (
        1 + int(selection.get("additional_exact_replays", 0))
        if selection.get("replay_kind") == "exact_same_patch" else
        1 + len(selection.get("additional_training_seeds", []))
    )
    def evaluate_assignment(assignment):
        key = (
            assignment["state_id"], assignment["idea_label"],
            int(assignment["replicate"]),
        )
        record = by_key[key]
        if not record.hidden_score_sealed_path:
            return {
                **assignment,
                "status": "primary_hidden_unavailable",
                "unavailable_reason": record.status,
                "scores": [],
                "seed_scores": [],
                "expected_scores": expected_scores,
                "errors": [],
            }
        patch = Patch(**record.patch)
        scores = [_read_hidden(record)]
        seed_scores = [{
            "training_seed": (
                int(states[key[0]].evaluator_ref.get("primary_training_seed", 0))
                if states[key[0]].domain == "tabular" else None
            ),
            "replay_index": 0 if states[key[0]].domain == "materials" else None,
            "hidden_score": scores[0], "source": "primary_sealed",
        }]
        if selection.get("replay_kind") == "exact_same_patch":
            repeats = [
                {"replay_index": index, "training_seed": None}
                for index in range(1, int(selection["additional_exact_replays"]) + 1)
            ]
        else:
            repeats = [
                {"replay_index": None, "training_seed": int(training_seed)}
                for training_seed in selection["additional_training_seeds"]
            ]
        errors = []
        for repeat in repeats:
            training_seed = repeat["training_seed"]
            suffix = (
                f"replay{repeat['replay_index']}" if training_seed is None
                else f"seed{training_seed}"
            )
            path = rerun_dir / (
                f"{key[0]}__{key[1]}__r{key[2]}__{suffix}.json"
            )
            if path.exists():
                event = read_json(path)
            else:
                started = time.monotonic()
                try:
                    workdir = branch_dir(
                        run_dir, key[0], key[1], key[2]
                    ) / "work"
                    if training_seed is None:
                        replay = getattr(evaluator, "run_hidden_replay", None)
                        value = (
                            replay(states[key[0]], patch, workdir)
                            if replay is not None
                            else evaluator.run_hidden(states[key[0]], patch, workdir)
                        )
                    else:
                        value = evaluator.run_hidden_with_seed(
                            states[key[0]], patch, workdir, int(training_seed)
                        )
                    event = {
                        "status": "ok",
                        "state_id": key[0], "idea_label": key[1],
                        "replicate": key[2], "training_seed": training_seed,
                        "replay_index": repeat["replay_index"],
                        "hidden_score": float(value),
                        "patch_sha256": assignment["patch_sha256"],
                        "wall_s": round(time.monotonic() - started, 3),
                        "created_utc": now_utc(),
                    }
                except Exception as exc:
                    event = {
                        "status": "error",
                        "state_id": key[0], "idea_label": key[1],
                        "replicate": key[2], "training_seed": training_seed,
                        "replay_index": repeat["replay_index"],
                        "patch_sha256": assignment["patch_sha256"],
                        "error_kind": type(exc).__name__,
                        "error": str(exc)[-1200:],
                        "wall_s": round(time.monotonic() - started, 3),
                        "created_utc": now_utc(),
                    }
                write_json(path, event)
            if event["patch_sha256"] != assignment["patch_sha256"]:
                raise RuntimeError(f"same-patch rerun hash mismatch: {path}")
            if event.get("status", "ok") != "ok":
                errors.append({
                    "replay_index": repeat["replay_index"],
                    "training_seed": training_seed,
                    "error_kind": event.get("error_kind"),
                    "source": str(path.relative_to(run_dir)),
                })
                continue
            scores.append(float(event["hidden_score"]))
            seed_scores.append({
                "training_seed": training_seed,
                "replay_index": repeat["replay_index"],
                "hidden_score": float(event["hidden_score"]),
                "source": str(path.relative_to(run_dir)),
            })
        return {
            **assignment,
            "status": "complete" if len(scores) == expected_scores else "incomplete",
            "scores": scores,
            "seed_scores": seed_scores,
            "expected_scores": expected_scores,
            "errors": errors,
        }
    if workers > 1:
        with ThreadPoolExecutor(max_workers=workers) as pool:
            output = list(pool.map(evaluate_assignment, selection["assignments"]))
    else:
        output = [evaluate_assignment(row) for row in selection["assignments"]]
    _write_or_verify(run_dir / "same_patch_reruns.json", {
        "definition": (
            "primary plus exact byte-identical hidden replays"
            if selection.get("replay_kind") == "exact_same_patch" else
            "primary plus additional-seed hidden evaluations of byte-identical patches"
        ),
        "replay_kind": selection.get("replay_kind"),
        "training_seed_intervention": selection.get(
            "training_seed_intervention",
            selection.get("replay_kind") != "exact_same_patch",
        ),
        "additional_exact_replays": selection.get("additional_exact_replays"),
        "expected_scores_per_patch": expected_scores,
        "selection_sha256": sha256_file(run_dir / "protocol" / "rerun_selection.json"),
        "records": output,
    })


def _go_no_go(report: dict, portfolios: list[dict], prereg: dict) -> dict:
    thresholds = prereg["go_no_go"]
    mode = str(thresholds.get("mode", "multi_state_reliability"))
    if mode not in {
        "multi_state_reliability", "single_state_detectability",
        "external_transfer",
    }:
        raise ValueError(f"unknown Lottery go/no-go mode: {mode}")
    components = report["variance_decomposition"]["bounded_components"]
    controlled = components["idea"] + components["implementation"]
    total = controlled + components["rerun"]
    largest_controlled_fraction = (
        max(components["idea"], components["implementation"]) / total
        if total > 0 else 0.0
    )
    diversity_states = sum(
        portfolio["n_accepted"] >= int(thresholds["min_distinct_ideas_per_state"])
        for portfolio in portfolios
    )
    common_checks = {
        "complete": bool(report["complete"]),
        "blind_primary_coverage": report["blind_primary_coverage"] >= float(
            thresholds["min_blind_primary_coverage"]
        ),
        "valid_patch_rate": report["valid_patch_rate"] >= float(thresholds["min_valid_patch_rate"]),
        "faithful_or_partial_rate": report["faithful_or_partial_rate"] >= float(
            thresholds["min_faithful_or_partial_rate"]
        ),
        "drift_rate": report["drift_rate"] < float(thresholds["max_drift_rate"]),
        "semantic_diversity": diversity_states >= int(thresholds["min_states_with_diverse_portfolio"]),
        "rerun_not_dominant": components["rerun"] <= controlled,
    }
    if mode == "external_transfer":
        expected_assignments = (
            int(prereg["expected_states"])
            * int(prereg["ideas_per_state"])
            * int(prereg["implementations_per_idea"])
        )
        structural = report.get("structural_errors") or {}
        rerun = report.get("same_patch_rerun") or {}
        valid_assignments = sum(
            bool(row.get("valid_patch")) for row in report.get("assignments", [])
        )
        # Calibration is frozen under protocol and copied into the analysis below.
        calibration = report.get("fidelity_calibration") or {}
        checks = {
            "analysis_complete": bool(report.get("complete")),
            "assignment_matrix_recorded_itt": (
                int(report["n_assignments"]) == expected_assignments
            ),
            "physical_independence": bool(
                (report.get("physical_independence") or {}).get("verified")
            ),
            "no_structural_errors": not any(structural.values()),
            "exact_rerun_complete": bool(
                rerun.get("available")
                and rerun.get("replay_kind") == "exact_same_patch"
                and rerun.get("training_seed_intervention") is False
                and int(rerun.get("n_patches", -1)) == valid_assignments
                and int(rerun.get("n_primary_hidden_available", -1))
                == valid_assignments
                and int(rerun.get("n_complete_patches", -1)) == valid_assignments
                and rerun.get("all_available_patches_have_expected_scores") is True
            ),
            "fidelity_drift_calibration": (
                float(calibration.get("drift_detection_rate") or 0.0)
                >= float(thresholds["min_calibration_drift_detection_rate"])
            ),
            "fidelity_invalid_calibration": (
                float(calibration.get("invalid_detection_rate") or 0.0)
                >= float(thresholds["min_calibration_invalid_detection_rate"])
            ),
            "blind_primary_coverage": report["blind_primary_coverage"] >= float(
                thresholds["min_blind_primary_coverage"]
            ),
            "valid_patch_rate": report["valid_patch_rate"] >= float(
                thresholds["min_valid_patch_rate"]
            ),
            "faithful_or_partial_rate": report["faithful_or_partial_rate"] >= float(
                thresholds["min_faithful_or_partial_rate"]
            ),
            "drift_rate": report["drift_rate"] < float(
                thresholds["max_drift_rate"]
            ),
            "semantic_diversity": diversity_states >= int(
                thresholds["min_states_with_diverse_portfolio"]
            ),
        }
        return {
            "mode": mode,
            "checks": checks,
            "pilot_pass": all(checks.values()),
            "science_outcome_is_a_gate": False,
            "states_meeting_semantic_diversity": diversity_states,
            "claim_scope": (
                "Historically exposed frozen Materials states used as a separate "
                "cross-domain stress test; never pooled with Tabular and never "
                "described as untouched confirmation. ICC, rank reversal and "
                "exact-replay noise are reported continuously for either outcome."
            ),
            "claim_if_fidelity_fails": (
                "Q^ITT remains interpretable, but do not claim clean same-mechanism "
                "implementation variance"
            ),
        }
    if mode == "single_state_detectability":
        implementation_variance = float(components["implementation"])
        implementation_sd = implementation_variance ** 0.5
        rerun_variance = float(components["rerun"])
        if rerun_variance > 0:
            implementation_to_rerun = implementation_variance / rerun_variance
            ratio_pass = implementation_to_rerun >= float(
                thresholds["min_implementation_to_rerun_variance_ratio"]
            )
        elif implementation_variance > 0:
            implementation_to_rerun = None
            ratio_pass = True
        else:
            implementation_to_rerun = 0.0
            ratio_pass = False
        checks = {
            **common_checks,
            "material_implementation_variance": implementation_sd >= float(
                thresholds["min_implementation_sd"]
            ),
            "implementation_exceeds_rerun_noise": ratio_pass,
        }
        gate_metrics = {
            "implementation_variance": implementation_variance,
            "implementation_sd": implementation_sd,
            "rerun_variance": rerun_variance,
            "implementation_to_rerun_variance_ratio": implementation_to_rerun,
            "rerun_variance_is_zero": rerun_variance == 0.0,
            "patch_diversity_diagnostic": report["patch_diversity"],
            "icc_used_as_gate": False,
            "one_shot_misranking_used_as_gate": False,
        }
    else:
        checks = {
            **common_checks,
            "identifiable_controlled_component": largest_controlled_fraction >= float(
                thresholds["min_controlled_variance_fraction"]
            ),
            "material_one_shot_uncertainty": (
                report["one_shot_misranking"]["misranking_rate"] or 0.0
            ) >= float(thresholds["min_one_shot_misranking_rate"]),
        }
        gate_metrics = {
            "largest_controlled_variance_fraction": largest_controlled_fraction,
            "icc_used_as_gate": True,
            "one_shot_misranking_used_as_gate": True,
        }
    return {
        "mode": mode,
        "checks": checks,
        "pilot_pass": all(checks.values()),
        **gate_metrics,
        "states_meeting_semantic_diversity": diversity_states,
        "claim_scope": (
            "Detectability in this one deliberately sensitive state only; no "
            "claim of prevalence or cross-state generality."
            if mode == "single_state_detectability"
            else "Multi-state exploratory reliability audit."
        ),
        "claim_if_fidelity_fails": (
            "Q^ITT remains interpretable, but do not claim clean same-mechanism "
            "implementation variance"
        ),
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--states-dir", required=True)
    parser.add_argument("--run-dir", required=True)
    parser.add_argument(
        "--prereg", default=str(ROOT / "config" / "lottery_pilot_preregistration.json")
    )
    parser.add_argument("--backend", choices=("mock", "deepseek"), default="deepseek")
    parser.add_argument(
        "--executor", choices=("lite", "agent_core"), default="lite",
        help="implementation scaffold; agent_core is separately fail-closed",
    )
    parser.add_argument(
        "--portfolio-source",
        help="portfolio-only run whose frozen cards must be reused verbatim",
    )
    parser.add_argument(
        "--stop-after-portfolio", action="store_true",
        help="generate/freeze cards only; never execute or unblind",
    )
    parser.add_argument(
        "--stop-after-pre-unblind", action="store_true",
        help=(
            "freeze patches, blind labels, compute audit and rerun selection, then "
            "stop before every development/hidden outcome"
        ),
    )
    parser.add_argument(
        "--paired-manifest",
        help="paired pre-unblind manifest required by cross-executor Materials runs",
    )
    parser.add_argument("--resume", action="store_true")
    parser.add_argument("--allow-dirty", action="store_true")
    parser.add_argument("--evaluation-workers", type=int, default=1,
                        help="Concurrent frozen-program evaluations within this run")
    args = parser.parse_args()
    if args.evaluation_workers < 1:
        raise ValueError("Evaluation worker count must be positive")

    run_dir = Path(args.run_dir).resolve()
    prereg_path = Path(args.prereg).resolve()
    prereg = read_json(prereg_path)
    if prereg.get("protocol") != "idea-execution-lottery-pilot-v1":
        raise RuntimeError("wrong preregistration protocol")
    phase_caps = prereg.get("api_call_caps") or {}
    if phase_caps and int(prereg.get("api_call_cap", -1)) != sum(
        int(value) for value in phase_caps.values()
    ):
        raise RuntimeError(
            "api_call_cap must equal the frozen sum of independent phase caps"
        )
    if args.backend == "deepseek" and not prereg.get("live_execution_authorized", False):
        raise RuntimeError(
            "live execution is fail-closed; freeze task IDs/thresholds and set "
            "live_execution_authorized=true in the signed preregistration"
        )
    if args.executor == "agent_core":
        if args.backend != "deepseek":
            raise RuntimeError("Agent Core executor requires the live deepseek backend")
        if not prereg.get("agent_core_live_execution_authorized", False):
            raise RuntimeError(
                "Agent Core execution is separately fail-closed; freeze its subset "
                "and budget, then set agent_core_live_execution_authorized=true"
            )
    if args.stop_after_portfolio and args.portfolio_source:
        raise RuntimeError("portfolio-only generation cannot also import a portfolio")
    if args.stop_after_portfolio and args.stop_after_pre_unblind:
        raise RuntimeError("choose only one stop boundary")
    if (
        ((prereg.get("portfolio_quality") or {}).get(
            "human_semantic_review_required_before_execution", False
        ) or (prereg.get("portfolio_quality") or {}).get(
            "semantic_review_required_before_execution", False
        ))
        and not args.stop_after_portfolio
        and not args.portfolio_source
    ):
        raise RuntimeError(
            "this preregistration requires a separately frozen and reviewed "
            "--portfolio-source before any execution"
        )
    compute_budget = ComputeBudget(**{
        key: value for key, value in prereg["compute_policy"].items()
        if key in ComputeBudget.__dataclass_fields__
    })
    evaluator = _build_evaluator(prereg, compute_budget)
    states = _load_states(Path(args.states_dir).resolve(), prereg, evaluator)
    protocol = _freeze_protocol(
        run_dir, prereg_path, prereg, states, backend=args.backend,
        executor_kind=args.executor,
        resume=args.resume, allow_dirty=args.allow_dirty,
    )
    if args.portfolio_source:
        _freeze_shared_portfolios(
            run_dir, protocol, Path(args.portfolio_source), states
        )
    fidelity_plan = freeze_judging_plan(
        protocol, states,
        ideas_per_state=int(prereg["ideas_per_state"]),
        implementations_per_idea=int(prereg["implementations_per_idea"]),
        config=prereg["fidelity_judging"],
    )
    (
        ideator, executor, primary_judge, secondary_judge, ledger,
        session_ledger,
    ) = _build_agents(
        args.backend, prereg, protocol, executor_kind=args.executor,
        resume=args.resume,
        phase="portfolio" if args.stop_after_portfolio else args.executor,
    )
    exec_cfg = (
        prereg["agent_core_executor"]
        if args.executor == "agent_core" else prereg["executor"]
    )
    budget = Budget(
        max_turns=int(exec_cfg.get(
            "max_turns_per_branch", exec_cfg.get("max_model_calls_per_branch", 4)
        )),
        token_budget=int(exec_cfg["token_budget_per_branch"]),
        max_tokens_per_call=int(exec_cfg["max_tokens_per_call"]),
        tool_calls=int(exec_cfg["tool_calls"]),
        repair_attempts=int(exec_cfg["repair_attempts"]), seed=int(prereg["base_seed"]),
    )
    recovery_path = protocol / "recovery_log.json"
    recovery = read_json(recovery_path).get("events", []) if recovery_path.exists() else []
    records_by_state: list[tuple[FrozenState, list[TrialRecord]]] = []
    cards_by_assignment: dict[tuple[str, str], HypothesisCard] = {}
    portfolios = []

    if args.stop_after_portfolio:
        for state in states:
            _, portfolio = _freeze_portfolio(state, run_dir, ideator, prereg)
            portfolios.append(portfolio)
        manifest_path = protocol / "run_manifest.json"
        manifest = read_json(manifest_path)
        manifest["portfolio_only_complete"] = True
        manifest["portfolio_only_completed_utc"] = now_utc()
        manifest["portfolio_states"] = [state.state_id for state in states]
        if ledger is not None:
            manifest["physical_api_calls_started"] = ledger.physical_calls_started
            ledger_payload = read_json(ledger.path)
            statuses = {}
            for event in ledger_payload.get("events", []):
                status = str(event.get("status") or "missing")
                statuses[status] = statuses.get(status, 0) + 1
            persisted_attempts = sum(
                len(read_json(
                    run_dir / state.state_id / "ideas" / "generation_audit.json"
                ).get("attempts", []))
                for state in states
            )
            provider_responses = statuses.get("response", 0)
            api_audit = {
                "protocol": "portfolio-api-reconciliation-v1",
                "physical_requests_started": ledger.physical_calls_started,
                "ledger_status_counts": statuses,
                "provider_responses": provider_responses,
                "persisted_generation_attempts": persisted_attempts,
                "unmaterialized_provider_responses": max(
                    0, provider_responses - persisted_attempts
                ),
                "interpretation": (
                    "A provider response can lack a generation-attempt artifact if "
                    "the process is interrupted after response receipt but before "
                    "the card rejection/acceptance audit is persisted. Such calls "
                    "remain charged to the API cap and create no accepted card."
                ),
                "outcome_boundary": "portfolio-only; no patch or score exists",
            }
            _write_or_verify(
                protocol / "portfolio_api_reconciliation.json", api_audit
            )
            manifest["portfolio_api_reconciliation_sha256"] = sha256_file(
                protocol / "portfolio_api_reconciliation.json"
            )
        write_json(manifest_path, manifest)
        print(json.dumps({
            "portfolio_only_complete": True,
            "n_states": len(states),
            "n_ideas": sum(row["n_accepted"] for row in portfolios),
            "artifacts": str(run_dir),
        }, indent=2))
        return 0

    # Phase 0: freeze EVERY state's portfolio before a single executor call.
    #
    # Portfolio generation fails closed when a state cannot reach `ideas_per_state`
    # distinct mechanism families within its attempt budget -- and family-level
    # deduplication makes that a real possibility. Interleaving portfolio and
    # execution meant a shortfall on a late state destroyed the run only after every
    # earlier state had already burned its executor (and Agent Core session) budget.
    # Ideation is the cheap phase, so it all happens first: a shortfall now costs a
    # handful of ideator calls instead of the whole run.
    cards_by_state: dict[str, list[HypothesisCard]] = {}
    for state in states:
        cards, portfolio = _freeze_portfolio(
            state, run_dir, ideator, prereg,
            allow_generation=not bool(args.portfolio_source),
        )
        cards_by_state[state.state_id] = cards
        for index, card in enumerate(cards):
            cards_by_assignment[(state.state_id, idea_label(index))] = card
        portfolios.append(portfolio)

    # Phase 1: freeze every independent implementation.
    for state in states:
        cards = cards_by_state[state.state_id]
        schedule = _schedule(
            state, budget, len(cards), int(prereg["implementations_per_idea"])
        )
        _write_or_verify(run_dir / state.state_id / "schedule.json", {
            "order": [
                {"idea_label": idea_label(index), "replicate": rep}
                for index, rep in schedule
            ]
        })
        records = []
        for index, replicate in schedule:
            label = idea_label(index)
            branch = branch_dir(run_dir, state.state_id, label, replicate)
            _archive_incomplete(run_dir, branch, recovery)
            trial_path = branch / "trial.json"
            if trial_path.exists():
                record = _load_record(trial_path)
            else:
                record = run_trial(
                    state, Condition.H, replicate, real_card=cards[index],
                    null_card=None, plan=None, executor=executor, budget=budget,
                    run_dir=run_dir, arm_label=label,
                )
            records.append(record)
        records_by_state.append((state, records))

    all_records = [
        record for _, records in records_by_state for record in records
    ]

    state_map = {state.state_id: state for state in states}
    compute_report = audit_run_compute(
        run_dir, compute_budget, states=state_map
    )
    shutil.copy2(run_dir / "compute_audit.json", protocol / "compute_precheck.json")
    if not compute_report["clean"]:
        manifest = read_json(protocol / "run_manifest.json")
        manifest["compute_precheck_clean"] = False
        manifest["hidden_unblind_started"] = False
        write_json(protocol / "run_manifest.json", manifest)
        by_key = {
            (record.state_id, record.condition, record.replicate): record
            for record in all_records
        }
        for row in compute_report["per_trial"]:
            if not row["violations"]:
                continue
            key = (
                str(row["state_id"]), str(row["condition"]),
                int(row["replicate"]),
            )
            record = by_key[key]
            record.status = "compute_invalid"
            record.patch["status"] = "compute_invalid"
            record.patch.setdefault("cost", {})["compute_violations"] = list(
                row["violations"]
            )
            if "compute_invalid:" not in str(record.patch.get("notes") or ""):
                record.patch["notes"] = (
                    str(record.patch.get("notes") or "")
                    + "; compute_invalid: " + " | ".join(row["violations"])
                )[-2400:]
            update_trial(run_dir, record)

    # Semantic fidelity is judged after every patch is frozen but before any
    # development or hidden outcome is observed by the protocol.
    judge_fidelity_matrix(
        run_dir, all_records,
        state_map, cards_by_assignment,
        fidelity_plan, primary_judge, secondary_judge,
        require_response_ids=args.backend == "deepseek",
    )

    # Falsify the fidelity claim before trusting it: hand the judge constructed drift
    # (this card, another card's patch) and constructed invalid (an empty patch). A
    # judge that says `faithful` to everything must still reject these.
    calibration = calibrate_judge(
        run_dir, all_records, state_map,
        cards_by_assignment, primary_judge,
    )
    print(json.dumps({
        "fidelity_calibration": {
            "drift_detection_rate": calibration["drift_detection_rate"],
            "invalid_detection_rate": calibration["invalid_detection_rate"],
            "judge_is_discriminating": calibration["judge_is_discriminating"],
        }
    }, indent=2))

    rerun_cfg = prereg["same_patch_rerun"]
    selection_path = protocol / "rerun_selection.json"
    if selection_path.exists():
        selection_payload = read_json(selection_path)
    else:
        selection_payload = {
            "selection_boundary": "before hidden unblind; no development or hidden score used",
            "selection_seed": int(rerun_cfg["selection_seed"]),
            "assignments": select_rerun_assignments(
                all_records, count=_rerun_count(rerun_cfg, all_records),
                seed=int(rerun_cfg["selection_seed"]),
            ),
        }
        if _benchmark_domain(prereg) == "materials":
            selection_payload.update({
                "replay_kind": "exact_same_patch",
                "additional_exact_replays": int(
                    rerun_cfg.get("additional_exact_replays", 2)
                ),
                "training_seed_intervention": False,
            })
        else:
            selection_payload.update({
                "replay_kind": "additional_training_seeds",
                "additional_training_seeds": [
                    int(value) for value in rerun_cfg["additional_training_seeds"]
                ],
            })
        write_json(selection_path, selection_payload)
    _freeze_pre_unblind(run_dir, states)

    manifest_path = protocol / "run_manifest.json"
    manifest = read_json(manifest_path)
    manifest["pre_unblind_complete"] = True
    manifest["pre_unblind_manifest_sha256"] = sha256_file(
        protocol / "pre_unblind_manifest.json"
    )
    if ledger is not None:
        manifest["physical_api_calls_pre_unblind"] = ledger.physical_calls_started
    if session_ledger is not None:
        manifest["physical_agent_core_sessions_pre_unblind"] = (
            session_ledger.physical_sessions_started
        )
    write_json(manifest_path, manifest)
    if args.stop_after_pre_unblind:
        print(json.dumps({
            "pre_unblind_complete": True,
            "n_states": len(states),
            "n_assignments": len(all_records),
            "hidden_unblind_started": False,
            "artifacts": str(run_dir),
        }, indent=2))
        return 0

    paired_required = bool(prereg.get("paired_pre_unblind_required", False))
    if paired_required and not args.paired_manifest:
        raise RuntimeError(
            "this preregistration requires both executor arms to freeze before "
            "evaluation; provide --paired-manifest"
        )
    if args.paired_manifest:
        _verify_paired_pre_unblind(
            Path(args.paired_manifest).resolve(), run_dir, protocol
        )

    # Phase 2: development is an outcome too.  It begins only after both executor
    # arms have frozen patches, blind labels, compute audits and rerun selections.
    manifest_path = protocol / "run_manifest.json"
    manifest = read_json(manifest_path)
    if not manifest.get("outcome_evaluation_started"):
        manifest["outcome_evaluation_started"] = True
        manifest["outcome_evaluation_started_utc"] = now_utc()
        manifest["evaluation_workers"] = args.evaluation_workers
        manifest["paired_pre_unblind_sha256"] = (
            sha256_file(Path(args.paired_manifest).resolve())
            if args.paired_manifest else None
        )
        manifest["source_commit_at_outcome_boundary"] = manifest.get(
            "source_commit"
        )
        write_json(manifest_path, manifest)
    if prereg.get("evaluate_development", True):
        for state, records in records_by_state:
            for record in records:
                if record.development_score is None and record.status == "ok":
                    evaluate_development(
                        state, [record], evaluator=evaluator, run_dir=run_dir
                    )

    manifest = read_json(manifest_path)
    if not manifest.get("hidden_unblind_started"):
        manifest["hidden_unblind_started"] = True
        manifest["hidden_unblind_utc"] = now_utc()
        manifest["pre_unblind_manifest_sha256"] = sha256_file(
            protocol / "pre_unblind_manifest.json"
        )
        if ledger is not None:
            manifest["physical_api_calls_at_unblind"] = ledger.physical_calls_started
        if session_ledger is not None:
            manifest["physical_agent_core_sessions_at_unblind"] = (
                session_ledger.physical_sessions_started
            )
        write_json(manifest_path, manifest)

    # Freeze policy choices before evaluating their held-out implementation draws.
    selection_reps = prereg.get("selection_replicates")
    if selection_reps is not None:
        selection_reps = [int(value) for value in selection_reps]
        for state, records in records_by_state:
            for record in records:
                if (record.replicate in selection_reps
                        and record.hidden_score_sealed_path is None
                        and record.status == "ok"):
                    evaluate_hidden(state, [record], evaluator=evaluator, run_dir=run_dir)
        choices = {}
        utility_cfg = prereg["utility"]
        for state, records in records_by_state:
            values = {}
            for record in records:
                if record.replicate not in selection_reps:
                    continue
                if record.status == "ok" and record.hidden_score_sealed_path:
                    label = (record.fidelity or {}).get("final_label", "missing")
                    value = _read_hidden(record) + utility_cfg["fidelity_penalties"].get(label, 0.0)
                else:
                    value = utility_cfg["invalid_assignment_penalty"]
                values.setdefault(record.condition, {})[record.replicate] = value
            policies = {}
            for name, indices, aggregation in (
                ("one", selection_reps[:1], "mean"),
                ("mean3", selection_reps[:3], "mean"),
                ("max3", selection_reps[:3], "max"),
                ("mean5", selection_reps[:5], "mean"),
                ("max5", selection_reps[:5], "max"),
            ):
                scores = {
                    idea: (max(draw[r] for r in indices) if aggregation == "max"
                           else sum(draw[r] for r in indices) / len(indices))
                    for idea, draw in values.items()
                }
                policies[name] = {
                    "selected_idea": max(scores, key=lambda idea: (scores[idea], idea)),
                    "selection_scores": scores,
                    "implementation_indices": indices,
                }
            choices[state.state_id] = policies
        _write_or_verify(protocol / "selection_choices.json", {
            "selection_replicates": selection_reps,
            "reference_replicates": prereg["reference_replicates"],
            "policies": choices,
        })

    # Evaluate the remaining implementations and the prespecified saved patches.
    pending_hidden = [(state, record) for state, records in records_by_state for record in records
                      if record.hidden_score_sealed_path is None and record.status == "ok"]
    def evaluate_one_hidden(pair):
        state, record = pair
        evaluate_hidden(state, [record], evaluator=evaluator, run_dir=run_dir)
    if args.evaluation_workers > 1:
        with ThreadPoolExecutor(max_workers=args.evaluation_workers) as pool:
            list(pool.map(evaluate_one_hidden, pending_hidden))
    else:
        for pair in pending_hidden:
            evaluate_one_hidden(pair)
    index_run(run_dir, all_records)
    _run_same_patch_reruns(
        run_dir, state_map, all_records,
        evaluator, selection_payload, workers=args.evaluation_workers,
    )
    report = analyze_lottery(
        run_dir, utility_config=prereg["utility"],
        require_physical_independence=args.backend == "deepseek",
    )
    go_no_go = _go_no_go(report, portfolios, prereg)
    write_json(run_dir / "pilot_go_no_go.json", go_no_go)
    manifest = read_json(manifest_path)
    manifest["hidden_complete"] = bool(report["complete"])
    manifest["pilot_pass"] = bool(go_no_go["pilot_pass"])
    manifest["completed_utc"] = now_utc()
    if ledger is not None:
        manifest["physical_api_calls_started"] = ledger.physical_calls_started
    if session_ledger is not None:
        manifest["physical_agent_core_sessions_started"] = (
            session_ledger.physical_sessions_started
        )
    write_json(manifest_path, manifest)
    print(json.dumps({
        "question": report["question"], "n_states": report["n_states"],
        "n_assignments": report["n_assignments"], "idea_icc":
        report["variance_decomposition"]["idea_icc"],
        "implementation_sd": (
            report["variance_decomposition"]["bounded_components"]["implementation"]
            ** 0.5
        ),
        "complete": report["complete"], "pilot_pass": go_no_go["pilot_pass"],
        "artifacts": str(run_dir),
    }, indent=2))
    if _benchmark_domain(prereg) == "materials":
        return 0 if go_no_go["pilot_pass"] else 2
    return 0 if report["complete"] else 2


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/run_pilot.py <==
#!/usr/bin/env python3
"""Unified entry point: run the Stage-A pilot (H/R/N/D) over frozen states.

One CLI, swappable backends:

  # offline plumbing (no API, no data) — same as smoke, but over your states.json
  python scripts/run_pilot.py --states states/pilot.json --executor mock --evaluator mock

  # LIVE materials pilot (needs .venv_materials + Matbench data + DeepSeek .env)
  python scripts/run_pilot.py --states states/pilot.json \
      --executor deepseek --evaluator materials \
      --venv-python /path/.venv_materials/bin/python \
      --holdout-script evaluators/materials/holdout_certify.py \
      --repo-cwd . --baseline knowledge/baseline_scores.json

`states.json` is a list of {state_id, domain, snapshot_dir, visible_lineage?,
task_set?}. Baselines/higher-is-better for the materials evaluator come from
--baseline (a {task: score} json) and --higher (a {task: bool} json).
"""

from __future__ import annotations

import argparse
import hashlib
import json
import shutil
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import (  # noqa: E402
    ApiCallLedger, Budget, Condition, DeepSeekClient, MockClient, MockEvaluator,
    MockExecutor, MockIdeator,
    MockPlanner, LLMIdeator, LLMPlanner, LLMPatchExecutor, MaterialsEvaluator,
    analyze, export_state, run_state,
    visible_lineage_from_results_tsv,
)
from trust_hypo._util import now_utc, sha256_file, write_json  # noqa: E402
from trust_hypo.fidelity import _declared_axis  # noqa: E402
from trust_hypo.recorder import index_run  # noqa: E402
from trust_hypo.runner import evaluate_hidden  # noqa: E402
from trust_hypo.types import HypothesisCard, Plan  # noqa: E402

CONDS = {"H": Condition.H, "R": Condition.R, "N": Condition.N, "D": Condition.D}


def build_executor(kind: str, args, *, ledger: ApiCallLedger | None = None):
    if kind == "mock":
        return MockExecutor(ROOT)
    if kind == "deepseek":
        return LLMPatchExecutor(
            DeepSeekClient(
                effort=args.execution_effort,
                temperature=args.temperature,
                timeout_s=args.api_timeout,
                max_retries=args.api_retries,
                ledger=ledger,
                role="executor",
            ),
            max_model_calls=args.max_model_calls,
            allow_full_file=False,
        )
    if kind == "mock-llm":
        return LLMPatchExecutor(
            MockClient(), max_model_calls=args.max_model_calls, allow_full_file=True
        )
    raise ValueError(kind)


def build_ideation(kind: str, args, *, ledger: ApiCallLedger | None = None):
    if kind in ("mock", "mock-llm"):
        return MockIdeator(), MockPlanner()
    return (
        LLMIdeator(
            DeepSeekClient(
                effort=args.ideation_effort,
                temperature=args.temperature,
                timeout_s=args.api_timeout,
                max_retries=args.api_retries,
                ledger=ledger,
                role="ideator",
            ),
            max_tokens=args.ideation_tokens,
        ),
        LLMPlanner(
            DeepSeekClient(
                effort=args.ideation_effort,
                temperature=args.temperature,
                timeout_s=args.api_timeout,
                max_retries=args.api_retries,
                ledger=ledger,
                role="planner",
            ),
            max_tokens=args.ideation_tokens,
        ),
    )


def build_evaluator(kind: str, args):
    if kind == "mock":
        return MockEvaluator()
    if kind == "materials":
        base = json.loads(Path(args.baseline).read_text()) if args.baseline else {}
        higher = json.loads(Path(args.higher).read_text()) if args.higher else {}
        ev = MaterialsEvaluator(
            venv_python=args.venv_python, holdout_script=args.holdout_script,
            repo_cwd=args.repo_cwd, baseline_scores=base, higher_is_better=higher,
            task_set=args.task_set,
            tasks=[x for x in args.tasks.split(",") if x] or None,
        )
        ev.dry_check()
        return ev
    raise ValueError(kind)


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--states", required=True)
    ap.add_argument("--executor", default="mock",
                    choices=["mock", "mock-llm", "deepseek"])
    ap.add_argument("--evaluator", default="mock", choices=["mock", "materials"])
    ap.add_argument("--conditions", default="H,R,N")
    ap.add_argument("--replicates", type=int, default=1)
    ap.add_argument("--run-dir", default=str(ROOT / "runs" / "pilot"))
    ap.add_argument("--states-out", default=str(ROOT / "states" / "pilot"))
    ap.add_argument("--prereg", default=str(ROOT / "config" / "poc_preregistration.json"))
    ap.add_argument("--max-turns", type=int, default=6)
    ap.add_argument("--token-budget", type=int, default=96000,
                    help="total executor output-token budget per branch")
    ap.add_argument("--max-tokens-per-call", type=int, default=16000)
    ap.add_argument("--tool-calls", type=int, default=8)
    ap.add_argument("--repair-attempts", type=int, default=2)
    ap.add_argument("--max-model-calls", type=int, default=6)
    ap.add_argument("--ideation-tokens", type=int, default=16000)
    ap.add_argument("--ideation-effort", choices=["low", "medium", "high", "max"],
                    default="max")
    ap.add_argument("--execution-effort", choices=["low", "medium", "high", "max"],
                    default="max")
    ap.add_argument("--api-call-cap", type=int, default=100,
                    help="run-global cap on physical HTTP completion attempts")
    ap.add_argument("--api-timeout", type=float, default=900.0)
    ap.add_argument("--api-retries", type=int, default=2,
                    help="explicit retries; SDK implicit retries are disabled")
    ap.add_argument("--temperature", type=float, default=0.2)
    # materials evaluator wiring
    ap.add_argument("--venv-python", default="")
    ap.add_argument("--holdout-script", default="")
    ap.add_argument("--repo-cwd", default=".")
    ap.add_argument("--baseline", default="")
    ap.add_argument("--higher", default="")
    ap.add_argument("--task-set", default="composition")
    ap.add_argument("--tasks", default="")
    args = ap.parse_args()

    conditions = tuple(CONDS[c] for c in args.conditions.split(","))
    if Condition.D in conditions:
        raise SystemExit(
            "Live D is disabled: generator-direct requires a separately identified "
            "generator executor. Use H,R,N for the minimum PoC."
        )
    run_dir = Path(args.run_dir)
    if run_dir.exists() and any(run_dir.iterdir()):
        raise FileExistsError(f"refusing to mix or overwrite an existing run: {run_dir}")
    run_dir.mkdir(parents=True, exist_ok=True)

    prereg = Path(args.prereg).resolve()
    if not prereg.is_file():
        raise FileNotFoundError(f"pre-registration file missing: {prereg}")
    prereg_payload = json.loads(prereg.read_text())
    prereg_api_cap = int(prereg_payload.get("api_call_cap", args.api_call_cap))
    if args.api_call_cap > prereg_api_cap:
        raise ValueError(
            f"runtime API cap {args.api_call_cap} exceeds preregistered cap "
            f"{prereg_api_cap}"
        )
    protocol_dir = run_dir / "protocol"
    protocol_dir.mkdir(parents=True)
    sealed_prereg = protocol_dir / "preregistration.json"
    shutil.copy2(prereg, sealed_prereg)
    states_spec_path = Path(args.states).resolve()
    shutil.copy2(states_spec_path, protocol_dir / "states_spec.json")
    evaluator_artifacts = {}
    if args.evaluator == "materials":
        if not args.baseline:
            raise ValueError("materials evaluator requires --baseline")
        source_baseline = Path(args.baseline).resolve()
        sealed_baseline = protocol_dir / "evaluator_baseline.json"
        shutil.copy2(source_baseline, sealed_baseline)
        args.baseline = str(sealed_baseline)
        evaluator_artifacts["evaluator_baseline_sha256"] = sha256_file(sealed_baseline)
        if args.higher:
            source_higher = Path(args.higher).resolve()
            sealed_higher = protocol_dir / "higher_is_better.json"
            shutil.copy2(source_higher, sealed_higher)
            args.higher = str(sealed_higher)
            evaluator_artifacts["higher_is_better_sha256"] = sha256_file(sealed_higher)
        controller = Path(args.holdout_script)
        if not controller.is_absolute():
            controller = Path(args.repo_cwd).resolve() / controller
        if controller.name != "isolated_evaluate.py":
            controller = controller.with_name("isolated_evaluate.py")
        evaluator_artifacts["evaluator_controller_sha256"] = sha256_file(controller)
    write_json(
        protocol_dir / "run_manifest.json",
        {
            "created_utc": now_utc(),
            "preregistration_sha256": sha256_file(sealed_prereg),
            "states_spec_sha256": sha256_file(protocol_dir / "states_spec.json"),
            "conditions": [c.value for c in conditions],
            "replicates": args.replicates,
            "executor": args.executor,
            "evaluator": args.evaluator,
            "api_call_cap": args.api_call_cap,
            "max_tokens_per_call": args.max_tokens_per_call,
            "ideation_tokens": args.ideation_tokens,
            "model": "deepseek-v4-pro" if args.executor == "deepseek" else args.executor,
            "ideation_effort": args.ideation_effort,
            "execution_effort": args.execution_effort,
            "temperature": args.temperature,
            "api_timeout_s": args.api_timeout,
            "explicit_api_retries": args.api_retries,
            "sdk_api_retries": 0,
            "hidden_revealed": False,
            **evaluator_artifacts,
        },
    )
    evaluator = build_evaluator(args.evaluator, args)
    ledger = None
    if args.executor == "deepseek":
        ledger = ApiCallLedger(
            cap=args.api_call_cap,
            path=protocol_dir / "api_calls.json",
        )
    executor = build_executor(args.executor, args, ledger=ledger)
    ideator, planner = build_ideation(args.executor, args, ledger=ledger)

    specs = json.loads(states_spec_path.read_text())
    records = []
    state_records = []
    for spec in specs:
        if "visible_lineage" in spec:
            visible_lineage = spec["visible_lineage"]
        elif spec.get("results_tsv") and spec.get("lineage_up_to") is not None:
            visible_lineage = visible_lineage_from_results_tsv(
                spec["results_tsv"], up_to_exp=str(spec["lineage_up_to"])
            )
        else:
            visible_lineage = ""
        budget = Budget(
            max_turns=int(spec.get("max_turns", args.max_turns)),
            token_budget=int(spec.get("token_budget", args.token_budget)),
            max_tokens_per_call=int(
                spec.get("max_tokens_per_call", args.max_tokens_per_call)
            ),
            tool_calls=int(spec.get("tool_calls", args.tool_calls)),
            repair_attempts=int(spec.get("repair_attempts", args.repair_attempts)),
            seed=int(spec.get("seed", 42)),
        )
        tasks = spec.get("tasks") or [x for x in args.tasks.split(",") if x]
        evaluator_ref = {
            "adapter": args.evaluator,
            "task_set": spec.get("task_set", args.task_set),
            "tasks": tasks,
            "objective": spec.get("objective", ""),
            "constraints": spec.get("constraints", []),
            "editable_files": spec.get("editable_files", []),
        }
        if spec.get("external_data"):
            evaluator_ref["external_data"] = spec["external_data"]
        state = export_state(
            spec["snapshot_dir"], domain=spec["domain"], state_id=spec["state_id"],
            out_root=args.states_out,
            evaluator_ref=evaluator_ref,
            budget=budget,
            visible_lineage=visible_lineage,
            source_ref=spec.get("source_ref", spec["snapshot_dir"]),
            env=spec.get("env", {}),
        )
        recs, _ = run_state(
            state, executor=executor, evaluator=evaluator, ideator=ideator,
            planner=planner, budget=budget,
            conditions=conditions, replicates=args.replicates, run_dir=run_dir,
            evaluate_hidden_now=False,
        )
        records.extend(recs)
        state_records.append((state, recs))
        print(f"[{state.state_id}] {len(recs)} trials")

    # Freeze every patch byte and the parameter-free agreement decisions before
    # the hidden evaluator is invoked for any state.
    patch_manifest = {
        str(path.relative_to(run_dir)): sha256_file(path)
        for path in sorted(run_dir.glob("*/*/patch/**/*")) if path.is_file()
    }
    write_json(protocol_dir / "patch_freeze_manifest.json", patch_manifest)
    decisions = {}
    for state, _ in state_records:
        cards = run_dir / state.state_id / "cards"
        card = HypothesisCard(**json.loads((cards / "real_card.json").read_text()))
        plan = Plan(**json.loads((cards / "plan.json").read_text()))
        card_axis, plan_axis = _declared_axis(card), _declared_axis(plan)
        decisions[state.state_id] = (
            "FOLLOW" if card_axis is not None and card_axis == plan_axis else "RE-SOLVE"
        )
    write_json(
        run_dir / "agreement_rule_decisions.json",
        {
            "rule": "FOLLOW iff card and independent plan have the same non-null axis",
            "locked_before_hidden": True,
            "created_utc": now_utc(),
            "decisions": decisions,
        },
    )

    for state, recs in state_records:
        evaluate_hidden(state, recs, evaluator=evaluator, run_dir=run_dir)

    manifest = json.loads((protocol_dir / "run_manifest.json").read_text())
    manifest["hidden_revealed"] = True
    manifest["hidden_revealed_utc"] = now_utc()
    manifest["patch_freeze_manifest_sha256"] = sha256_file(
        protocol_dir / "patch_freeze_manifest.json"
    )
    if ledger is not None:
        manifest["physical_api_calls_started"] = ledger.physical_calls_started
    write_json(protocol_dir / "run_manifest.json", manifest)
    index_run(run_dir, records)

    report = analyze(run_dir, prereg_path=sealed_prereg)
    print(json.dumps({k: report[k] for k in
                      ("n_trials", "n_states", "executable_rate",
                       "fidelity_distribution", "contrasts")}, indent=2))
    print(f"artifacts: {run_dir}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/select_group2_states.py <==
#!/usr/bin/env python3
"""Deterministically replace the three unblinded states in the frozen pilot six.

The frozen six were [9985, 18, 37, 53, 10101, 9957]. Three of them were already
unblinded to REAL agent patches before the Lottery pilot began -- 9985 by the Lottery
PoC / action-space diagnostic / divergence probe, and 37 and 53 by the old
Commit-vs-Replan R-win probe (which also burned 9946). Group 1 then consumed 18 and
9957. Of the original six only 10101 has never been unblinded, so Group 2 needs three
replacements drawn from the candidate pool.

The old three are NOT discarded: they remain exploratory data. They simply cannot
serve as confirmatory evidence, because their hidden outcomes were visible to us
before the confirmatory design was fixed.

Selection is deterministic and rule-based, so it cannot be steered toward a result:

  1. eligible = tier-1 CPU-light CC18 candidates,
  2. with MEASURED development headroom >= the frozen 0.03 gate,
  3. that no real agent patch has ever unblinded,
  4. and that are not already in Group 2.
  5. Sort by headroom descending, split into three contiguous strata, and take one
     task from each -- the one with the smallest sha256(SEED : task_id). Stratifying
     preserves the frozen selection rule's intent (a headroom gradient rather than
     three near-identical datasets); the hash makes the pick within a stratum
     unarguable.

No hidden outcome is consulted anywhere. Run: python scripts/select_group2_states.py
"""

from __future__ import annotations

import hashlib
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

SEED = "group2-replacement-2026-07-13"

# Measured by the no-API headroom screen (1 - frozen histgb development accuracy).
MEASURED_HEADROOM = {
    9985: 0.376, 18: 0.292, 37: 0.268, 53: 0.256, 10101: 0.244, 22: 0.214,
    3913: 0.166, 3917: 0.150, 11: 0.132, 9957: 0.132, 9952: 0.105, 3903: 0.096,
    3902: 0.082, 2074: 0.079, 146822: 0.063, 43: 0.045, 9946: 0.035,
    10093: 0.004, 9960: 0.003,
}

# Unblinded to a REAL agent patch, therefore ineligible as confirmatory states.
UNBLINDED = {
    9985: "Lottery PoC + action-space diagnostic + divergence probe",
    37: "Commit-vs-Replan R-win probe",
    53: "Commit-vs-Replan R-win probe",
    9946: "Commit-vs-Replan R-win probe",
    18: "Lottery Group 1",
    9957: "Lottery Group 1",
}

ALREADY_IN_GROUP2 = {10101: "the only never-unblinded state of the frozen six"}
MIN_HEADROOM = 0.03
N_REPLACEMENTS = 3


def main() -> int:
    pool = json.loads((ROOT / "config" / "openml_cc18_tasks.json").read_text())
    tier1 = {int(r["task_id"]): r for r in pool["candidate_pool_tier1"]}

    eligible = []
    for task_id, rec in sorted(tier1.items()):
        headroom = MEASURED_HEADROOM.get(task_id)
        if headroom is None or headroom < MIN_HEADROOM:
            continue
        if task_id in UNBLINDED or task_id in ALREADY_IN_GROUP2:
            continue
        eligible.append({
            "task_id": task_id, "name": rec["name"], "headroom": headroom,
            "n": rec["n_instances"], "classes": rec["n_classes"],
            "features": rec["n_features"],
        })

    eligible.sort(key=lambda r: (-r["headroom"], r["task_id"]))
    print(f"eligible fresh tier-1 candidates: {len(eligible)}")
    for r in eligible:
        print(f"   task {r['task_id']:>6}  headroom={r['headroom']:.3f}  "
              f"n={r['n']:>5}  cls={r['classes']:>2}  feat={r['features']:>2}  {r['name']}")

    # contiguous headroom strata, largest stratum first when it does not divide evenly
    k = N_REPLACEMENTS
    base, extra = divmod(len(eligible), k)
    strata, cursor = [], 0
    for i in range(k):
        size = base + (1 if i < extra else 0)
        strata.append(eligible[cursor:cursor + size])
        cursor += size

    def rank(task_id: int) -> str:
        return hashlib.sha256(f"{SEED}:{task_id}".encode()).hexdigest()

    chosen = []
    print("\nstratified deterministic pick:")
    for i, stratum in enumerate(strata):
        pick = min(stratum, key=lambda r: rank(r["task_id"]))
        chosen.append(pick)
        span = f"{stratum[-1]['headroom']:.3f}-{stratum[0]['headroom']:.3f}"
        print(f"   stratum {i} (headroom {span}, {len(stratum)} candidates) "
              f"-> task {pick['task_id']} ({pick['name']}, headroom {pick['headroom']:.3f})")

    group2 = sorted([10101] + [r["task_id"] for r in chosen])
    print(f"\nGROUP 2 = {group2}")
    print("   10101 (the surviving never-unblinded state of the frozen six) + "
          f"{[r['task_id'] for r in chosen]}")

    out = {
        "seed": SEED, "min_headroom": MIN_HEADROOM,
        "rule": "tier-1 CPU-light, measured headroom >= 0.03, never unblinded to a "
                "real agent patch; sorted by headroom, split into 3 contiguous "
                "strata, smallest sha256(seed:task_id) taken from each",
        "unblinded_and_excluded": {str(k): v for k, v in UNBLINDED.items()},
        "eligible": eligible,
        "replacements": chosen,
        "group2_task_ids": group2,
    }
    path = ROOT / "config" / "group2_state_selection.json"
    path.write_text(json.dumps(out, indent=2), "utf-8")
    print(f"\nwrote {path}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/smoke_offline.py <==
#!/usr/bin/env python3
"""End-to-end OFFLINE plumbing test for the Trust-a-Hypothesis harness.

Runs the full sealed protocol (export -> freeze card/plan/null -> H/N/R/D branches
-> dev+hidden eval with sealing -> fidelity -> analysis) on toy states using the
mock ideator/planner/executor/evaluator. No API calls, no real compute. It proves
the wiring end to end so real agent/evaluator seams can be swapped in with
confidence. Also exercises a simulated 'drift' executor so the fidelity + go/no-go
logic is visible.

Run:  python scripts/smoke_offline.py
"""

from __future__ import annotations

import shutil
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import (  # noqa: E402
    Budget, Condition, LLMPatchExecutor, MockClient, MockEvaluator, MockExecutor,
    MockIdeator, MockPlanner, analyze, export_state, run_state,
)

SCRATCH = ROOT / "runs" / "_smoke"
STATES = ROOT / "states" / "_smoke"


def _make_toy_snapshot(root: Path, name: str) -> Path:
    """Create a tiny fake campaign snapshot (pipeline/features.py + models.py)."""
    d = root / name / "pipeline"
    d.mkdir(parents=True, exist_ok=True)
    (d / "__init__.py").write_text("", "utf-8")
    (d / "features.py").write_text(
        '"""feature surface."""\n\n\ndef get_features(df):\n    return df\n', "utf-8"
    )
    (d / "models.py").write_text(
        '"""model surface."""\n\n\ndef build_model():\n    return object()\n', "utf-8"
    )
    (root / name / "experiment.py").write_text(
        '"""experiment entrypoint (frozen)."""\n', "utf-8"
    )
    return root / name


def main() -> int:
    for p in (SCRATCH, STATES):
        if p.exists():
            shutil.rmtree(p)

    toy_root = STATES / "_snapshots"
    conditions = (Condition.H, Condition.N, Condition.R, Condition.D)
    replicates = 2

    # Two toy states across two domains; the second uses a 'drift' executor to
    # simulate an executor that ignores the card (edits a fixed axis).
    specs = [
        ("S001", "materials", None),
        ("S002", "drug", "model"),  # fixed_axis -> simulated drift on the card axis
    ]

    all_records = []
    for state_id, domain, fixed_axis in specs:
        snap = _make_toy_snapshot(toy_root, f"{state_id}_src")
        state = export_state(
            snap, domain=domain, state_id=state_id, out_root=STATES,
            evaluator_ref={"adapter": "mock", "dev": "run_development", "hidden": "run_hidden"},
            budget=Budget(max_turns=200, token_budget=8000, repair_attempts=2, seed=7),
            visible_lineage="exp_001 keep +0.01\nexp_002 discard +0.00",
            source_ref=f"toy:{state_id}",
            env={"python": "3.12", "note": "offline smoke"},
        )
        assert state.held_out_excluded, "held-out guard failed"
        assert state.state_sha256, "manifest hash missing"

        recs, frozen = run_state(
            state,
            executor=MockExecutor(ROOT, fixed_axis=fixed_axis),
            evaluator=MockEvaluator(),
            ideator=MockIdeator(),
            planner=MockPlanner(),
            budget=state_budget(state),
            conditions=conditions,
            replicates=replicates,
            run_dir=SCRATCH,
            direct_executor=MockExecutor(ROOT, fixed_axis=fixed_axis),
        )
        all_records.extend(recs)

    # Also exercise the REAL LLMPatchExecutor code path offline via MockClient
    # (parses FILE blocks, applies patch, runs the repair loop) on one state.
    snap3 = _make_toy_snapshot(toy_root, "S003_src")
    s3 = export_state(
        snap3, domain="golf", state_id="S003", out_root=STATES,
        evaluator_ref={"adapter": "mock"}, budget=Budget(seed=7),
        visible_lineage="exp_001 keep", source_ref="toy:S003",
    )
    recs3, _ = run_state(
        s3, executor=LLMPatchExecutor(MockClient(), allow_full_file=True),
        evaluator=MockEvaluator(),
        ideator=MockIdeator(), planner=MockPlanner(), budget=state_budget(s3),
        conditions=(Condition.H, Condition.R), replicates=1, run_dir=SCRATCH,
    )
    assert all(r.status == "ok" for r in recs3), "LLMPatchExecutor did not apply a patch"
    assert all(r.patch["files_changed"] for r in recs3), "LLM patch empty"
    all_records.extend(recs3)

    # ---- assertions on plumbing -----------------------------------------
    expected = len(specs) * len(conditions) * replicates + 2  # +2 LLM (S003 H,R)
    assert len(all_records) == expected, f"trial count {len(all_records)} != {expected}"

    # R branches must never carry a card hash.
    r_cards = [r.card_sha256 for r in all_records if r.condition == "R"]
    assert all(c is None for c in r_cards), "card leaked into R branch!"

    # Every branch produced a sealed hidden file and none is readable by the runner.
    sealed = list((SCRATCH / "_sealed").glob("*.sealed.json"))
    assert len(sealed) == expected, f"sealed files {len(sealed)} != {expected}"

    report = analyze(SCRATCH, prereg_path=ROOT / "config" / "preregistration.json")

    print("=== OFFLINE SMOKE: PASS ===")
    print(f"trials={report['n_trials']} states={report['n_states']} "
          f"executable_rate={report['executable_rate']}")
    print(f"fidelity={report['fidelity_distribution']}")
    print(f"H-R = {report['contrasts']['H_minus_R']}")
    print(f"H-N = {report['contrasts']['H_minus_N']}")
    print(f"evaluator_noise(within-cell SD) = "
          f"{report['evaluator_noise_proxy_within_cell_sd']}")
    print(f"agreement-gate = {report['agreement_gate']['mean_regret_vs_oracle']} "
          f"(regret vs oracle, n={report['agreement_gate']['n_states']})")
    if "go_no_go" in report:
        print(f"go/no-go checks = {report['go_no_go']}")
    print(f"\nartifacts under: {SCRATCH}")
    return 0


def state_budget(state):
    from trust_hypo import Budget
    b = state.budget
    return Budget(max_turns=b["max_turns"], token_budget=b["token_budget"],
                  max_tokens_per_call=b.get("max_tokens_per_call", 16000),
                  tool_calls=b.get("tool_calls"), repair_attempts=b["repair_attempts"],
                  seed=b["seed"])


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/smoke_suite.py <==
#!/usr/bin/env python3
"""Offline plumbing test for the three new components:
  1. card manipulation suite (faithful/weak/wrong/ambiguous/shuffled + prereg),
  2. implementation replicates + variance analysis (idea vs implementation),
  3. compute enforcer (static scan + run-level audit).
No API, no data. Run: python scripts/smoke_suite.py
"""

from __future__ import annotations

import shutil
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import (  # noqa: E402
    Budget, ComputeBudget, MockEvaluator, MockExecutor, MockIdeator, MockPlanner,
    analyze, audit_run_compute, build_suite, export_state, freeze_card,
    preregister_manifest, run_card_suite, scan_patch, verify_against_manifest,
)
from trust_hypo import card_suite as cs  # noqa: E402
from trust_hypo._util import read_json  # noqa: E402

RUN = ROOT / "runs" / "_smoke_suite"
STATES = ROOT / "states" / "_smoke_suite"


def _toy(root: Path, name: str) -> Path:
    d = root / name / "pipeline"
    d.mkdir(parents=True, exist_ok=True)
    (d / "__init__.py").write_text("", "utf-8")
    (d / "features.py").write_text('"""f."""\ndef get_features(df):\n    return df\n', "utf-8")
    (d / "models.py").write_text('"""m."""\ndef build_model():\n    return object()\n', "utf-8")
    (d / "pipeline.py").write_text('"""p."""\n', "utf-8")
    return root / name


def main() -> int:
    for p in (RUN, STATES):
        if p.exists():
            shutil.rmtree(p)

    # ---- 1) card suite generation is deterministic + axis-flipping -----------
    st0 = export_state(_toy(STATES / "_src", "C0"), domain="materials", state_id="C0",
                       out_root=STATES, evaluator_ref={"adapter": "mock"},
                       budget=Budget(seed=1), visible_lineage="exp_001 keep")
    real = freeze_card(st0, MockIdeator(), generator="ideator")
    suite = build_suite(real, shuffled_partner=real)  # partner=self just for shape test
    assert set(suite) == set(cs.SUITE_KINDS), suite.keys()
    from trust_hypo.fidelity import _declared_axis
    assert _declared_axis(suite["faithful"]) == "feature"
    assert _declared_axis(suite["wrong"]) == "model", "wrong card must flip the axis"
    # determinism: same inputs -> same hashes
    assert build_suite(real, shuffled_partner=real)["wrong"].sha256 == suite["wrong"].sha256
    print("[1] card suite: 5 kinds, wrong flips feature->model, deterministic  OK")

    # ---- 2) run the suite over 3 states with 2 implementation replicates -----
    states = []
    for i in range(3):
        sid = f"S{i}"
        states.append(export_state(_toy(STATES / "_src", sid), domain="materials",
                                   state_id=sid, out_root=STATES,
                                   evaluator_ref={"adapter": "mock"},
                                   budget=Budget(seed=i), visible_lineage="exp_001 keep"))
    records, meta = run_card_suite(
        states, executor=MockExecutor(ROOT), evaluator=MockEvaluator(),
        ideator=MockIdeator(), planner=MockPlanner(), budget=Budget(seed=7),
        kinds=cs.SUITE_KINDS, replicates=2, run_dir=RUN,
    )
    # arms per state: faithful(H) + weak/wrong/ambiguous/shuffled + R + N = 7, x2 reps
    assert len(records) == 3 * 7 * 2, len(records)
    assert not meta["violations"], meta["violations"]  # prereg verification clean
    report = analyze(RUN, prereg_path=ROOT / "config" / "poc_preregistration.json"
                     if (ROOT / "config" / "poc_preregistration.json").exists()
                     else ROOT / "config" / "preregistration.json")
    va = report["variance_analysis"]
    sc = report["card_suite_contrasts"]
    assert "components" in va and "H_minus_R_implementation_aware" in va
    assert va["components"]["n_cells_with_replicates"] > 0, "no replicate cells"
    assert sc and "_summary" in sc, "suite contrasts missing"
    print(f"[2] suite run: {len(records)} trials, prereg clean, "
          f"impl_var_fraction={va['components']['implementation_variance_fraction']}, "
          f"impl-aware H-R=[{va['H_minus_R_implementation_aware']['impl_aware_lo']},"
          f"{va['H_minus_R_implementation_aware']['impl_aware_hi']}]")
    print(f"    variant vs R arms: {sc['_summary']['arms']}  "
          f"total_R_wins={sc['_summary']['total_material_R_wins_across_variants']}")

    # ---- 3) compute enforcer flags bad patterns; clean run audits clean ------
    budget = ComputeBudget(max_model_fits=2, max_ensemble=1, forbid_search=True)
    bad = {"pipeline/models.py": (
        "from sklearn.model_selection import GridSearchCV\n"
        "def build_model():\n"
        "    models=[1,2,3,4,5]\n"
        "    m=GridSearchCV(None,{})\n"
        "    m.fit(); m.fit(); m.fit()\n"
        "    return m\n")}
    v = scan_patch(bad, budget)
    assert any("search" in x for x in v) and any("max_ensemble" in x for x in v) \
        and any("max_model_fits" in x for x in v), v
    clean = {"pipeline/features.py": "def get_features(df):\n    return df + 1\n"}
    assert scan_patch(clean, budget) == []
    unavailable = {"pipeline/model.py": "from lightgbm import LGBMClassifier\n"}
    assert any("unavailable model library" in x for x in scan_patch(unavailable, budget))
    audit = audit_run_compute(RUN, budget)  # mock patches are trivial -> clean
    assert audit["clean"], audit["n_trials_flagged"]
    print(f"[3] compute enforcer: bad patch flagged {len(v)} violations, "
          f"clean patch OK, run audit clean over {audit['n_trials_scanned']} trials")

    print("\n=== SMOKE_SUITE: PASS ===")
    shutil.rmtree(RUN, ignore_errors=True)
    shutil.rmtree(STATES, ignore_errors=True)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/scripts/smoke_tabular.py <==
#!/usr/bin/env python3
"""End-to-end test of the tabular evaluator (REAL subprocess eval, CPU, numpy).

Proves: state export freezes data OUTSIDE editable code (label boundary), the
evaluator actually runs the frozen dataset through the patched pipeline, it is
SENSITIVE to code changes (improving vs degrading patch), it is deterministic
(same patch -> identical score), and the full run_state H/R plumbing works with
real dev/hidden scores. No API, no downloads.

Run: python scripts/smoke_tabular.py
"""

from __future__ import annotations

import shutil
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import (  # noqa: E402
    Budget, Condition, MockExecutor, MockIdeator, MockPlanner, Patch,
    TabularEvaluator, export_tabular_state, make_synthetic_dataset, run_state,
)

RUN = ROOT / "runs" / "_smoke_tabular"
STATES = ROOT / "states" / "_smoke_tabular"


def _stage(state, workdir: Path, patched: dict[str, str]) -> Path:
    code = workdir / "code"
    if code.exists():
        shutil.rmtree(code)
    shutil.copytree(Path(state.code_dir), code)
    for rel, content in patched.items():
        (code / rel).write_text(content, "utf-8")
    return workdir


def main() -> int:
    for p in (RUN, STATES):
        if p.exists():
            shutil.rmtree(p)

    X, y = make_synthetic_dataset(n=400, d=8, task_type="regression", seed=1)
    state = export_tabular_state(X, y, state_id="T0", out_root=STATES, metric="mae",
                                 repo_cwd=str(ROOT), visible_lineage="exp_001 keep")

    # label boundary + freeze
    assert state.held_out_excluded
    assert all("data" not in f for f in state.files), "data leaked into editable files"
    ref = state.evaluator_ref
    assert "baseline_signal" in ref and "baseline_holdout" in ref
    print(f"[export] baseline signal={ref['baseline_signal']} "
          f"holdout={ref['baseline_holdout']} | files={state.files}")

    ev = TabularEvaluator()
    ev.dry_check(state)

    # improving patch: add squared features (more capacity for the ridge)
    improve = {"pipeline/features.py": (
        "import numpy as np\n\n"
        "def build_features(Xtr, Xev):\n"
        "    Xtr = np.asarray(Xtr, float); Xev = np.asarray(Xev, float)\n"
        "    Xtr = np.c_[Xtr, Xtr**2]; Xev = np.c_[Xev, Xev**2]\n"
        "    mu = Xtr.mean(0); sd = Xtr.std(0); sd[sd==0]=1.0\n"
        "    return (Xtr-mu)/sd, (Xev-mu)/sd\n")}
    # degrading patch: throw away all features (predict near-constant)
    degrade = {"pipeline/features.py": (
        "import numpy as np\n\n"
        "def build_features(Xtr, Xev):\n"
        "    return np.zeros((len(Xtr),1)), np.zeros((len(Xev),1))\n")}

    wi = _stage(state, RUN / "_wi", improve)
    wd = _stage(state, RUN / "_wd", degrade)
    ok = Patch(files_changed=improve, edited_axes=["feature"], status="ok",
               transcript="", cost={})
    okd = Patch(files_changed=degrade, edited_axes=["feature"], status="ok",
                transcript="", cost={})
    g_improve = ev.run_hidden(state, ok, wi)
    g_degrade = ev.run_hidden(state, okd, wd)
    g_improve2 = ev.run_hidden(state, ok, wi)  # determinism
    print(f"[sensitivity] hidden gain improve={g_improve} degrade={g_degrade}")
    assert g_improve > g_degrade, "evaluator not sensitive to code changes"
    assert g_improve == g_improve2, "evaluator not deterministic"
    assert g_degrade < 0, "degrading patch should score below baseline"

    # full run_state plumbing with a real evaluator (MockExecutor edits, still valid)
    recs, _ = run_state(
        state, executor=MockExecutor(ROOT), evaluator=TabularEvaluator(),
        ideator=MockIdeator(), planner=MockPlanner(), budget=Budget(seed=7),
        conditions=(Condition.H, Condition.R), replicates=1, run_dir=RUN,
    )
    assert all(r.development_score is not None for r in recs), "dev score missing"
    assert all(r.hidden_score_sealed_path for r in recs), "hidden not sealed"
    sealed = list((RUN / "_sealed").glob("*.sealed.json"))
    assert len(sealed) == 2, sealed
    print(f"[plumbing] run_state H/R: dev/hidden recorded, {len(sealed)} sealed")

    print("\n=== SMOKE_TABULAR: PASS ===")
    shutil.rmtree(RUN, ignore_errors=True)
    shutil.rmtree(STATES, ignore_errors=True)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ImplementationLottery/tests/test_agent_core_executor.py <==
from __future__ import annotations

import hashlib
from pathlib import Path

import json

import pytest

from trust_hypo import (
    AgentCoreExecutor, AgentCoreSessionLedger, Budget, FrozenState,
)


def _state(tmp_path: Path) -> FrozenState:
    code = tmp_path / "baseline"
    (code / "pipeline").mkdir(parents=True)
    files = {
        "pipeline/model.py": "def build_model():\n    return 'baseline'\n",
        "pipeline/evaluator.py": "SECRET = 'hidden-evaluator'\n",
    }
    for rel, text in files.items():
        (code / rel).write_text(text, "utf-8")
    manifest = {
        rel: hashlib.sha256(text.encode()).hexdigest() for rel, text in files.items()
    }
    return FrozenState(
        state_id="S0", domain="tabular", source_ref="test", code_dir=str(code),
        files=list(files), manifest_sha256=manifest,
        state_sha256=hashlib.sha256(repr(sorted(manifest.items())).encode()).hexdigest(),
        visible_lineage="development-only history", evaluator_ref={
            "metric": "accuracy", "objective": "improve accuracy",
            "editable_files": ["pipeline/model.py"],
        }, budget={}, env={}, held_out_excluded=True, created_utc="now",
    )


def _packet(state: FrozenState) -> dict:
    return {
        "instruction": "Faithfully implement the frozen idea.",
        "state_id": state.state_id, "state_sha256": state.state_sha256,
        "domain": state.domain, "task_context": {"metric": "accuracy"},
        "visible_lineage": state.visible_lineage,
        "card": {"text": "Use a linear classifier.", "fields": {"mechanism": "linear"}},
        "plan": None, "replicate_nonce": "nonce-001",
    }


def test_agent_core_executor_adapts_one_session_and_records_identity(tmp_path):
    state = _state(tmp_path)
    seen = {}

    def fake_session(**kwargs):
        seen.update(kwargs)
        target = kwargs["workdir"] / "pipeline/model.py"
        target.write_text("def build_model():\n    return 'linear'\n", "utf-8")
        return {
            "session_id": "sdk-session-1", "model_turns": 3, "tool_calls": 4,
            "tool_trace": ["Read", "Edit", "Read", "Edit"],
            "usage": {"input_tokens": 120, "output_tokens": 30},
            "started_utc": "a", "ended_utc": "b", "error": None,
        }

    patch = AgentCoreExecutor(session_runner=fake_session).implement(
        state, _packet(state), tmp_path / "branch", Budget(max_turns=8)
    )
    assert patch.status == "ok"
    assert list(patch.files_changed) == ["pipeline/model.py"]
    assert patch.cost["response_ids"] == ["sdk-session-1"]
    assert patch.cost["physical_request_id_kind"] == "claude_agent_sdk_session_id"
    assert patch.cost["model_turns"] == 3
    assert patch.cost["replicate_nonce"] == "nonce-001"
    assert seen["max_turns"] == 8
    assert "hidden-evaluator" not in seen["user_prompt"]
    assert str((tmp_path / "branch" / "code").resolve()) in seen["user_prompt"]
    assert "finish without evaluating its score" in seen["user_prompt"]


def test_agent_core_executor_fails_closed_on_sidecar(tmp_path):
    state = _state(tmp_path)

    def fake_session(**kwargs):
        (kwargs["workdir"] / "notes.txt").write_text("sidecar", "utf-8")
        (kwargs["workdir"] / "pipeline/model.py").write_text("x = 1\n", "utf-8")
        return {
            "session_id": "sdk-session-2", "model_turns": 1, "tool_calls": 1,
            "tool_trace": ["Edit"], "usage": {}, "error": None,
        }

    patch = AgentCoreExecutor(session_runner=fake_session).implement(
        state, _packet(state), tmp_path / "branch", Budget()
    )
    assert patch.status == "invalid"
    assert patch.files_changed == {}
    assert "sidecar_not_allowed:notes.txt" in patch.notes


def test_agent_core_executor_fails_closed_on_noneditable_change(tmp_path):
    state = _state(tmp_path)

    def fake_session(**kwargs):
        target = kwargs["workdir"] / "pipeline/evaluator.py"
        target.write_text("SECRET = 'changed'\n", "utf-8")
        return {
            "session_id": "sdk-session-3", "model_turns": 1, "tool_calls": 1,
            "tool_trace": ["Edit"], "usage": {}, "error": None,
        }

    patch = AgentCoreExecutor(session_runner=fake_session).implement(
        state, _packet(state), tmp_path / "branch", Budget()
    )
    assert patch.status == "invalid"
    assert "noneditable_change:pipeline/evaluator.py" in patch.notes


def test_agent_core_session_ledger_flushes_before_call_and_caps(tmp_path):
    path = tmp_path / "sessions.json"
    ledger = AgentCoreSessionLedger(cap=1, path=path)
    event_id = ledger.start(state_id="S0", nonce="n0", model="m")
    started = json.loads(path.read_text("utf-8"))
    assert started["physical_sessions_started"] == 1
    assert started["events"][0]["status"] == "started"
    ledger.finish(event_id, {
        "session_id": "sid", "model_turns": 2, "tool_calls": 1,
        "usage": {"output_tokens": 3}, "error": None,
    })
    finished = json.loads(path.read_text("utf-8"))
    assert finished["events"][0]["status"] == "response"
    resumed = AgentCoreSessionLedger(cap=1, path=path, resume=True)
    assert resumed.physical_sessions_started == 1
    with pytest.raises(RuntimeError, match="cap exhausted"):
        resumed.start(state_id="S0", nonce="n1", model="m")


def test_agent_core_executor_records_session_ledger_id(tmp_path):
    state = _state(tmp_path)
    ledger = AgentCoreSessionLedger(cap=1, path=tmp_path / "sessions.json")

    def fake_session(**kwargs):
        target = kwargs["workdir"] / "pipeline/model.py"
        target.write_text("def build_model():\n    return 'linear'\n", "utf-8")
        return {
            "session_id": "sdk-ledger", "model_turns": 2, "tool_calls": 2,
            "tool_trace": ["Read", "Edit"], "usage": {}, "error": None,
        }

    patch = AgentCoreExecutor(
        session_runner=fake_session, session_ledger=ledger
    ).implement(state, _packet(state), tmp_path / "branch", Budget())
    assert patch.status == "ok"
    assert patch.cost["agent_core_session_ledger_id"] == 1
    event = json.loads((tmp_path / "sessions.json").read_text("utf-8"))["events"][0]
    assert event["session_id"] == "sdk-ledger"


==> anc/ImplementationLottery/tests/test_aistats_configuration.py <==
import importlib.util
from pathlib import Path

import pytest

from trust_hypo.model_client import ApiCallLedger, DeepSeekClient
from trust_hypo.agent_core_executor import AgentCoreSessionLedger


def test_uncapped_ledgers_preserve_resume_accounting(tmp_path):
    api = ApiCallLedger(cap=None, path=tmp_path / "api.json")
    api.start(role="probe", model="deepseek-flash", max_tokens=32, system="s", user="u")
    resumed = ApiCallLedger(cap=None, path=tmp_path / "api.json", resume=True)
    assert resumed.physical_calls_started == 1
    assert resumed.start(role="probe", model="deepseek-flash", max_tokens=32,
                         system="s", user="u") == 2
    sessions = AgentCoreSessionLedger(cap=None, path=tmp_path / "sessions.json")
    sessions.start(state_id="task", nonce="one", model="deepseek-flash")
    resumed_sessions = AgentCoreSessionLedger(cap=None, path=tmp_path / "sessions.json", resume=True)
    assert resumed_sessions.physical_sessions_started == 1


def test_flash_policy_rejects_pro_before_any_request(tmp_path):
    path = Path(__file__).resolve().parents[1] / "scripts/run_lottery_pilot.py"
    spec = importlib.util.spec_from_file_location("aistats_pilot_test", path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    config = {
        "allowed_models": ["deepseek-flash"],
        "idea_generation": {"model": "deepseek-flash"},
        "executor": {"model": "deepseek-flash"},
        "agent_core_executor": {"model": "deepseek-flash"},
        "fidelity_judging": {"primary_model": "deepseek-flash",
                             "secondary_model": "deepseek-v4-pro"},
    }
    with pytest.raises(ValueError, match="explicitly allowed model"):
        module._build_agents("deepseek", config, tmp_path,
                             executor_kind="lite", resume=False)
    assert list(tmp_path.iterdir()) == []


def test_client_display_name_tracks_requested_model():
    client = DeepSeekClient(model="deepseek-flash")
    assert client.name == client.model == "deepseek-flash"


==> anc/ImplementationLottery/tests/test_analysis.py <==
import json
import math
import tempfile
import unittest
from pathlib import Path

from trust_hypo.analysis import analyze, analyze_follow_vs_resolve


def _write(path: Path, value) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value), encoding="utf-8")


def _card(state: str, kind: str, axis: str | None) -> dict:
    technical = {
        "feature": "Add a new descriptor in features.py.",
        "model": "Tune the estimator in models.py.",
        None: "Make one coherent pipeline adjustment.",
    }[axis]
    return {
        "state_id": state,
        "kind": kind,
        "text": technical,
        "fields": {},
        "sha256": f"{state}-{kind}",
        "generator": "test",
        "created_utc": "2026-01-01T00:00:00Z",
    }


def _plan(state: str, axis: str | None) -> dict:
    value = _card(state, "plan", axis)
    value["planner"] = value.pop("generator")
    return value


def _trial(state: str, condition: str, score: float, label: str = "faithful", status: str = "ok") -> dict:
    deterministic = {
        "files_changed": ["pipeline/features.py"],
        "syntax_ok": status == "ok",
        "no_op": False,
        "frozen_violation": [],
    }
    return {
        "state_id": state,
        "domain": "test",
        "condition": condition,
        "replicate": 0,
        "patch": {"status": status, "files_changed": {"pipeline/features.py": "x"}},
        "status": status,
        "fidelity": {"final_label": label, "deterministic": deterministic},
        "_score": score,
    }


def _prereg(path: Path, *, min_gate: int = 2) -> Path:
    value = {
        "pilot_design": {
            "expected_conditions": ["H", "R", "N", "D"],
            "min_states_for_pilot_continue": 2,
            "min_states_for_interval_interpretation": 4,
            "min_states_for_equivalence": 8,
            "min_states_for_gate_claim": min_gate,
            "route_win_margin_normalized": 0.01,
            "agreement_decisions_artifact": "agreement_rule_decisions.json",
            "same_patch_noise_artifact": "same_patch_noise.json",
        },
        "equivalence": {"margin_normalized": 0.1, "test": "TOST"},
        "go_no_go": {
            "min_executable_rate": 0.8,
            "min_executable_rate_each_condition": 0.8,
            "min_valid_patch_rate": 0.7,
            "min_real_card_uptake": 0.6,
            "max_null_card_technical_uptake": 0.2,
            "max_missing_hidden_rate": 0.0,
            "max_same_patch_sd_fraction_of_route_margin": 0.5,
            "min_material_wins_each": 1,
            "state_level_power_supports_claim": True,
        },
    }
    _write(path, value)
    return path


class AnalysisTest(unittest.TestCase):
    def _make_run(self, root: Path, rows: list[dict], *, omit_hidden: set[tuple[str, str]] | None = None) -> None:
        omit_hidden = omit_hidden or set()
        for row in rows:
            state, condition = row["state_id"], row["condition"]
            score = row.pop("_score")
            _write(root / state / f"{condition}_r0" / "trial.json", row)
            if (state, condition) not in omit_hidden:
                _write(
                    root / "_sealed" / f"{state}__{condition}__r0.sealed.json",
                    {"state_id": state, "condition": condition, "replicate": 0, "hidden_score": score},
                )
        for state in sorted({row["state_id"] for row in rows}):
            _write(root / state / "cards" / "real_card.json", _card(state, "real", "feature"))
            _write(root / state / "cards" / "null_card.json", _card(state, "null", None))
            _write(root / state / "cards" / "plan.json", _plan(state, "feature"))

    def test_full_contrasts_condition_metrics_and_policy_outputs(self) -> None:
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp)
            rows = []
            scores = {
                "S1": {"H": 0.8, "R": 0.6, "N": 0.5, "D": 0.7},
                "S2": {"H": 0.4, "R": 0.7, "N": 0.6, "D": 0.5},
            }
            for state, cells in scores.items():
                rows.extend(_trial(state, condition, score) for condition, score in cells.items())
            self._make_run(root, rows)
            _write(
                root / "same_patch_noise.json",
                {"records": [{"state_id": "S1", "condition": "H", "patch_sha256": "abc", "scores": [0.5, 0.504]}]},
            )
            report = analyze(root, prereg_path=_prereg(root / "pre.json"))

            self.assertAlmostEqual(report["contrasts"]["H_minus_R"]["mean"], -0.05)
            self.assertAlmostEqual(report["contrasts"]["H_minus_N"]["mean"], 0.05)
            self.assertAlmostEqual(report["contrasts"]["N_minus_R"]["mean"], -0.1)
            self.assertEqual(report["condition_metrics"]["H"]["n_valid_patches"], 2)
            self.assertEqual(report["route_win_heterogeneity"]["counts"], {"H": 1, "R": 1, "tie_within_margin": 0})
            self.assertEqual(report["fixed_policies"]["best_fixed_action"], "RE-SOLVE")
            self.assertAlmostEqual(report["same_patch_noise"]["mean_sample_sd"], math.sqrt(0.000008), places=6)

    def _write_probe(self, root, scores) -> None:
        for state, reps in scores.items():
            for replicate, cells in reps.items():
                for condition, score in cells.items():
                    row = _trial(state, condition, score)
                    row["replicate"] = replicate
                    row.pop("_score")
                    row["patch"]["files_changed"] = {
                        "pipeline/features.py": f"# {state} {condition} rep{replicate}\n"
                    }
                    _write(root / state / f"{condition}_r{replicate}" / "trial.json", row)
                    _write(
                        root / "_sealed" / f"{state}__{condition}__r{replicate}.sealed.json",
                        {"state_id": state, "condition": condition,
                         "replicate": replicate, "hidden_score": score},
                    )

    def test_minimal_follow_resolve_probe_requires_stable_arm_r_win(self) -> None:
        # Arm-level rule: >=3 draws per arm, mean gap, and complete separation.
        # (Offline run has no deepseek manifest, so physical-independence is not
        # gated; that path is covered in test_replicate_independence.)
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp)
            self._write_probe(root, {
                "S1": {0: {"H": 0.00, "R": 0.03}, 1: {"H": 0.01, "R": 0.04},
                       2: {"H": 0.00, "R": 0.05}},   # every R beats every H
                "S2": {0: {"H": 0.04, "R": 0.01}, 1: {"H": 0.05, "R": 0.02},
                       2: {"H": 0.06, "R": 0.01}},   # every H beats every R
            })
            report = analyze_follow_vs_resolve(root, route_margin=0.01)
            self.assertTrue(report["complete"])
            self.assertTrue(report["probe_pass"])
            self.assertEqual(report["n_stable_r_wins"], 1)
            self.assertEqual(report["estimand_unit"], "state_card_plan_instance")
            self.assertEqual(report["generalization_group"], "base_dataset")
            per_state = {row["state_id"]: row for row in report["per_state"]}
            self.assertEqual(per_state["S1"]["winner"], "RE-SOLVE")
            self.assertTrue(per_state["S1"]["stable"])
            self.assertTrue(per_state["S1"]["separation"])
            self.assertEqual(per_state["S1"]["r_executor_draws"], 3)

    def test_identical_arm_scores_do_not_lose_weight(self) -> None:
        # R = {0.05, 0.05, 0.05}: the mean must be 0.05 (all three counted), not
        # collapsed. Still a stable RE-SOLVE because every R beats every H.
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp)
            self._write_probe(root, {
                "S1": {0: {"H": 0.00, "R": 0.05}, 1: {"H": 0.01, "R": 0.05},
                       2: {"H": 0.00, "R": 0.05}},
            })
            report = analyze_follow_vs_resolve(root, route_margin=0.01)
            per_state = {row["state_id"]: row for row in report["per_state"]}
            self.assertAlmostEqual(per_state["S1"]["r_mean"], 0.05)
            self.assertEqual(per_state["S1"]["r_executor_draws"], 3)
            self.assertTrue(per_state["S1"]["stable"])

    def test_two_draws_per_arm_are_not_a_stable_win(self) -> None:
        # The v4/v5 regression: two agreeing draws must NOT pass as stable.
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp)
            self._write_probe(root, {
                "S1": {0: {"H": 0.00, "R": 0.05}, 1: {"H": 0.01, "R": 0.06}},
            })
            report = analyze_follow_vs_resolve(root, route_margin=0.01)
            per_state = {row["state_id"]: row for row in report["per_state"]}
            self.assertEqual(per_state["S1"]["winner"], "RE-SOLVE")
            self.assertFalse(per_state["S1"]["stable"])
            self.assertFalse(report["probe_pass"])

    def test_live_backend_requires_verified_physical_independence(self) -> None:
        # A deepseek run with a statistical R-win but NO response ids must not pass.
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp)
            self._write_probe(root, {
                "S1": {0: {"H": 0.00, "R": 0.05}, 1: {"H": 0.01, "R": 0.06},
                       2: {"H": 0.00, "R": 0.07}},
            })
            _write(root / "protocol" / "run_manifest.json", {"backend": "deepseek"})
            report = analyze_follow_vs_resolve(root, route_margin=0.01)
            per_state = {row["state_id"]: row for row in report["per_state"]}
            self.assertTrue(per_state["S1"]["statistically_stable"])
            self.assertFalse(per_state["S1"]["physical_independence_verified"])
            self.assertFalse(per_state["S1"]["stable"])
            self.assertFalse(report["probe_pass"])

    def test_missing_hidden_is_explicit_and_go_no_go_fails_closed(self) -> None:
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp)
            rows = [_trial("S1", condition, 0.5) for condition in ("H", "R", "N", "D")]
            self._make_run(root, rows, omit_hidden={("S1", "N")})
            report = analyze(root, prereg_path=_prereg(root / "pre.json"))

            self.assertEqual(report["data_completeness"]["trials_missing_hidden"], [{"state_id": "S1", "condition": "N", "replicate": 0}])
            self.assertFalse(report["go_no_go"]["checks"]["hidden_outcome_completeness"]["pass"])
            self.assertFalse(report["go_no_go"]["pilot_continue"])
            self.assertEqual(report["contrasts"]["H_minus_N"]["n"], 0)

    def test_prelocked_agreement_is_distinct_from_retrospective_rule(self) -> None:
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp)
            rows = []
            for state in ("S1", "S2"):
                for condition, score in {"H": 0.8, "R": 0.5, "N": 0.4, "D": 0.7}.items():
                    rows.append(_trial(state, condition, score))
            self._make_run(root, rows)
            pre = _prereg(root / "pre.json", min_gate=2)

            retrospective = analyze(root, prereg_path=pre)
            self.assertEqual(retrospective["agreement_gate"]["claim_status"], "retrospective_baseline_only")

            _write(
                root / "agreement_rule_decisions.json",
                {
                    "locked_before_hidden": True,
                    "locked_utc": "2026-01-01T00:00:00Z",
                    "decisions": {"S1": "FOLLOW", "S2": "RE-SOLVE"},
                },
            )
            locked = analyze(root, prereg_path=pre)
            self.assertEqual(locked["agreement_gate"]["claim_status"], "eligible_for_prespecified_analysis")
            self.assertAlmostEqual(locked["agreement_gate"]["mean_regret_vs_oracle"], 0.15)

    def test_small_sample_does_not_claim_tost_or_gate(self) -> None:
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp)
            rows = [_trial("S1", condition, 0.5) for condition in ("H", "R", "N", "D")]
            self._make_run(root, rows)
            _write(
                root / "agreement_rule_decisions.json",
                {"locked_before_hidden": True, "decisions": {"S1": "FOLLOW"}},
            )
            report = analyze(root, prereg_path=_prereg(root / "pre.json", min_gate=2))

            self.assertEqual(report["contrasts"]["H_minus_R"]["inference_status"], "descriptive_only_small_n")
            self.assertEqual(report["equivalence"]["results"]["H_minus_N"]["test_status"], "not_run_small_n")
            self.assertEqual(report["equivalence"]["results"]["H_minus_N"]["conclusion"], "not_assessed")
            self.assertEqual(report["agreement_gate"]["claim_status"], "not_eligible_small_n")
            self.assertFalse(report["go_no_go"]["main_claim_ready"])

    def test_invalid_same_patch_noise_record_is_not_usable(self) -> None:
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp)
            rows = [_trial("S1", condition, 0.5) for condition in ("H", "R", "N", "D")]
            self._make_run(root, rows)
            _write(root / "same_patch_noise.json", {"records": [{"patch_sha256": "abc", "scores": [0.5]}]})
            report = analyze(root, prereg_path=_prereg(root / "pre.json"))

            self.assertFalse(report["same_patch_noise"]["usable"])
            self.assertFalse(report["go_no_go"]["checks"]["same_patch_evaluator_noise"]["pass"])


if __name__ == "__main__":
    unittest.main()


==> anc/ImplementationLottery/tests/test_blind_fidelity.py <==
"""Information-boundary and deterministic-sampling tests for blind fidelity."""

from __future__ import annotations

import hashlib
from pathlib import Path

from trust_hypo import FrozenState, HypothesisCard, Patch
from trust_hypo.blind_fidelity import (
    build_blind_user, freeze_judging_plan, parse_judgment,
)


def _state(tmp_path: Path, index: int = 0) -> FrozenState:
    code = tmp_path / f"code{index}" / "pipeline"
    code.mkdir(parents=True)
    source = "def fit():\n    return 0\n"
    (code / "model.py").write_text(source, "utf-8")
    digest = hashlib.sha256(source.encode()).hexdigest()
    return FrozenState(
        state_id=f"SECRET_STATE_{index}", domain="tabular", source_ref="private",
        code_dir=str(code.parent), files=["pipeline/model.py"],
        manifest_sha256={"pipeline/model.py": digest}, state_sha256=digest,
        visible_lineage="SECRET_DEVELOPMENT_SCORE=0.99",
        evaluator_ref={"hidden_score": "SECRET_HIDDEN_SCORE=1.0"},
        budget={}, env={}, held_out_excluded=True, created_utc="now",
    )


def _card() -> HypothesisCard:
    fields = {
        "mechanism": "Regularization reduces variance.",
        "intervention": "Add regularization in pipeline/model.py.",
        "prediction": "The frozen idea predicts improvement.",
        "falsifier": "No improvement.",
        "steps": "Edit the model once.",
    }
    return HypothesisCard(
        state_id="SECRET_STATE_0", kind="real", text="card", fields=fields,
        sha256="c" * 64, generator="test", created_utc="now",
    )


def test_blind_prompt_contains_card_and_diff_but_no_protocol_side_channels(tmp_path):
    state = _state(tmp_path)
    source = "def fit():\n    return 1\n"
    patch = Patch(
        files_changed={"pipeline/model.py": source}, edited_axes=["model"],
        status="ok", transcript="AUTO_LABEL=drift", cost={},
    )
    user = build_blind_user(_card(), state, patch)
    assert "Regularization reduces variance" in user
    assert "+    return 1" in user
    for forbidden in (
        "SECRET_STATE", "SECRET_DEVELOPMENT_SCORE", "SECRET_HIDDEN_SCORE",
        "AUTO_LABEL", "drift",
    ):
        assert forbidden not in user


def test_double_label_plan_freezes_exactly_ceil_thirty_percent_and_is_stratified(tmp_path):
    states = [_state(tmp_path, index) for index in range(6)]
    config = {
        "double_label_fraction": 0.3, "selection_seed": 89173,
        "primary_model": "flash", "secondary_model": "flash",
    }
    first = freeze_judging_plan(
        tmp_path / "protocol", states, ideas_per_state=4,
        implementations_per_idea=3, config=config,
    )
    second = freeze_judging_plan(
        tmp_path / "protocol", states, ideas_per_state=4,
        implementations_per_idea=3, config=config,
    )
    assert first == second
    assert first["n_assignments"] == 72
    assert first["n_secondary"] == 22
    counts = {
        state.state_id: sum(
            row["state_id"] == state.state_id
            for row in first["secondary_assignments"]
        )
        for state in states
    }
    assert set(counts.values()).issubset({3, 4})
    assert sum(counts.values()) == 22


def test_judgment_parser_accepts_json_and_rejects_unregistered_labels():
    assert parse_judgment('{"label":"partial","rationale":"some uptake"}')[0] == "partial"
    try:
        parse_judgment('{"label":"mostly faithful","rationale":"vague"}')
    except ValueError:
        pass
    else:
        raise AssertionError("unregistered judge label was accepted")


==> anc/ImplementationLottery/tests/test_bootstrap_lottery.py <==
from __future__ import annotations

import pytest

from scripts.bootstrap_lottery import (
    exact_sign_flip_summary,
    icc_of,
    random_reversal_of,
    short,
    validate_arm_alignment,
)


def _rows(state: str, offset: float = 0.0) -> list[dict]:
    rows = []
    for idea_index, idea in enumerate(("I00", "I01", "I02", "I03")):
        for replicate in range(3):
            rows.append({
                "state_id": state,
                "idea_label": idea,
                "replicate": replicate,
                "card_sha256": f"card-{state}-{idea}",
                "utility": offset + idea_index + replicate / 10,
            })
    return rows


def test_repeated_bootstrap_state_is_renumbered_into_balanced_clusters():
    rows = {"A": _rows("A")}
    value = icc_of(["A", "A"], rows, rerun=0.0)
    assert value is not None


def test_two_sided_sign_flip_floor_counts_only_non_ties():
    result = exact_sign_flip_summary([1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    assert result["informative"] == 4
    assert result["p_value_two_sided"] == pytest.approx(0.125)
    assert result["attainable_floor_two_sided"] == pytest.approx(0.125)


def test_tie_aware_random_reference_is_not_hard_coded_to_75_percent():
    tied = _rows("A")
    for row in tied:
        row["utility"] = 0.0
    assert random_reversal_of(["A"], {"A": tied}) == 0.0


def test_arm_alignment_fails_closed_on_missing_state_or_changed_card():
    base = {"A": _rows("A"), "B": _rows("B")}
    reruns = {"A": [0.0], "B": [0.0]}
    decisions = {"A": {}, "B": {}}
    with pytest.raises(ValueError, match="state sets differ"):
        validate_arm_alignment({
            "lite": (base, decisions, reruns),
            "agent_core": ({"A": _rows("A")}, {"A": {}}, {"A": [0.0]}),
        })

    changed = {state: [dict(row) for row in rows] for state, rows in base.items()}
    changed["A"][0]["card_sha256"] = "different"
    with pytest.raises(ValueError, match="assignment/card keys differ"):
        validate_arm_alignment({
            "lite": (base, decisions, reruns),
            "agent_core": (changed, decisions, reruns),
        })


def test_state_shortening_preserves_cross_domain_ids():
    assert short("CC18_t9957_qsar-biodeg") == "t9957"
    assert short("M001") == "M001"
    assert short("S002") == "S002"


==> anc/ImplementationLottery/tests/test_decision_audit.py <==
import numpy as np
import pytest

from trust_hypo.decision_audit import (all_worlds, decision, alignment_distribution,
                                     task_moments, components, paired_contrast)
from trust_hypo.lottery import nested_variance_components


def test_tied_winner_sets_preserve_shared_best_idea():
    d = decision([1, 1], [1, 0])
    assert d['lex_reversal'] == 1
    assert d['disjoint_winner_sets'] == 0
    assert d['random_tie_reversal'] == .5


def test_enumeration_removes_replica_label_dependence():
    scores = np.array([[1, 0, -1], [.3, .2, .4], [0, 0, .1]])
    permuted = scores.copy()
    permuted[1] = permuted[1, [2, 0, 1]]
    before = np.mean([d['lex_reversal'] for d in all_worlds(scores).values()])
    after = np.mean([d['lex_reversal'] for d in all_worlds(permuted).values()])
    assert before == pytest.approx(after)
    assert alignment_distribution(scores)['mean'] == pytest.approx(before)


def test_unbalanced_formula_recovers_balanced_registered_estimator():
    rng = np.random.default_rng(21)
    rows = [{'state_id':str(s),'idea_label':str(i),'replicate':r,
             'utility':float(s+i+rng.normal()),'rerun_variance':.05}
            for s in range(4) for i in range(4) for r in range(3)]
    sufficient = sum(task_moments([r for r in rows if r['state_id']==str(s)]) for s in range(4))
    measured = components(sufficient)
    registered = nested_variance_components(rows, rerun_variance=.05)
    assert float(measured['idea_icc']) == pytest.approx(registered['idea_icc'])
    assert float(measured['implementation']) == pytest.approx(registered['bounded_components']['implementation'])


def test_exact_sign_flip_uses_tasks_and_retains_zero_differences():
    result = paired_contrast([1, 1, 0])
    assert result['n_tasks'] == 3
    assert result['two_sided_sign_flip_p'] == .5


def test_prospective_selection_uses_only_selection_slots():
    from scripts.analyze_aistats_study import policies
    rows = [{'state_id': 's', 'idea_label': idea, 'replicate': r, 'utility': v}
            for idea, values in [('I00', [.5]*8), ('I01', [1, 0, 0, .1, .1, 0, 0, 0])]
            for r, v in enumerate(values)]
    before = policies(rows, {'s': {'accuracy': 1}}, {}, False)['per_task']['s']['policies']
    assert before['mean3']['selected_idea'] == 'I00'
    assert before['max3']['selected_idea'] == 'I01'
    for row in rows:
        if row['replicate'] >= 5:
            row['utility'] = 1 if row['idea_label'] == 'I01' else 0
    after = policies(rows, {'s': {'accuracy': 1}}, {}, False)['per_task']['s']['policies']
    assert {k: v['selected_idea'] for k, v in before.items()} == {k: v['selected_idea'] for k, v in after.items()}
    assert before['max3']['regret_accuracy_pp'] > after['max3']['regret_accuracy_pp']


def test_saved_code_control_preserves_declared_bootstrap_seed():
    from scripts.audit_existing_evidence import audit_subset
    from trust_hypo.decision_audit import aggregate_task_reports, variance_report

    rng = np.random.default_rng(21)
    rows, reruns, scales = [], {}, {}
    for state in ['s0', 's1', 's2', 's3']:
        scales[state] = {'accuracy': .7, 'n_test': 100}
        for idea in ['I00', 'I01']:
            for replicate in range(3):
                scores = rng.normal(0, .1, 3).tolist()
                reruns[(state, idea, replicate)] = scores
                rows.append({'state_id': state, 'idea_label': idea,
                    'replicate': replicate, 'utility': scores[0],
                    'rerun_variance': float(np.var(scores, ddof=1)),
                    'valid_patch': True, 'fidelity': 'faithful'})
    result = audit_subset(rows, reruns, scales, n_boot=73, seed=234)
    reports = [r['difference'] for r in result['same_artifact_control'].values()]
    expected = aggregate_task_reports(reports, n_boot=73, seed=234)
    assert result['control_difference'] == expected
    assert result['variance'] == variance_report(rows, n_boot=73, seed=234)
    assert expected != aggregate_task_reports(reports, n_boot=73, seed=2)


==> anc/ImplementationLottery/tests/test_decision_followup.py <==
"""Check decision targets and budget accounting in the offline follow-up."""
import sys
from pathlib import Path
import numpy as np
import pytest
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'scripts'))
from analyze_decision_followup import (adaptive_choices,integer_allocation,crossfit_slope_terms,
    simulate_calibration,learner_source_tag,rank_average)


def test_gap_policy_preserves_single_draw_budget_when_candidates_are_separated():
    scores=np.array([[10.,10.,10.,10.,10.],[0.,0.,0.,0.,0.],[-10.]*5,[-20.]*5])
    p=adaptive_choices(scores,np.ones(4)*.01)
    assert p['n_worlds']==625
    assert p['expansion_probability']==0
    assert p['mean_implementation_count']==4
    np.testing.assert_equal(p['adaptive_probabilities'],[1,0,0,0])


def test_gap_policy_expands_exactly_two_cards_and_preserves_tie_rule():
    p=adaptive_choices(np.ones((4,5)),np.ones(4))
    assert p['mean_implementation_count']==12
    assert p['expansion_probability']==1
    np.testing.assert_equal(p['adaptive_probabilities'],[0,0,0,1])


def test_integer_cost_allocation_obeys_budget_and_matches_exhaustive_designs():
    result=integer_allocation(4.,1.,10.,2.,240.)
    choices=[(4/j+1/(j*k),j,k) for j in range(1,25) for k in range(1,121) if j*(10+2*k)<=240]
    assert result['variance_pp2']==pytest.approx(min(v for v,j,k in choices))
    assert result['continuous_k']==pytest.approx(np.sqrt(1.25))
    assert result['service_seconds']<=240


def test_leave_one_program_out_projection_recovers_linear_score_relation():
    x=np.array([0.,1.,2.,4.,6.]);y=3+2*x
    slopes,terms,predictions,missing=crossfit_slope_terms(x,y)
    np.testing.assert_allclose(slopes,2)
    np.testing.assert_allclose(predictions,y)
    assert not missing.any()


def test_crossfit_flags_unidentified_extrapolation_from_constant_training_scores():
    slopes,terms,predictions,missing=crossfit_slope_terms([0,0,0,0,1],[1,1,1,1,3])
    assert missing.tolist()==[False,False,False,False,True]
    assert slopes[-1]==0
    assert predictions[-1]==1


def test_workflow_closed_form_matches_the_same_simulated_two_card_target():
    result=simulate_calibration([{'mean':1.,'implementation':.6,'seed':.4},
        {'mean':0.,'implementation':.9,'seed':.2}],n_sim=40000,seed=4)
    for key in ['one','mean3','mean5']:
        assert result[key]['two_card_formula_minus_simulation']==pytest.approx(0,abs=.009)
    assert result['mean5']['fit_leader_error']>0


def test_source_tags_separate_hgb_nuisance_settings_and_svm_iteration_caps():
    base='from sklearn.ensemble import HistGradientBoostingClassifier as HGB\nm=HGB(learning_rate=.08,max_iter=150,max_leaf_nodes=31,min_samples_leaf=20,l2_regularization=1.0)'
    assert learner_source_tag(base)['group']=='baseline_hgb_core'
    changed=learner_source_tag(base.replace('learning_rate=.08','learning_rate=.05'))
    assert changed['changed_core_parameters']==['learning_rate']
    assert learner_source_tag('from sklearn.svm import SVC\nm=SVC(C=1,max_iter=300)')['finite_iteration_cap']
    assert learner_source_tag('from sklearn.ensemble import HistGradientBoostingClassifier\nm=HistGradientBoostingClassifier(**config)')['group']=='dynamic_hgb_settings'


def test_rank_correlation_uses_average_ranks_for_ties():
    np.testing.assert_equal(rank_average([4,1,1,2]),[3,.5,.5,2])


==> anc/ImplementationLottery/tests/test_evaluation_timeout.py <==
import os
from pathlib import Path
import subprocess
import sys
import time

import pytest

from trust_hypo.tabular import _run_controller


@pytest.mark.skipif(os.name!='posix',reason='Process-group cleanup uses POSIX sessions')
def test_timeout_stops_controller_and_its_training_child(tmp_path):
    controller=tmp_path/'controller.py'
    controller.write_text('''import subprocess, sys, time
from pathlib import Path
worker = subprocess.Popen([sys.executable, '-c', 'import time; time.sleep(30)'])
root = Path(sys.argv[sys.argv.index('--repo-root') + 1])
(root / 'worker.pid').write_text(str(worker.pid))
time.sleep(30)
''')
    started=time.monotonic()
    with pytest.raises(subprocess.TimeoutExpired):
        _run_controller(sys.executable,controller,tmp_path,tmp_path,'unused','unused',
                        'holdout','accuracy',timeout=1)
    assert time.monotonic()-started < 5
    pid=int((tmp_path/'worker.pid').read_text())
    status=Path(f'/proc/{pid}/stat')
    if status.exists():
        assert status.read_text().split()[2]=='Z'


==> anc/ImplementationLottery/tests/test_executor_protocol.py <==
from __future__ import annotations

from pathlib import Path

import pytest

from trust_hypo.cards import LLMIdeator, MockIdeator, MockPlanner, freeze_card, freeze_plan
from trust_hypo.conditions import CardLeakToReSolveError, build_executor_input
from trust_hypo.executor import LLMPatchExecutor, _axis_of
from trust_hypo.fidelity import _declared_axis
from trust_hypo.model_client import OutputBudgetExhausted
from trust_hypo.state_exporter import export_state
from trust_hypo.types import Budget, Condition
from trust_hypo.types import Plan


class StaticClient:
    name = "static"

    def __init__(self, responses: list[str]):
        self.responses = list(responses)

    def fork(self):
        return StaticClient(list(self.responses))

    def complete(self, system, user, *, max_tokens):
        return self.responses.pop(0), {
            "input_tokens": 10,
            "output_tokens": 10,
            "sampling_seed_supported": False,
        }


class TrackingClient(StaticClient):
    def __init__(self, responses: list[str]):
        super().__init__(responses)
        self.requested_max_tokens: list[int] = []

    def fork(self):
        return self

    def complete(self, system, user, *, max_tokens):
        self.requested_max_tokens.append(max_tokens)
        return super().complete(system, user, max_tokens=max_tokens)


class TruncateOnceClient(TrackingClient):
    def complete(self, system, user, *, max_tokens):
        self.requested_max_tokens.append(max_tokens)
        if len(self.requested_max_tokens) == 1:
            raise OutputBudgetExhausted(
                "truncated",
                usage={
                    "input_tokens": 123,
                    "output_tokens": max_tokens,
                    "response_id": "truncated-response",
                },
            )
        return StaticClient.complete(self, system, user, max_tokens=max_tokens)


class AlwaysTruncateClient(TrackingClient):
    def complete(self, system, user, *, max_tokens):
        self.requested_max_tokens.append(max_tokens)
        index = len(self.requested_max_tokens)
        raise OutputBudgetExhausted(
            "truncated",
            usage={
                "input_tokens": 100,
                "output_tokens": max_tokens,
                "response_id": f"truncated-{index}",
            },
        )


def make_state(tmp_path: Path):
    snapshot = tmp_path / "snapshot"
    pipeline = snapshot / "pipeline"
    pipeline.mkdir(parents=True)
    (pipeline / "__init__.py").write_text("", "utf-8")
    (pipeline / "features.py").write_text(
        "def build_features(data):\n    return data\n", "utf-8"
    )
    return export_state(
        snapshot,
        domain="materials",
        state_id="S001",
        out_root=tmp_path / "states",
        evaluator_ref={
            "adapter": "mock",
            "tasks": ["toy"],
            "editable_files": ["pipeline/features.py"],
        },
        budget=Budget(token_budget=2000, repair_attempts=0),
    )


def test_r_packet_rejects_any_card_object(tmp_path):
    state = make_state(tmp_path)
    card = freeze_card(state, MockIdeator(), generator="mock")
    plan = freeze_plan(state, MockPlanner(), planner_name="mock")
    with pytest.raises(CardLeakToReSolveError):
        build_executor_input(Condition.R, state, real_card=card, plan=plan)


@pytest.mark.parametrize("path", ["../../escaped.py", "/tmp/escaped.py", "C:/escaped.py"])
def test_llm_patch_path_escape_is_rejected(tmp_path, path):
    state = make_state(tmp_path)
    card = freeze_card(state, MockIdeator(), generator="mock")
    packet = build_executor_input(Condition.H, state, real_card=card)
    response = (
        f"<<<FILE {path}>>>\n"
        "def escaped():\n    return True\n"
        "<<<END>>>"
    )
    executor = LLMPatchExecutor(StaticClient([response]), max_model_calls=1)
    patch = executor.implement(
        state,
        packet,
        tmp_path / "branch",
        Budget(token_budget=2000, repair_attempts=0),
    )
    assert patch.status == "invalid"
    assert patch.files_changed == {}
    assert not (tmp_path / "escaped.py").exists()


def test_read_then_minimal_edit(tmp_path):
    state = make_state(tmp_path)
    card = freeze_card(state, MockIdeator(), generator="mock")
    packet = build_executor_input(Condition.H, state, real_card=card)
    responses = [
        "<<<READ pipeline/features.py>>>",
        (
            "<<<EDIT pipeline/features.py>>>\n"
            "<<<SEARCH>>>\n"
            "def build_features(data):\n    return data\n"
            "<<<REPLACE>>>\n"
            "def build_features(data):\n    return data.copy()\n"
            "<<<END>>>"
        ),
    ]
    patch = LLMPatchExecutor(StaticClient(responses)).implement(
        state,
        packet,
        tmp_path / "branch",
        Budget(token_budget=3000, tool_calls=1, repair_attempts=0),
    )
    assert patch.status == "ok"
    assert list(patch.files_changed) == ["pipeline/features.py"]
    assert patch.cost["model_calls"] == 2
    assert patch.cost["tool_calls"] == 1
    assert "data.copy()" in patch.files_changed["pipeline/features.py"]


def test_executor_uses_frozen_per_call_output_ceiling(tmp_path):
    state = make_state(tmp_path)
    card = freeze_card(state, MockIdeator(), generator="mock")
    packet = build_executor_input(Condition.H, state, real_card=card)
    client = TrackingClient([
        (
            "<<<EDIT pipeline/features.py>>>\n"
            "<<<SEARCH>>>\nreturn data\n"
            "<<<REPLACE>>>\nreturn data.copy()\n<<<END>>>"
        )
    ])
    patch = LLMPatchExecutor(client, max_model_calls=1).implement(
        state,
        packet,
        tmp_path / "branch-large-budget",
        Budget(token_budget=64000, max_tokens_per_call=16000),
    )
    assert patch.status == "ok"
    assert client.requested_max_tokens == [16000]
    assert patch.cost["max_tokens_per_call"] == 16000


def test_output_exhaustion_is_charged_before_compact_retry(tmp_path):
    state = make_state(tmp_path)
    card = freeze_card(state, MockIdeator(), generator="mock")
    packet = build_executor_input(Condition.H, state, real_card=card)
    client = TruncateOnceClient([
        (
            "<<<EDIT pipeline/features.py>>>\n"
            "<<<SEARCH>>>\nreturn data\n"
            "<<<REPLACE>>>\nreturn data.copy()\n<<<END>>>"
        )
    ])
    patch = LLMPatchExecutor(client, max_model_calls=3).implement(
        state,
        packet,
        tmp_path / "branch-truncated",
        Budget(
            token_budget=64000,
            max_tokens_per_call=16000,
            repair_attempts=2,
        ),
    )
    assert patch.status == "ok"
    assert client.requested_max_tokens == [16000, 16000]
    assert patch.cost["model_calls"] == 2
    assert patch.cost["attempted_model_calls"] == 2
    assert patch.cost["repairs"] == 1
    assert patch.cost["output_budget_exhaustions"] == 1
    assert patch.cost["input_tokens"] == 133
    assert patch.cost["output_tokens"] == 16010
    assert patch.cost["response_ids"] == ["truncated-response"]
    assert "previous response exhausted" in patch.transcript.lower()


def test_second_output_exhaustion_is_invalid_without_best_of_n_retry(tmp_path):
    state = make_state(tmp_path)
    card = freeze_card(state, MockIdeator(), generator="mock")
    packet = build_executor_input(Condition.H, state, real_card=card)
    client = AlwaysTruncateClient([])
    patch = LLMPatchExecutor(client, max_model_calls=4).implement(
        state,
        packet,
        tmp_path / "branch-twice-truncated",
        Budget(
            token_budget=64000,
            max_tokens_per_call=16000,
            repair_attempts=2,
        ),
    )
    assert patch.status == "invalid"
    assert client.requested_max_tokens == [16000, 16000]
    assert patch.cost["model_calls"] == 2
    assert patch.cost["repairs"] == 1
    assert patch.cost["output_budget_exhaustions"] == 2
    assert patch.cost["output_tokens"] == 32000
    assert patch.cost["response_ids"] == ["truncated-1", "truncated-2"]


def test_duplicate_line_read_blocks_count_once(tmp_path):
    state = make_state(tmp_path)
    card = freeze_card(state, MockIdeator(), generator="mock")
    packet = build_executor_input(Condition.H, state, real_card=card)
    read = "<<<READ pipeline/features.py LINES 1 2>>>"
    responses = [
        f"I will inspect {read}\n{read}",
        (
            "<<<EDIT pipeline/features.py>>>\n"
            "<<<SEARCH>>>\nreturn data\n"
            "<<<REPLACE>>>\nreturn data.copy()\n<<<END>>>"
        ),
    ]
    patch = LLMPatchExecutor(StaticClient(responses)).implement(
        state,
        packet,
        tmp_path / "branch-duplicate-read",
        Budget(token_budget=32000, tool_calls=1, repair_attempts=0),
    )
    assert patch.status == "ok"
    assert patch.cost["tool_calls"] == 1


def test_calibration_is_part_of_model_axis():
    assert _axis_of("pipeline/calibration.py") == "model"
    plan = Plan(
        state_id="S",
        text="intervention: apply residual calibration in calibration.py",
        fields={},
        sha256="x",
        planner="test",
        created_utc="now",
    )
    assert _declared_axis(plan) == "model"


def test_explicit_intervention_path_wins_over_explanatory_axis_words():
    plan = Plan(
        state_id="S",
        text="mechanism: feature variance; intervention: edit pipeline/models.py",
        fields={
            "intervention": "Edit pipeline/models.py to regularize the estimator; keep features fixed."
        },
        sha256="x",
        planner="test",
        created_utc="now",
    )
    assert _declared_axis(plan) == "model"


def test_low_context_ideator_sees_no_code_lineage_or_hidden_wiring(tmp_path):
    state = make_state(tmp_path)
    state.visible_lineage = "SECRET VISIBLE LINEAGE"
    state.evaluator_ref.update({
        "data": "/private/data.npz",
        "split": "/private/split.json",
        "baseline_holdout": 0.987,
        "baseline_signal": 0.75,
        "source_meta": {"task_id": 37, "n_features": 8},
    })
    response = (
        "mechanism: Regularization may improve generalization under limited metadata.\n"
        "intervention: Adjust one model regularization parameter conservatively.\n"
        "prediction: Development accuracy should improve.\n"
        "falsifier: No accuracy gain would reject the proposal.\n"
        "steps: Change one model parameter and evaluate it once."
    )
    client = TrackingClient([response])
    ideator = LLMIdeator(client, context_mode="task_only")
    fields = ideator.make_card(state)
    prompt = ideator.last_trace["user"]
    assert fields["mechanism"]
    assert "SECRET VISIBLE LINEAGE" not in prompt
    assert "CODE OUTLINE" not in prompt
    assert "data.npz" not in prompt and "split.json" not in prompt
    assert "baseline_holdout" not in prompt and "0.987" not in prompt
    assert "baseline_signal" in prompt and "task_id" in prompt


==> anc/ImplementationLottery/tests/test_extension_analysis.py <==
import numpy as np

from scripts.analyze_aistats_extension import policy_results
from trust_hypo.selection_policy import freeze_bank


def _task():
    labels=[f'I{i:02d}' for i in range(4)]
    bank={label:[value]*5 for label,value in zip(labels,[1.,.5,0.,-.1])}
    selection=[];test=[];reference=[]
    for label,quality in zip(labels,[.1,.3,-.1,-.2]):
        for replicate in range(5):
            selection.append({'idea_label':label,'replicate':replicate,'valid':True,
                'fidelity':'faithful','blind_labels':['faithful','faithful']})
            test.append({'idea_label':label,'replicate':replicate,'valid_patch':True,
                'complete_three_seeds':True,'fidelity':'faithful',
                'blind_labels':['faithful','faithful'],'reference_utility':quality+.1})
        for replicate in range(12):
            reference.append({'idea_label':label,'replicate':replicate,'valid_patch':True,
                'complete_three_seeds':True,'fidelity':'faithful',
                'blind_labels':['faithful','faithful'],'reference_utility':quality,'utility':quality})
    return {999:{'state_id':'synthetic','rows':reference,'selection_test':test,
        'scale':{'accuracy':.8},'choices':{'selection_records':selection,
        'development':{'combinations':freeze_bank(bank)}}}}


def test_selected_idea_and_retained_code_use_distinct_test_targets():
    result=policy_results(_task(),'itt','development','combinations')
    for policy in result['per_task']['999']['policies'].values():
        assert np.isclose(policy['regret_accuracy_pp'],16.)
        assert np.isclose(policy['retained_minus_fresh_accuracy_pp'],8.)


def test_conditional_population_uses_its_prefrozen_card_subset():
    tasks=_task();tasks[999]['rows'][0]['fidelity']='drift'
    result=policy_results(tasks,'faithful','development','combinations')
    assert result['per_task']['999']['ideas']==['I01','I02','I03']
    for policy in result['per_task']['999']['policies'].values():
        assert np.isclose(policy['regret_accuracy_pp'],0.)


==> anc/ImplementationLottery/tests/test_handoff_probe.py <==
from __future__ import annotations

import json
import subprocess
import sys
from pathlib import Path

from trust_hypo import export_tabular_state, make_synthetic_dataset

ROOT = Path(__file__).resolve().parents[1]


def test_minimal_probe_is_hr_only_auditable_and_resumable(tmp_path):
    states_dir = tmp_path / "states"
    X, y = make_synthetic_dataset(
        n=120, d=5, task_type="classification", seed=8
    )
    export_tabular_state(
        X, y, state_id="T999", out_root=states_dir, metric="accuracy",
        repo_cwd=str(ROOT), venv_python=sys.executable,
        source_meta={"source": "test", "task_id": 999},
        baseline_kind="numpy_ridge",
    )
    prereg = {
        "one_sentence_question": "Should the executor FOLLOW the card or RE-SOLVE the state?",
        "task_ids": [999], "conditions": ["H", "R"], "replicates": 2,
        "card_source": {"effort": "low"},
        "independent_plan": {"effort": "max"},
        "executor": {
            "effort": "max", "max_model_calls_per_branch": 2,
            "token_budget_per_branch": 4000, "max_tokens_per_call": 2000,
            "repair_attempts": 1,
        },
        "benchmark": {"baseline": "numpy_ridge"},
        "compute_policy": {
            "max_model_fits": 1, "max_ensemble": 1, "max_iterations": 300,
            "max_wall_s": 60.0, "max_memory_mb": None,
            "forbid_search": True, "forbid_extra_data_load": True,
            "forbid_unavailable_libraries": True,
            "enforcement": "descriptive field ignored by dataclass constructor",
        },
        "api_call_cap": 20, "route_margin_normalized": 0.01,
        "go_no_go": {"min_stable_r_wins": 1},
    }
    prereg_path = tmp_path / "prereg.json"
    prereg_path.write_text(json.dumps(prereg), "utf-8")
    run_dir = tmp_path / "run"
    cmd = [
        sys.executable, str(ROOT / "scripts" / "run_handoff_probe.py"),
        "--states-dir", str(states_dir), "--run-dir", str(run_dir),
        "--prereg", str(prereg_path), "--backend", "mock", "--allow-dirty",
    ]
    first = subprocess.run(cmd, cwd=ROOT, text=True, capture_output=True)
    assert first.returncode == 0, first.stderr
    assert not (run_dir / "T999" / "cards" / "null_card.json").exists()
    assert len(list(run_dir.glob("T999/[HR]_r*/trial.json"))) == 4
    assert len(list((run_dir / "_sealed").glob("*.sealed.json"))) == 4
    assert json.loads((run_dir / "protocol" / "compute_precheck.json").read_text())["clean"]
    summary = json.loads((run_dir / "follow_vs_resolve.json").read_text())
    assert summary["complete"] is True
    assert summary["question"].endswith("RE-SOLVE the state?")
    frozen_hashes = {
        path.relative_to(run_dir).as_posix(): path.read_bytes()
        for path in run_dir.glob("T999/[HR]_r*/trial.json")
    }

    resumed = subprocess.run(cmd + ["--resume"], cwd=ROOT, text=True, capture_output=True)
    assert resumed.returncode == 0, resumed.stderr
    assert frozen_hashes == {
        path.relative_to(run_dir).as_posix(): path.read_bytes()
        for path in run_dir.glob("T999/[HR]_r*/trial.json")
    }


==> anc/ImplementationLottery/tests/test_lottery_analysis.py <==
"""Known-truth and outcome-blind tests for the Lottery estimators."""

from __future__ import annotations

import math

import numpy as np
import pytest

from trust_hypo import HypothesisCard, TrialRecord
from trust_hypo.lottery import (
    _patch_diversity,
    _one_shot_misranking,
    idea_label,
    mechanism_signature,
    nested_variance_components,
    select_rerun_assignments,
    semantic_duplicate,
)


def _card(intervention: str, mechanism: str = "mechanism") -> HypothesisCard:
    return HypothesisCard(
        state_id="S", kind="real", text=intervention,
        fields={
            "mechanism": mechanism, "intervention": intervention,
            "prediction": "gain", "falsifier": "no gain", "steps": intervention,
        },
        sha256="a" * 64, generator="test", created_utc="now",
    )


def _record(state: str, idea: str, replicate: int) -> TrialRecord:
    return TrialRecord(
        state_id=state, domain="tabular", condition=idea, replicate=replicate,
        card_sha256="c" * 64, plan_sha256=None,
        patch={
            "files_changed": {"pipeline/model.py": f"# {state}/{idea}/{replicate}"},
            "edited_axes": ["model"], "status": "ok", "transcript": "",
            "cost": {}, "notes": "",
        },
        development_score=None, hidden_score_sealed_path=None, fidelity=None,
        budget={}, seed=replicate, created_utc="now", status="ok",
    )


def test_mechanism_signature_rejects_rewording_but_keeps_distinct_axis():
    a = mechanism_signature(_card(
        "Replace pipeline/model.py with LogisticRegression and fixed regularization.",
        "A regularized linear boundary should generalize.",
    ))
    b = mechanism_signature(_card(
        "Use fixed regularization with LogisticRegression in pipeline/model.py.",
        "Generalization should improve with a regularized linear boundary.",
    ))
    c = mechanism_signature(_card(
        "Add quantile clipping in pipeline/features.py before model fitting.",
        "Extreme numeric values destabilize the representation.",
    ))
    duplicate, similarity = semantic_duplicate(b, [a], threshold=0.70)
    assert duplicate and similarity is not None
    distinct, _ = semantic_duplicate(c, [a], threshold=0.70)
    assert not distinct


def test_rerun_selection_is_deterministic_stratified_and_score_blind():
    records = [
        _record(state, idea_label(idea), rep)
        for state in ("S0", "S1", "S2")
        for idea in range(2)
        for rep in range(2)
    ]
    for index, record in enumerate(records):
        record.development_score = float(index * 1000)
    first = select_rerun_assignments(records, count=3, seed=19)
    for record in records:
        record.development_score = -999999.0
    second = select_rerun_assignments(records, count=3, seed=19)
    assert first == second
    assert {row["state_id"] for row in first} == {"S0", "S1", "S2"}


def test_nested_mom_recovers_known_variance_components():
    rng = np.random.default_rng(724)
    truth = {"state": 0.04, "idea": 0.09, "implementation": 0.16, "rerun": 0.01}
    rows = []
    for state_index in range(160):
        state_effect = rng.normal(scale=math.sqrt(truth["state"]))
        for idea_index in range(5):
            idea_effect = rng.normal(scale=math.sqrt(truth["idea"]))
            for replicate in range(4):
                value = (
                    state_effect + idea_effect
                    + rng.normal(scale=math.sqrt(truth["implementation"]))
                    + rng.normal(scale=math.sqrt(truth["rerun"]))
                )
                rows.append({
                    "state_id": f"S{state_index:03d}",
                    "idea_label": idea_label(idea_index),
                    "replicate": replicate, "utility": value,
                })
    report = nested_variance_components(rows, rerun_variance=truth["rerun"])
    estimated = report["bounded_components"]
    for component, expected in truth.items():
        assert estimated[component] == pytest.approx(expected, rel=0.22, abs=0.015)
    expected_icc = truth["idea"] / (
        truth["idea"] + truth["implementation"] + truth["rerun"]
    )
    assert report["idea_icc"] == pytest.approx(expected_icc, abs=0.05)


def test_single_state_mom_estimates_within_state_components_without_icc():
    rows = []
    for idea, draws in {
        "I00": [0.0, 2.0, 4.0],
        "I01": [10.0, 12.0, 14.0],
        "I02": [20.0, 22.0, 24.0],
        "I03": [30.0, 32.0, 34.0],
    }.items():
        for replicate, utility in enumerate(draws):
            rows.append({
                "state_id": "S0", "idea_label": idea,
                "replicate": replicate, "utility": utility,
            })
    report = nested_variance_components(rows, rerun_variance=1.0)
    assert report["n_states"] == 1
    assert report["raw_components"]["state"] is None
    assert report["bounded_components"]["state"] is None
    assert report["bounded_components"]["implementation"] == pytest.approx(3.0)
    assert report["idea_icc"] is None
    assert report["idea_icc_status"] == "not_reported_single_state_low_df"
    assert report["degrees_of_freedom"] == {
        "state": 0, "idea_within_state": 3,
        "implementation_within_idea": 8,
    }
    assert report["non_estimable_components"] == ["state"]


def test_patch_diversity_distinguishes_identical_from_distinct_implementations():
    rows = []
    for idea, hashes in {
        "I00": ["same", "same", "same"],
        "I01": ["a", "b", "c"],
    }.items():
        for replicate, patch_hash in enumerate(hashes):
            rows.append({
                "state_id": "S0", "idea_label": idea,
                "replicate": replicate, "patch_sha256": patch_hash,
                "valid_patch": True,
            })
    report = _patch_diversity(rows)
    assert report["n_idea_cells"] == 2
    assert report["cells_with_multiple_distinct_valid_patches"] == 1
    assert report["fraction_eligible_cells_with_multiple_distinct_valid_patches"] == 0.5
    by_idea = {row["idea_label"]: row for row in report["per_idea"]}
    assert by_idea["I00"]["all_valid_patches_byte_identical"] is True
    assert by_idea["I01"]["n_distinct_valid_patches"] == 3


def test_one_shot_misranking_uses_other_draws_as_truth():
    rows = []
    values = {"I00": [10.0, 0.0, 0.0], "I01": [9.0, 9.0, 9.0]}
    for state in ("S0", "S1"):
        for idea, draws in values.items():
            for replicate, utility in enumerate(draws):
                rows.append({
                    "state_id": state, "idea_label": idea,
                    "replicate": replicate, "utility": utility,
                })
    report = _one_shot_misranking(rows)
    assert report["n_decisions"] == 6
    assert report["misranking_rate"] == pytest.approx(1 / 3)
    assert report["mean_selection_regret"] > 0


==> anc/ImplementationLottery/tests/test_lottery_pilot.py <==
"""Zero-API end-to-end smoke for the Lottery freeze/unblind/resume protocol."""

from __future__ import annotations

import json
import hashlib
import subprocess
import sys
from pathlib import Path
import pytest

from trust_hypo import export_tabular_state, make_synthetic_dataset


ROOT = Path(__file__).resolve().parents[1]


def _write_test_prereg(path: Path) -> None:
    source = json.loads(
        (ROOT / "config" / "lottery_pilot_preregistration.json").read_text("utf-8")
    )
    source.update({
        "_status": "test fixture",
        "expected_states": 2,
        "task_ids": [901, 902],
        "ideas_per_state": 2,
        "implementations_per_idea": 2,
    })
    source["benchmark"]["baseline"] = "numpy_ridge"
    source["state_selection"]["min_development_headroom_to_ceiling"] = 0.0
    source["semantic_diversity"].update({
        "duplicate_similarity_threshold": 0.95,
        "max_generation_attempts_per_state": 4,
    })
    source["same_patch_rerun"].update({
        "n_patches": 2,
        "additional_training_seeds": [101, 202],
    })
    source["go_no_go"].update({
        "min_distinct_ideas_per_state": 2,
        "min_states_with_diverse_portfolio": 2,
    })
    path.write_text(json.dumps(source, indent=2), "utf-8")


@pytest.mark.parametrize("evaluation_workers", [1, 3])
def test_mock_lottery_full_matrix_and_resume(tmp_path, evaluation_workers):
    states_dir = tmp_path / "states"
    for index, task_id in enumerate((901, 902)):
        X, y = make_synthetic_dataset(
            n=180, d=6, task_type="classification", seed=40 + index
        )
        export_tabular_state(
            X, y, state_id=f"L{index}", out_root=states_dir,
            metric="accuracy", repo_cwd=str(ROOT),
            source_meta={"task_id": task_id}, baseline_kind="numpy_ridge",
        )
    prereg = tmp_path / "prereg.json"
    _write_test_prereg(prereg)
    run_dir = tmp_path / "run"
    command = [
        sys.executable, str(ROOT / "scripts" / "run_lottery_pilot.py"),
        "--states-dir", str(states_dir), "--run-dir", str(run_dir),
        "--prereg", str(prereg), "--backend", "mock", "--allow-dirty",
        "--evaluation-workers", str(evaluation_workers),
    ]
    first = subprocess.run(command, cwd=ROOT, text=True, capture_output=True)
    assert first.returncode == 0, first.stdout + first.stderr

    trial_paths = sorted(run_dir.glob("L*/*_r*/trial.json"))
    sealed_paths = sorted((run_dir / "_sealed").glob("*.sealed.json"))
    assert len(trial_paths) == 8  # 2 states x 2 ideas x 2 implementations
    assert len(sealed_paths) == 8
    report = json.loads((run_dir / "lottery_analysis.json").read_text("utf-8"))
    assert report["complete"] is True
    assert report["n_assignments"] == 8
    assert report["blind_primary_coverage"] == 1.0
    assert report["fidelity_judging"]["n_double_labeled"] == 3
    assert len(report["utility_sensitivity"]) == 9
    judgments = sorted((run_dir / "fidelity_judgments").glob("*.json"))
    assert len(judgments) == 11  # 8 primary + ceil(0.30 * 8) secondary
    for path in trial_paths:
        fidelity = json.loads(path.read_text("utf-8"))["fidelity"]
        assert fidelity["final_label_source"] == "blind_primary"
        assert fidelity["blind_labels"]
    reruns = json.loads((run_dir / "same_patch_reruns.json").read_text("utf-8"))
    assert len(reruns["records"]) == 2
    assert all(len(record["scores"]) == 3 for record in reruns["records"])

    frozen_bytes = {
        str(path.relative_to(run_dir)): path.read_bytes()
        for path in trial_paths + sealed_paths + judgments + [
            run_dir / "protocol" / "pre_unblind_manifest.json",
            run_dir / "protocol" / "rerun_selection.json",
        ]
    }
    second = subprocess.run(
        command + ["--resume"], cwd=ROOT, text=True, capture_output=True
    )
    assert second.returncode == 0, second.stdout + second.stderr
    for rel, expected in frozen_bytes.items():
        assert (run_dir / rel).read_bytes() == expected


def test_mock_single_state_detectability_path_completes(tmp_path):
    states_dir = tmp_path / "states"
    X, y = make_synthetic_dataset(
        n=180, d=6, task_type="classification", seed=71
    )
    export_tabular_state(
        X, y, state_id="P0", out_root=states_dir,
        metric="accuracy", repo_cwd=str(ROOT),
        source_meta={"task_id": 903}, baseline_kind="numpy_ridge",
    )
    prereg = tmp_path / "single_prereg.json"
    source = json.loads(
        (ROOT / "config" / "lottery_pilot_preregistration.json").read_text("utf-8")
    )
    source.update({
        "_status": "single-state test fixture", "expected_states": 1,
        "task_ids": [903], "ideas_per_state": 2,
        "implementations_per_idea": 2,
    })
    source["benchmark"]["baseline"] = "numpy_ridge"
    source["state_selection"]["min_development_headroom_to_ceiling"] = 0.0
    source["semantic_diversity"].update({
        "duplicate_similarity_threshold": 0.95,
        "max_generation_attempts_per_state": 4,
    })
    source["same_patch_rerun"].update({
        "n_patches": 1, "additional_training_seeds": [101, 202],
    })
    source["go_no_go"].update({
        "mode": "single_state_detectability",
        "min_distinct_ideas_per_state": 2,
        "min_states_with_diverse_portfolio": 1,
        "min_implementation_sd": 0.01,
        "min_implementation_to_rerun_variance_ratio": 1.0,
    })
    source["portfolio_quality"] = {
        "human_semantic_review_required_before_execution": True,
    }
    prereg.write_text(json.dumps(source, indent=2), "utf-8")
    bypass = subprocess.run([
        sys.executable, str(ROOT / "scripts" / "run_lottery_pilot.py"),
        "--states-dir", str(states_dir),
        "--run-dir", str(tmp_path / "bypass_review_run"),
        "--prereg", str(prereg), "--backend", "mock", "--allow-dirty",
    ], cwd=ROOT, text=True, capture_output=True)
    assert bypass.returncode != 0
    assert "requires a separately frozen and reviewed" in (
        bypass.stdout + bypass.stderr
    )
    portfolio_dir = tmp_path / "portfolio_only"
    portfolio_command = [
        sys.executable, str(ROOT / "scripts" / "run_lottery_pilot.py"),
        "--states-dir", str(states_dir), "--run-dir", str(portfolio_dir),
        "--prereg", str(prereg), "--backend", "mock", "--allow-dirty",
        "--stop-after-portfolio",
    ]
    portfolio_result = subprocess.run(
        portfolio_command, cwd=ROOT, text=True, capture_output=True
    )
    assert portfolio_result.returncode == 0, (
        portfolio_result.stdout + portfolio_result.stderr
    )
    portfolio_manifest = json.loads(
        (portfolio_dir / "protocol" / "run_manifest.json").read_text("utf-8")
    )
    assert portfolio_manifest["portfolio_only_complete"] is True
    assert not list(portfolio_dir.glob("*/*_r*/trial.json"))
    missing_review = subprocess.run([
        sys.executable, str(ROOT / "scripts" / "run_lottery_pilot.py"),
        "--states-dir", str(states_dir),
        "--run-dir", str(tmp_path / "missing_review_run"),
        "--prereg", str(prereg), "--backend", "mock", "--allow-dirty",
        "--portfolio-source", str(portfolio_dir),
    ], cwd=ROOT, text=True, capture_output=True)
    assert missing_review.returncode != 0
    assert "requires an outcome-blind semantic review" in (
        missing_review.stdout + missing_review.stderr
    )
    accepted_paths = sorted(
        (portfolio_dir / "P0" / "ideas" / "accepted").glob("I*.json")
    )
    card_reviews = []
    for path in accepted_paths:
        card = json.loads(path.read_text("utf-8"))
        card_reviews.append({
            "idea_label": path.stem,
            "card_sha256": card["sha256"],
            "file_sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
            "decision": "pass",
            "rationale": "single mechanism, distinct, feasible, and within constraints",
        })
    prereg_hash = hashlib.sha256(
        (portfolio_dir / "protocol" / "preregistration.json").read_bytes()
    ).hexdigest()
    states_hash = hashlib.sha256(
        (portfolio_dir / "protocol" / "states_manifest.json").read_bytes()
    ).hexdigest()
    (portfolio_dir / "protocol" / "outcome_blind_semantic_review.json").write_text(
        json.dumps({
            "protocol": "outcome-blind-portfolio-semantic-review-v1",
            "decision": "pass",
            "outcomes_accessed": False,
            "reviewer": "test-independent-reviewer",
            "reviewed_utc": "2026-07-15T00:00:00Z",
            "scope": [
                "pairwise_semantic_distinctness", "single_mechanism",
                "mechanism_not_recipe",
                "editable_surface", "visible_baseline_novelty",
                "constraint_compatibility", "extra_audit_detail",
            ],
            "card_reviews": {"P0": card_reviews},
            "preregistration_sha256": prereg_hash,
            "states_manifest_sha256": states_hash,
        }, indent=2),
        "utf-8",
    )

    # Review is bound to the actual card bytes and recomputed semantic hash.
    card_path = accepted_paths[0]
    original_card_bytes = card_path.read_bytes()
    tampered = json.loads(original_card_bytes)
    tampered["fields"]["mechanism"] += " silently altered after review"
    tampered["text"] = "\n".join(
        f"{key}: {tampered['fields'][key]}" for key in (
            "mechanism", "invariants", "executor_choices", "prediction", "falsifier"
        )
    )
    card_path.write_text(json.dumps(tampered, indent=2), "utf-8")
    tamper_result = subprocess.run([
        sys.executable, str(ROOT / "scripts" / "run_lottery_pilot.py"),
        "--states-dir", str(states_dir),
        "--run-dir", str(tmp_path / "tampered_review_run"),
        "--prereg", str(prereg), "--backend", "mock", "--allow-dirty",
        "--portfolio-source", str(portfolio_dir),
    ], cwd=ROOT, text=True, capture_output=True)
    assert tamper_result.returncode != 0
    assert "semantic hash mismatch" in tamper_result.stdout + tamper_result.stderr
    card_path.write_bytes(original_card_bytes)

    # A missing reviewed card may not be silently regenerated during execution.
    missing_card_path = accepted_paths[-1]
    missing_card_bytes = missing_card_path.read_bytes()
    missing_card_path.unlink()
    removed_result = subprocess.run([
        sys.executable, str(ROOT / "scripts" / "run_lottery_pilot.py"),
        "--states-dir", str(states_dir),
        "--run-dir", str(tmp_path / "removed_reviewed_card_run"),
        "--prereg", str(prereg), "--backend", "mock", "--allow-dirty",
        "--portfolio-source", str(portfolio_dir),
    ], cwd=ROOT, text=True, capture_output=True)
    assert removed_result.returncode != 0
    assert "must contain exactly" in removed_result.stdout + removed_result.stderr
    missing_card_path.write_bytes(missing_card_bytes)

    # Code hash alone is insufficient: lineage/constraints are model inputs too.
    state_path = states_dir / "P0" / "state.json"
    original_state_bytes = state_path.read_bytes()
    changed_state = json.loads(original_state_bytes)
    changed_state["visible_lineage"] += "\npost-review lineage mutation"
    changed_state["evaluator_ref"].setdefault("constraints", []).append(
        "post-review constraint mutation"
    )
    state_path.write_text(json.dumps(changed_state, indent=2), "utf-8")
    changed_state_result = subprocess.run([
        sys.executable, str(ROOT / "scripts" / "run_lottery_pilot.py"),
        "--states-dir", str(states_dir),
        "--run-dir", str(tmp_path / "changed_state_run"),
        "--prereg", str(prereg), "--backend", "mock", "--allow-dirty",
        "--portfolio-source", str(portfolio_dir),
    ], cwd=ROOT, text=True, capture_output=True)
    assert changed_state_result.returncode != 0
    assert "metadata failed SHA-256 verification" in (
        changed_state_result.stdout + changed_state_result.stderr
    )
    state_path.write_bytes(original_state_bytes)

    run_dir = tmp_path / "single_run"
    result = subprocess.run([
        sys.executable, str(ROOT / "scripts" / "run_lottery_pilot.py"),
        "--states-dir", str(states_dir), "--run-dir", str(run_dir),
        "--prereg", str(prereg), "--backend", "mock", "--allow-dirty",
        "--portfolio-source", str(portfolio_dir),
    ], cwd=ROOT, text=True, capture_output=True)
    assert result.returncode == 0, result.stdout + result.stderr
    report = json.loads((run_dir / "lottery_analysis.json").read_text("utf-8"))
    assert report["n_states"] == 1
    assert report["variance_decomposition"]["bounded_components"]["state"] is None
    assert report["variance_decomposition"]["idea_icc"] is None
    assert report["one_shot_misranking"]["eligible_as_go_no_go_gate"] is False
    assert report["patch_diversity"]["n_idea_cells"] == 2
    assert (run_dir / "protocol" / "shared_portfolio_manifest.json").is_file()
    assert (
        run_dir / "protocol" / "outcome_blind_semantic_review.json"
    ).read_bytes() == (
        portfolio_dir / "protocol" / "outcome_blind_semantic_review.json"
    ).read_bytes()
    for label in ("I00", "I01"):
        source_card = portfolio_dir / "P0" / "ideas" / "accepted" / f"{label}.json"
        imported_card = run_dir / "P0" / "ideas" / "accepted" / f"{label}.json"
        assert imported_card.read_bytes() == source_card.read_bytes()
    gate = json.loads((run_dir / "pilot_go_no_go.json").read_text("utf-8"))
    assert gate["mode"] == "single_state_detectability"
    assert gate["icc_used_as_gate"] is False
    assert gate["one_shot_misranking_used_as_gate"] is False


==> anc/ImplementationLottery/tests/test_lottery_poc.py <==
"""Single-state detectability PoC gates stay distinct from formal gates."""

import json
from types import SimpleNamespace

from scripts.analyze_paired_lottery_poc import combine
from scripts.run_lottery_pilot import _go_no_go, _run_same_patch_reruns
from trust_hypo.types import TrialRecord


def test_single_state_gate_uses_implementation_not_icc_or_misranking():
    patch_diversity = {
        "fraction_eligible_cells_with_multiple_distinct_valid_patches": 0.5,
        "per_idea": [],
    }
    report = {
        "complete": True,
        "blind_primary_coverage": 1.0,
        "valid_patch_rate": 1.0,
        "faithful_or_partial_rate": 0.75,
        "drift_rate": 0.25,
        "variance_decomposition": {
            "bounded_components": {
                "state": None, "idea": 0.01,
                "implementation": 0.0004, "rerun": 0.0001,
            }
        },
        # Deliberately zero: a single-state PoC must not fail on this field.
        "one_shot_misranking": {"misranking_rate": 0.0},
        "patch_diversity": patch_diversity,
    }
    prereg = {
        "go_no_go": {
            "mode": "single_state_detectability",
            "min_blind_primary_coverage": 1.0,
            "min_valid_patch_rate": 0.85,
            "min_faithful_or_partial_rate": 0.65,
            "max_drift_rate": 0.35,
            "min_distinct_ideas_per_state": 3,
            "min_states_with_diverse_portfolio": 1,
            "min_implementation_sd": 0.01,
            "min_implementation_to_rerun_variance_ratio": 1.0,
        }
    }
    out = _go_no_go(report, [{"n_accepted": 4}], prereg)
    assert out["pilot_pass"] is True
    assert out["implementation_sd"] == 0.02
    assert out["icc_used_as_gate"] is False
    assert out["one_shot_misranking_used_as_gate"] is False
    assert out["patch_diversity_diagnostic"] is patch_diversity


def test_single_state_gate_requires_material_variance_above_rerun():
    report = {
        "complete": True,
        "blind_primary_coverage": 1.0,
        "valid_patch_rate": 1.0,
        "faithful_or_partial_rate": 1.0,
        "drift_rate": 0.0,
        "variance_decomposition": {
            "bounded_components": {
                "state": None, "idea": 0.01,
                "implementation": 0.000025, "rerun": 0.0001,
            }
        },
        "one_shot_misranking": {"misranking_rate": 1.0},
        "patch_diversity": {"per_idea": []},
    }
    prereg = {
        "go_no_go": {
            "mode": "single_state_detectability",
            "min_blind_primary_coverage": 1.0,
            "min_valid_patch_rate": 0.85,
            "min_faithful_or_partial_rate": 0.65,
            "max_drift_rate": 0.35,
            "min_distinct_ideas_per_state": 3,
            "min_states_with_diverse_portfolio": 1,
            "min_implementation_sd": 0.01,
            "min_implementation_to_rerun_variance_ratio": 1.0,
        }
    }
    out = _go_no_go(report, [{"n_accepted": 4}], prereg)
    assert out["pilot_pass"] is False
    assert out["checks"]["material_implementation_variance"] is False
    assert out["checks"]["implementation_exceeds_rerun_noise"] is False


def test_paired_poc_combiner_requires_shared_cards_and_any_detected_system(tmp_path):
    dirs = {name: tmp_path / name for name in ("lite", "agent_core")}
    for name, path in dirs.items():
        (path / "protocol").mkdir(parents=True)
        (path / "protocol" / "run_manifest.json").write_text(json.dumps({
            "executor_kind": name,
        }), "utf-8")
        (path / "lottery_analysis.json").write_text(json.dumps({
            "complete": True,
            "assignments": [
                {"state_id": "S", "idea_label": "I00", "card_sha256": "c0"},
                {"state_id": "S", "idea_label": "I01", "card_sha256": "c1"},
            ],
            "patch_diversity": {
                "fraction_eligible_cells_with_multiple_distinct_valid_patches": 1.0,
            },
        }), "utf-8")
        (path / "pilot_go_no_go.json").write_text(json.dumps({
            "pilot_pass": name == "lite",
            "checks": {
                "material_implementation_variance": name == "lite",
                "implementation_exceeds_rerun_noise": name == "lite",
            },
        }), "utf-8")
    prereg = {
        "one_sentence_question": "q",
        "paired_poc_decision": {
            "min_fraction_idea_cells_with_multiple_distinct_valid_patches_for_informative_low_variance": 0.5,
        },
        "executor_comparison_scope": {"contrast": "system bundle"},
    }
    report = combine(dirs["lite"], dirs["agent_core"], prereg)
    assert report["paired_poc_pass"] is True
    assert report["checks"]["shared_frozen_cards"] is True
    assert report["checks"]["variation_signal_in_at_least_one_system"] is True
    assert report["outcome"] == "implementation_variation_detected_in_one_system_bundle"


def test_paired_poc_separates_variation_signal_from_full_gate(tmp_path):
    dirs = {name: tmp_path / name for name in ("lite", "agent_core")}
    for name, path in dirs.items():
        (path / "protocol").mkdir(parents=True)
        (path / "protocol" / "run_manifest.json").write_text(json.dumps({
            "executor_kind": name,
        }), "utf-8")
        (path / "lottery_analysis.json").write_text(json.dumps({
            "complete": True,
            "assignments": [
                {"state_id": "S", "idea_label": "I00", "card_sha256": "c0"},
            ],
            "patch_diversity": {
                "fraction_eligible_cells_with_multiple_distinct_valid_patches": 1.0,
            },
        }), "utf-8")
        (path / "pilot_go_no_go.json").write_text(json.dumps({
            "pilot_pass": False,
            "checks": {
                "material_implementation_variance": name == "lite",
                "implementation_exceeds_rerun_noise": name == "lite",
            },
        }), "utf-8")
    prereg = {
        "one_sentence_question": "q",
        "paired_poc_decision": {
            "min_fraction_idea_cells_with_multiple_distinct_valid_patches_for_informative_low_variance": 0.5,
        },
        "executor_comparison_scope": {"contrast": "system bundle"},
    }
    report = combine(dirs["lite"], dirs["agent_core"], prereg)
    assert report["paired_poc_pass"] is False
    assert report["checks"]["variation_signal_in_at_least_one_system"] is True
    assert report["checks"]["full_preregistered_gate_in_at_least_one_system"] is False
    assert report["outcome"] == "implementation_variation_detected_but_full_gate_failed"


def _rerun_record(hidden_path=None, status="ok"):
    return TrialRecord(
        state_id="M001", domain="materials", condition="I00", replicate=0,
        card_sha256="card", plan_sha256=None,
        patch={
            "files_changed": {"pipeline/features.py": "x = 1\n"},
            "edited_axes": ["feature"], "status": status,
            "transcript": "", "cost": {}, "notes": "",
        },
        development_score=None, hidden_score_sealed_path=hidden_path,
        fidelity=None, budget={}, seed=1, created_utc="2026-07-15T00:00:00Z",
        status=status,
    )


def _exact_selection():
    return {
        "replay_kind": "exact_same_patch", "additional_exact_replays": 2,
        "training_seed_intervention": False,
        "assignments": [{
            "state_id": "M001", "idea_label": "I00", "replicate": 0,
            "patch_sha256": "patch-sha",
        }],
    }


def _freeze_selection(run_dir):
    protocol = run_dir / "protocol"
    protocol.mkdir()
    selection = _exact_selection()
    (protocol / "rerun_selection.json").write_text(json.dumps(selection), "utf-8")
    return selection


def test_rerun_keeps_primary_hidden_failure_as_itt_record(tmp_path):
    record = _rerun_record(status="hidden_error")
    _run_same_patch_reruns(
        tmp_path, {}, [record], evaluator=None, selection=_freeze_selection(tmp_path)
    )
    payload = json.loads((tmp_path / "same_patch_reruns.json").read_text())
    assert payload["records"][0]["status"] == "primary_hidden_unavailable"
    assert payload["records"][0]["scores"] == []


def test_rerun_error_is_recorded_without_aborting_analysis(tmp_path):
    sealed = tmp_path / "primary.json"
    sealed.write_text(json.dumps({"hidden_score": 0.25}), "utf-8")
    record = _rerun_record(hidden_path=str(sealed))

    class FailingReplay:
        def run_hidden_replay(self, state, patch, workdir):
            raise TimeoutError("synthetic replay timeout")

    _run_same_patch_reruns(
        tmp_path,
        {"M001": SimpleNamespace(domain="materials", evaluator_ref={})},
        [record], evaluator=FailingReplay(), selection=_freeze_selection(tmp_path),
    )
    payload = json.loads((tmp_path / "same_patch_reruns.json").read_text())
    row = payload["records"][0]
    assert row["status"] == "incomplete"
    assert row["scores"] == [0.25]
    assert len(row["errors"]) == 2


==> anc/ImplementationLottery/tests/test_materials_evaluator.py <==
"""Expose the materials evaluator security suite to the repository test runner."""

from evaluators.materials.test_isolated_evaluate import (  # noqa: F401
    MaterialsAggregationTest,
    MaterialsWiringTest,
)


==> anc/ImplementationLottery/tests/test_mechanism_cards.py <==
"""Tests for mechanism-level idea cards and implementation-divergence measurement.

The paired PoC measured exactly zero implementation variance because the ideator's
cards were line-by-line recipes: they pinned gamma=0.1, n_components=100, even
random_state=42, so every faithful implementation collapsed to the same model. The
action-space diagnostic (docs/action_space_diagnostic_2026-07-13.md) showed
recipe cards give 0% prediction disagreement while mechanism cards give 9-20%.

These tests pin the fixes: a card may not smuggle a recipe into its invariants, two
cards may not repeat a mechanism family, divergence is measured on PREDICTIONS (not
scores), and a wall-clock timeout is not reported as a syntax error.
"""

from __future__ import annotations

import json
import shutil
import sys
from pathlib import Path

import numpy as np
import pytest

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import (  # noqa: E402
    MECHANISM_CARD_FIELDS, MockMechanismIdeator, RecipeCardError,
    check_mechanism_card,
)
from trust_hypo.cards import CardSurfaceError, check_card_surface_compatibility  # noqa: E402
from trust_hypo.blind_fidelity import PRIMARY_SYSTEM, build_blind_user  # noqa: E402
from trust_hypo.lottery import (  # noqa: E402
    _failure_kinds, _prediction_divergence, duplicate_family, mechanism_families,
    mechanism_family, mechanism_signature, semantic_duplicate, signature_similarity,
)
from trust_hypo.types import HypothesisCard, Patch  # noqa: E402
from trust_hypo.model_client import OutputBudgetExhausted  # noqa: E402
from scripts.run_lottery_pilot import (  # noqa: E402
    _freeze_portfolio, _portfolio_quality_rejection,
)


def _card(**fields) -> HypothesisCard:
    base = {k: "x" * 40 for k in MECHANISM_CARD_FIELDS}
    base.update(fields)
    return HypothesisCard(
        state_id="S", kind="real", text="", fields=base, sha256="h",
        generator="test", created_utc="2026-01-01T00:00:00Z",
    )


# ---- the invariants must not smuggle a recipe back in -------------------------

def test_pinned_hyperparameter_in_invariants_is_rejected():
    with pytest.raises(RecipeCardError, match="hyperparameter"):
        check_mechanism_card({
            "invariants": "the map must use an RBF kernel with gamma=0.1",
            "executor_choices": "which dimensionality and which scaler to use here",
        })


def test_pinned_constructor_call_in_invariants_is_rejected():
    # No numeric literal here, so only the constructor rule can catch it.
    with pytest.raises(RecipeCardError, match="constructor"):
        check_mechanism_card({
            "invariants": "features must come from PolynomialFeatures(interaction_only=True)",
            "executor_choices": "which dimensionality and which scaler to use here",
        })


def test_a_recipe_that_pins_both_is_still_rejected():
    with pytest.raises(RecipeCardError):
        check_mechanism_card({
            "invariants": "use PolynomialFeatures(degree=2) on the scaled inputs",
            "executor_choices": "which dimensionality and which scaler to use here",
        })


def test_card_without_real_executor_choices_is_rejected():
    with pytest.raises(RecipeCardError, match="executor_choices"):
        check_mechanism_card({
            "invariants": "the model must be fitted on a lower-dimensional view",
            "executor_choices": "none",
        })


def test_prose_parenthetical_is_not_mistaken_for_a_constructor_call():
    # Regression: a live ideator wrote "L1 (or elastic net ...)" and the guard
    # rejected it. Prose puts a space before a parenthetical; code does not.
    check_mechanism_card({
        "invariants": "the estimator's penalty must be sparsity-inducing, i.e. L1 "
                      "(or elastic net with a non-zero L1 component)",
        "executor_choices": "which estimator, how strong the penalty, and how it is "
                            "selected",
    })


def test_method_agnostic_invariants_are_accepted():
    check_mechanism_card({
        "invariants": "the estimator must be fitted on a lower-dimensional "
                      "representation of the standardized inputs",
        "executor_choices": "which compression method, the target dimensionality, "
                            "and whether it uses the labels",
    })


def test_mock_mechanism_ideator_emits_valid_non_recipe_cards():
    ideator = MockMechanismIdeator()
    assert tuple(ideator.schema) == MECHANISM_CARD_FIELDS
    for _ in range(4):
        fields = ideator.make_card(state=None)
        assert "steps" not in fields          # the recipe field is gone
        check_mechanism_card(fields)          # must not look like a recipe


def test_portfolio_records_recipe_rejection_and_resamples(tmp_path):
    class Ideator:
        schema = MECHANISM_CARD_FIELDS

        def __init__(self):
            self.calls = 0
            self.last_trace = {}

        def make_card(self, state):
            self.calls += 1
            self.last_trace = {"response": f"attempt-{self.calls}"}
            return {
                "mechanism": "regularize the predictor to improve transfer stability",
                "invariants": (
                    "bagging_temperature=0 must be used" if self.calls == 1 else
                    "the intervention must reduce effective model flexibility"
                ),
                "executor_choices": (
                    "choose the regularization route, its strength, and any schedule"
                ),
                "prediction": "held-out error should decrease",
                "falsifier": "development error fails to improve",
            }

    state = type("State", (), {"state_id": "M", "state_sha256": "sha"})()
    ideator = Ideator()
    cards, report = _freeze_portfolio(
        state, tmp_path, ideator,
        {
            "ideas_per_state": 1,
            "semantic_diversity": {
                "duplicate_similarity_threshold": 0.8,
                "max_generation_attempts_per_state": 2,
                "attempt_escalation_ceiling": 3,
            },
        },
    )
    audit = json.loads(
        (tmp_path / "M" / "ideas" / "generation_audit.json").read_text()
    )
    assert len(cards) == 1 and report["n_accepted"] == 1
    assert [row["decision"] for row in audit["attempts"]] == [
        "reject_recipe_card", "accept",
    ]


def test_portfolio_records_truncated_generation_and_continues(tmp_path):
    class Ideator:
        schema = MECHANISM_CARD_FIELDS

        def __init__(self):
            self.calls = 0
            self.last_trace = {}

        def make_card(self, state):
            self.calls += 1
            if self.calls == 1:
                self.last_trace = {"status": "request_failed"}
                raise OutputBudgetExhausted(
                    "truncated",
                    usage={"output_tokens": 6000, "response_id": "cut"},
                )
            return {
                "mechanism": "regularize the predictor to improve transfer stability",
                "invariants": "the intervention must reduce effective model flexibility",
                "executor_choices": "choose the regularization route and its strength",
                "prediction": "development error should decrease",
                "falsifier": "development error fails to improve",
            }

    state = type("State", (), {"state_id": "M", "state_sha256": "sha"})()
    cards, report = _freeze_portfolio(
        state, tmp_path, Ideator(),
        {
            "ideas_per_state": 1,
            "semantic_diversity": {
                "duplicate_similarity_threshold": 0.8,
                "max_generation_attempts_per_state": 2,
                "attempt_escalation_ceiling": 3,
            },
        },
    )
    audit = json.loads(
        (tmp_path / "M" / "ideas" / "generation_audit.json").read_text()
    )
    assert len(cards) == 1 and report["n_accepted"] == 1
    assert [row["decision"] for row in audit["attempts"]] == [
        "reject_truncated_generation", "accept",
    ]
    assert audit["attempts"][0]["usage"]["output_tokens"] == 6000
    assert audit["attempts"][0]["usage"]["response_id"] == "cut"


# ---- family-level deduplication ----------------------------------------------

def test_same_family_is_caught_even_when_wording_differs():
    # lexically dissimilar, same mechanism -- this is what the lexical rule missed
    a = _card(mechanism="reduce the dimensionality of the inputs before boosting",
              invariants="fit on a lower-dimensional view")
    b = _card(mechanism="compress the feature space into a compact subspace",
              invariants="project the inputs before fitting")
    assert mechanism_family(a) == mechanism_family(b) == "dimensionality_reduction"
    dup, family = duplicate_family(b, [a])
    assert dup is True and family == "dimensionality_reduction"


def test_polynomial_duplicate_from_the_poc_would_now_be_caught():
    a = _card(mechanism="polynomial feature expansion to encode pairwise interactions",
              invariants="the matrix must contain pairwise products")
    b = _card(mechanism="capture pairwise multiplicative interactions between inputs",
              invariants="the matrix must contain interaction terms")
    assert mechanism_family(a) == mechanism_family(b) == "feature_interaction"
    assert duplicate_family(b, [a])[0] is True


def test_different_families_are_not_duplicates():
    a = _card(mechanism="compress the inputs into a lower-dimensional subspace",
              invariants="fit on a projection")
    b = _card(mechanism="regularize the booster so it stops overfitting",
              invariants="less capacity than the baseline")
    assert mechanism_family(a) != mechanism_family(b)
    assert duplicate_family(b, [a])[0] is False


def test_identical_prose_only_other_cards_are_semantic_duplicates():
    a = _card(
        mechanism="a physically grounded correction reduces systematic residual bias",
        invariants="the correction uses training-side residual evidence only",
    )
    b = _card(
        mechanism="a physically grounded correction reduces systematic residual bias",
        invariants="a different detail that is intentionally absent from the signature",
    )
    sa, sb = mechanism_signature(a), mechanism_signature(b)
    assert not sa["target_files"] and not sa["named_components"]
    assert signature_similarity(sa, sb) == 1.0
    duplicate, maximum = semantic_duplicate(sb, [sa], threshold=0.78)
    assert duplicate is True and maximum == 1.0


@pytest.mark.parametrize(
    ("family", "first", "second"),
    [
        (
            "solid_solution_misfit",
            "solid-solution strengthening from atomic size and modulus mismatch",
            "dislocation pinning by solute misfit relative to Fe",
        ),
        (
            "steel_hardenability_formula",
            "carbon equivalent encodes steel hardenability",
            "martensite start temperature summarizes phase constitution",
        ),
        (
            "monotonic_prediction_calibration",
            "monotonic calibration of raw model predictions corrects bias",
            "post-hoc prediction calibration with a monotone regressor",
        ),
        (
            "elastic_stiffness_proxy",
            "bulk modulus and Debye scaling provide an elastic stiffness proxy",
            "Voigt Reuss Hill bulk modulus follows the Debye frequency mechanism",
        ),
        (
            "target_distribution_transform",
            "a target transform using quantile-to-normal mapping reduces skew",
            "Yeo-Johnson power transformation of the target is inverted after prediction",
        ),
        (
            "vibrational_stiffness_proxy",
            "a composition bond stiffness proxy provides a phonon harmonic frequency scale",
            "elemental Debye temperature is a composition vibrational stiffness proxy",
        ),
    ],
)
def test_materials_specific_multilabel_families_block_paraphrases(
    family, first, second,
):
    a = _card(mechanism=first, invariants=first)
    b = _card(mechanism=second, invariants=second)
    assert family in mechanism_families(a)
    assert family in mechanism_families(b)
    duplicate, label = duplicate_family(b, [a])
    assert duplicate is True
    assert family in label


def test_wyckoff_site_symmetry_cards_share_family_but_primitive_count_does_not():
    diversity = _card(
        mechanism="Wyckoff site diversity encodes distinct local environments",
        invariants="summarize Wyckoff letters obtained with spglib",
    )
    multiplicity = _card(
        mechanism="site-symmetry multiplicity controls phonon branch degeneracy",
        invariants="aggregate site multiplicities from spglib symmetry analysis",
    )
    primitive_count = _card(
        mechanism="primitive-cell atom count controls the number of phonon branches",
        invariants="use spglib only to count atoms in the primitive cell",
    )
    assert "crystallographic_site_symmetry" in mechanism_families(diversity)
    assert "crystallographic_site_symmetry" in mechanism_families(multiplicity)
    assert duplicate_family(multiplicity, [diversity])[0] is True
    assert "crystallographic_site_symmetry" not in mechanism_families(primitive_count)


def test_robust_losses_share_family_without_metric_word_collision():
    subquadratic = _card(
        mechanism=(
            "a robust symmetric loss grows subquadratically for large residuals "
            "and improves the development metric"
        ),
        invariants="large residual influence is bounded relative to squared loss",
    )
    huber = _card(
        mechanism="Huber loss transitions from quadratic to linear residual penalty",
        invariants="one robust threshold separates the two regimes",
    )
    unnamed = _card(
        mechanism=(
            "a regression loss transitions from quadratic to linear behavior as "
            "the residual grows, downweighting outlier influence"
        ),
        invariants="one threshold separates residual regimes",
    )
    scaler = _card(
        mechanism="RobustScaler transforms the target using its median and IQR",
        invariants="invert the target scaling after prediction",
    )
    assert "robust_regression" in mechanism_families(subquadratic)
    assert "robust_regression" in mechanism_families(huber)
    assert "robust_regression" in mechanism_families(unnamed)
    assert mechanism_family(subquadratic) != "metric_learning"
    assert duplicate_family(huber, [subquadratic])[0] is True
    assert "robust_regression" not in mechanism_families(scaler)
    stacking_fault = _card(
        mechanism="stacking fault energy controls deformation in steels",
        invariants="derive one composition proxy",
    )
    assert "ensembling" not in mechanism_families(stacking_fault)


def test_forbidden_alternatives_do_not_create_family_labels():
    robust = _card(
        mechanism="Huber loss reduces the influence of extreme residuals",
        invariants="fit one model without target transformation",
    )
    transform = _card(
        mechanism="a Yeo-Johnson target transform reduces skew",
        invariants="do not use Huber or another robust loss",
    )
    primitive = _card(
        mechanism="primitive-cell atom count controls phonon branch count",
        invariants="do not use site-symmetry labels or Wyckoff multiplicities",
    )
    assert mechanism_families(robust) == {"robust_regression"}
    assert mechanism_families(transform) == {"target_distribution_transform"}
    assert "crystallographic_site_symmetry" not in mechanism_families(primitive)


def test_composite_card_cannot_hide_target_transform_behind_robust_loss():
    composite = _card(
        mechanism="robust Huber loss controls heavy-tail residuals",
        invariants=(
            "the target uses a Yeo-Johnson power transformation and the inverse "
            "transformation is applied to predictions"
        ),
    )
    assert "robust_regression" in mechanism_families(composite)
    # Family dedup reads only the mechanism so forbidden/alternative choices do
    # not create false labels. The earlier full-card composite gate is responsible
    # for catching a second mechanism hidden in invariants.
    assert "target_distribution_transform" not in mechanism_families(composite)
    state = type("State", (), {
        "state_id": "S",
        "evaluator_ref": {"constraints": []},
    })()
    rejection = _portfolio_quality_rejection(
        state, composite,
        {"portfolio_quality": {"reject_multi_mechanism_cards": True}},
    )
    assert rejection is not None and rejection[0] == "reject_composite_mechanism"


def test_typographic_hyphens_do_not_hide_materials_family_overlap():
    composite = _card(
        mechanism=(
            "solid‑solution strengthening from atomic‑size mismatch plus a "
            "martensite‑start temperature proxy"
        ),
        invariants="misfit relative to Fe and a published Ms formula",
    )
    misfit = _card(
        mechanism="dislocation pinning from solid-solution size misfit",
        invariants="atomic radius mismatch relative to Fe",
    )
    hardenability = _card(
        mechanism="martensite start temperature encodes phase constitution",
        invariants="published hardenability formula",
    )
    assert {
        "solid_solution_misfit", "steel_hardenability_formula",
    }.issubset(mechanism_families(composite))
    assert duplicate_family(misfit, [composite])[0] is True
    assert duplicate_family(hardenability, [composite])[0] is True


def test_log_target_and_power_target_are_one_mechanism_family():
    log_card = _card(
        mechanism="log-transforming the target stabilizes its skewed response scale",
        invariants="fit on logarithmic training labels and invert predictions",
    )
    power_card = _card(
        mechanism="Yeo-Johnson target transformation makes the response symmetric",
        invariants="inverse transformation returns predictions to original units",
    )
    assert "target_distribution_transform" in mechanism_families(log_card)
    assert "target_distribution_transform" in mechanism_families(power_card)
    assert duplicate_family(power_card, [log_card])[0] is True


def test_target_transform_word_calibrated_does_not_imply_prediction_calibration():
    card = _card(
        mechanism=(
            "Yeo-Johnson target transformation makes MAE better calibrated to "
            "the training label distribution"
        ),
        invariants="inverse transformation is applied after prediction",
    )
    assert "target_distribution_transform" in mechanism_families(card)
    assert "monotonic_prediction_calibration" not in mechanism_families(card)


def test_monotonic_model_constraint_is_not_posthoc_prediction_calibration():
    card = _card(
        mechanism="monotonic feature constraints encode physical directionality",
        invariants=(
            "the constraint is enforced during model fitting, not as a post-hoc "
            "calibration of predictions"
        ),
    )
    assert "monotonic_prediction_calibration" not in mechanism_families(card)


def test_portfolio_quality_rejects_composite_baseline_constraint_and_hurdle():
    state = type("State", (), {
        "state_id": "M001",
        "evaluator_ref": {
            "constraints": [
                "Use no external data or network access.",
                "Keep feature computation linear in the number of elements.",
            ],
        },
    })()
    prereg = {
        "portfolio_quality": {
            "reject_multi_mechanism_cards": True,
            "specialized_family_labels": [
                "solid_solution_misfit", "steel_hardenability_formula",
            ],
            "uniform_positive_falsifier": True,
            "baseline_mechanism_exclusions": {
                "M001": [{
                    "family": "existing_radius",
                    "phrases": ["atomic radius mismatch"],
                }],
            },
        },
    }

    composite = _card(
        mechanism=(
            "solid-solution atomic size mismatch and martensite start jointly "
            "control strength"
        ),
        invariants="misfit relative to Fe plus a published hardenability formula",
    )
    assert _portfolio_quality_rejection(state, composite, prereg)[0] == (
        "reject_composite_mechanism"
    )

    baseline = _card(
        mechanism="extend the current size signal",
        invariants="compute an atomic radius mismatch feature",
    )
    assert _portfolio_quality_rejection(state, baseline, prereg)[0] == (
        "reject_visible_baseline_overlap"
    )

    quadratic = _card(
        mechanism="compare elemental properties",
        invariants="aggregate a pairwise combination over every pair of elements",
    )
    assert _portfolio_quality_rejection(state, quadratic, prereg)[0] == (
        "reject_constraint_conflict"
    )

    external = _card(
        mechanism="tabulated physics may help",
        invariants="embed a table of published element values",
    )
    assert _portfolio_quality_rejection(state, external, prereg)[0] == (
        "reject_constraint_conflict"
    )

    hurdle = _card(
        mechanism="regularize a predictor",
        invariants="reduce effective capacity",
        prediction="the gain should reach at least +0.02",
        falsifier="gain below +0.02 falsifies the idea",
    )
    assert _portfolio_quality_rejection(state, hurdle, prereg)[0] == (
        "reject_nonuniform_success_threshold"
    )


def test_baseline_exclusion_ignores_explicitly_forbidden_old_mechanism():
    state = type("State", (), {
        "state_id": "S",
        "evaluator_ref": {"constraints": []},
    })()
    prereg = {"portfolio_quality": {
        "baseline_mechanism_exclusions": {
            "S": [{"family": "old", "phrases": ["early stopping"]}],
        },
    }}
    card = _card(
        mechanism="use a full-training estimator",
        invariants="fit once on all rows with no validation split or early stopping",
    )
    assert _portfolio_quality_rejection(state, card, prereg) is None


def test_unavailable_library_guard_uses_identifier_boundaries():
    state = type("State", (), {
        "state_id": "S",
        "evaluator_ref": {"constraints": []},
    })()
    prereg = {"portfolio_quality": {"unavailable_libraries": ["shap", "xgboost"]}}
    ordinary = _card(
        mechanism="adapt to the target distribution shape",
        invariants="the response shape and scale are estimated on training labels",
    )
    assert _portfolio_quality_rejection(state, ordinary, prereg) is None
    unavailable = _card(
        mechanism="fit a boosted predictor",
        invariants="the implementation must use xgboost for tree construction",
    )
    assert _portfolio_quality_rejection(state, unavailable, prereg)[0] == (
        "reject_constraint_conflict"
    )


def test_quality_gate_scans_mechanism_and_uses_local_negation_scope():
    state = type("State", (), {
        "state_id": "M001",
        "evaluator_ref": {"constraints": [
            "Use no external data or network access.",
            "Make one intervention and do not run a hyperparameter search.",
        ]},
    })()
    prereg = {"portfolio_quality": {
        "unavailable_libraries": ["xgboost"],
        "baseline_mechanism_exclusions": {
            "M001": [{
                "family": "existing_radius",
                "phrases": ["atomic radius mismatch"],
            }],
        },
    }}

    baseline_in_mechanism = _card(
        mechanism="atomic radius mismatch controls the response",
        invariants="derive one scalar from supplied compositions",
    )
    assert _portfolio_quality_rejection(
        state, baseline_in_mechanism, prereg
    )[0] == "reject_visible_baseline_overlap"

    unavailable_after_comma = _card(
        mechanism="No tuning, use XGBoost as the primary model",
        invariants="fit one estimator",
    )
    assert _portfolio_quality_rejection(
        state, unavailable_after_comma, prereg
    )[0] == "reject_constraint_conflict"

    unavailable_bare_after_comma = _card(
        mechanism="No tuning, XGBoost with defaults is the primary model",
        invariants="fit one estimator",
    )
    assert _portfolio_quality_rejection(
        state, unavailable_bare_after_comma, prereg
    )[0] == "reject_constraint_conflict"

    unavailable_after_distinct_clause = _card(
        mechanism="Do not alter targets, but use XGBoost for fitting",
        invariants="fit one estimator",
    )
    assert _portfolio_quality_rejection(
        state, unavailable_after_distinct_clause, prereg
    )[0] == "reject_constraint_conflict"

    explicitly_forbidden = _card(
        mechanism="fit a boosted model without xgboost",
        invariants="use an installed estimator",
    )
    assert _portfolio_quality_rejection(state, explicitly_forbidden, prereg) is None

    local_external_negation_does_not_hide_baseline = _card(
        mechanism=(
            "Without external lookup, compute atomic radius mismatch from the "
            "installed property source"
        ),
        invariants="use supplied compositions only",
    )
    assert _portfolio_quality_rejection(
        state, local_external_negation_does_not_hide_baseline, prereg
    )[0] == "reject_visible_baseline_overlap"


@pytest.mark.parametrize(
    "notation",
    ["O(N²)", "O(N^2)", "O(N2)", "an N×N pairwise distance matrix"],
)
def test_unicode_and_ascii_quadratic_notation_conflicts_with_linear_state(notation):
    state = type("State", (), {
        "state_id": "M001",
        "evaluator_ref": {"constraints": [
            "Keep feature computation linear in the number of elements.",
        ]},
    })()
    card = _card(
        mechanism=f"enumerate all elemental pairs in {notation}",
        invariants="summarize the pairwise values",
    )
    rejection = _portfolio_quality_rejection(state, card, {"portfolio_quality": {}})
    assert rejection is not None and rejection[0] == "reject_constraint_conflict"


@pytest.mark.parametrize(
    "procedure",
    [
        "an internal validation split", "out-of-fold prediction", "OOF prediction",
        "cross-fitted prediction", "k-fold calibration",
    ],
)
def test_actual_materials_constraint_rejects_internal_validation_variants(procedure):
    state = type("State", (), {
        "state_id": "M002",
        "evaluator_ref": {"constraints": [
            "Do not increase the current 3000-iteration tree budget or add an "
            "internal validation split.",
        ]},
    })()
    card = _card(
        mechanism=f"use {procedure} to adapt predictions",
        invariants="the secondary fit uses held-out training rows",
    )
    rejection = _portfolio_quality_rejection(state, card, {"portfolio_quality": {}})
    assert rejection is not None and rejection[0] == "reject_constraint_conflict"


def test_negated_internal_validation_is_allowed():
    state = type("State", (), {
        "state_id": "M002",
        "evaluator_ref": {"constraints": [
            "Do not increase the current 3000-iteration tree budget or add an "
            "internal validation split.",
        ]},
    })()
    card = _card(
        mechanism="fit once on all available training rows",
        invariants="use no out-of-fold prediction or internal validation split",
    )
    assert _portfolio_quality_rejection(state, card, {"portfolio_quality": {}}) is None


def test_comma_separated_prohibition_lists_remain_negated():
    state = type("State", (), {
        "state_id": "M002",
        "evaluator_ref": {"constraints": [
            "Do not increase the current 3000-iteration tree budget or add an "
            "internal validation split.",
        ]},
    })()
    prereg = {"portfolio_quality": {
        "unavailable_libraries": ["xgboost", "lightgbm", "shap"],
    }}
    card = _card(
        mechanism="fit one installed estimator",
        invariants=(
            "use no internal validation split, out-of-fold prediction, or k-fold "
            "calibration; avoid XGBoost, LightGBM, and SHAP"
        ),
    )
    assert _portfolio_quality_rejection(state, card, prereg) is None


@pytest.mark.parametrize(
    "mechanism",
    [
        "combine a Huber robust loss with a Yeo-Johnson target transform",
        "combine feature scaling with a robust loss",
        "use carbon equivalent together with a martensite-start formula",
    ],
)
def test_obvious_multi_mechanism_bundles_are_rejected(mechanism):
    state = type("State", (), {
        "state_id": "S",
        "evaluator_ref": {"constraints": []},
    })()
    prereg = {"portfolio_quality": {
        "reject_multi_mechanism_cards": True,
        "specialized_family_labels": [
            "steel_hardenability_formula", "target_distribution_transform",
            "elastic_stiffness_proxy", "vibrational_stiffness_proxy",
        ],
    }}
    rejection = _portfolio_quality_rejection(
        state, _card(mechanism=mechanism, invariants="both changes are required"), prereg
    )
    assert rejection is not None and rejection[0] == "reject_composite_mechanism"


def test_coherent_elastic_to_vibrational_chain_is_one_mechanism():
    state = type("State", (), {
        "state_id": "S001",
        "evaluator_ref": {"constraints": []},
    })()
    prereg = {"portfolio_quality": {
        "reject_multi_mechanism_cards": True,
        "specialized_family_labels": [
            "elastic_stiffness_proxy", "vibrational_stiffness_proxy",
        ],
    }}
    card = _card(
        mechanism=(
            "composition-averaged bulk modulus gives one Debye-temperature "
            "vibrational stiffness proxy for phonons"
        ),
        invariants="derive one harmonic frequency scale from elemental properties",
    )
    assert _portfolio_quality_rejection(state, card, prereg) is None


def test_monotonic_posthoc_calibration_is_one_mechanism_component():
    state = type("State", (), {
        "state_id": "S",
        "evaluator_ref": {"constraints": []},
    })()
    prereg = {"portfolio_quality": {
        "reject_multi_mechanism_cards": True,
        "specialized_family_labels": ["monotonic_prediction_calibration"],
    }}
    card = _card(
        mechanism="a monotonic calibration map corrects raw model predictions",
        invariants="the calibration function is monotone",
    )
    assert _portfolio_quality_rejection(state, card, prereg) is None


def test_single_target_or_robust_mechanism_is_not_split_by_negated_choices():
    state = type("State", (), {
        "state_id": "S",
        "evaluator_ref": {"constraints": []},
    })()
    prereg = {"portfolio_quality": {
        "reject_multi_mechanism_cards": True,
        "specialized_family_labels": ["target_distribution_transform"],
    }}
    target = _card(
        mechanism="a Yeo-Johnson target transform stabilizes the response scale",
        invariants="invert the transformed target after prediction",
        executor_choices="choose a target transformer such as RobustScaler or a power map",
    )
    assert _portfolio_quality_rejection(state, target, prereg) is None
    robust = _card(
        mechanism="a Huber robust loss reduces sensitivity to extreme residuals",
        invariants="change the loss without target transformation",
    )
    assert _portfolio_quality_rejection(state, robust, prereg) is None


@pytest.mark.parametrize(
    ("constraint", "mechanism"),
    [
        (
            "Make one intervention and do not run a hyperparameter search.",
            "use a grid search over model depth",
        ),
        (
            "Fit at most one primary estimator per evaluator fold: no explicit "
            "multi-model ensemble, bootstrap ensemble, or seed ensemble.",
            "blend multiple models after fitting",
        ),
        (
            "Do not increase the current 3000-iteration tree budget or add an "
            "internal validation split.",
            "fit one primary booster for 4000 iterations",
        ),
        (
            "Keep feature computation linear in sites or elements and do not add "
            "uncached neighbor searches.",
            "compute a new neighbor search for every structure",
        ),
    ],
)
def test_other_frozen_materials_constraints_are_machine_gated(constraint, mechanism):
    state = type("State", (), {
        "state_id": "S",
        "evaluator_ref": {"constraints": [constraint]},
    })()
    rejection = _portfolio_quality_rejection(
        state, _card(mechanism=mechanism, invariants="the change is required"),
        {"portfolio_quality": {}},
    )
    assert rejection is not None and rejection[0] == "reject_constraint_conflict"


def test_external_literature_coefficients_and_second_stage_learner_are_rejected():
    feature_state = type("State", (), {
        "state_id": "M001",
        "evaluator_ref": {"constraints": [
            "Use no external data or network access.",
        ]},
    })()
    literature = _card(
        mechanism="a composition-weighted physical proxy predicts strength",
        invariants="use predetermined element-specific coefficients from the literature",
    )
    assert _portfolio_quality_rejection(
        feature_state, literature, {"portfolio_quality": {}}
    )[0] == "reject_constraint_conflict"
    paraphrased_literature = _card(
        mechanism="a composition-weighted SFE proxy predicts strength",
        invariants="use element coefficients reported in published SFE studies",
    )
    assert _portfolio_quality_rejection(
        feature_state, paraphrased_literature, {"portfolio_quality": {}}
    )[0] == "reject_constraint_conflict"
    installed = _card(
        mechanism="an installed elemental property summarizes the composition",
        invariants="use immutable pymatgen Element properties without external lookup",
    )
    assert _portfolio_quality_rejection(
        feature_state, installed, {"portfolio_quality": {}}
    ) is None

    model_state = type("State", (), {
        "state_id": "M002",
        "evaluator_ref": {"constraints": [
            "Fit at most one primary estimator per evaluator fold: no explicit "
            "multi-model ensemble, bootstrap ensemble, or seed ensemble.",
        ]},
    })()
    gp_residual = _card(
        mechanism=(
            "a Gaussian process is fit to residual errors of the base model and "
            "provides an additive correction"
        ),
        invariants="the sum of the raw prediction and GP posterior mean is returned",
    )
    assert _portfolio_quality_rejection(
        model_state, gp_residual, {"portfolio_quality": {}}
    )[0] == "reject_constraint_conflict"
    paraphrased_residual = _card(
        mechanism=(
            "train a kernel regressor on first-stage errors and add its prediction "
            "to the original estimator"
        ),
        invariants="the learned correction is a second fitted function",
    )
    assert _portfolio_quality_rejection(
        model_state, paraphrased_residual, {"portfolio_quality": {}}
    )[0] == "reject_constraint_conflict"
    single_robust = _card(
        mechanism="one CatBoost estimator uses Huber loss",
        invariants="fit once on all training rows",
    )
    assert _portfolio_quality_rejection(
        model_state, single_robust, {"portfolio_quality": {}}
    ) is None


def test_long_negated_quadratic_constraint_is_allowed_but_contrast_is_rejected():
    state = type("State", (), {
        "state_id": "S001",
        "evaluator_ref": {"constraints": [
            "Keep feature computation linear in sites or elements.",
        ]},
    })()
    allowed = _card(
        mechanism="primitive-cell atom count controls phonon branch count",
        invariants=(
            "the extraction must not require a cached neighbor list or an O(N^2) "
            "distance computation"
        ),
    )
    assert _portfolio_quality_rejection(state, allowed, {"portfolio_quality": {}}) is None
    forbidden = _card(
        mechanism="do not tune, but use an O(N^2) pairwise distance matrix",
        invariants="summarize all pairs",
    )
    assert _portfolio_quality_rejection(
        state, forbidden, {"portfolio_quality": {}}
    )[0] == "reject_constraint_conflict"
    then_forbidden = _card(
        mechanism="do not use cached neighbors then compute an O(N^2) matrix",
        invariants="summarize all pair distances",
    )
    assert _portfolio_quality_rejection(
        state, then_forbidden, {"portfolio_quality": {}}
    )[0] == "reject_constraint_conflict"


def test_new_bond_list_is_rejected_but_existing_cached_neighbors_are_allowed():
    state = type("State", (), {
        "state_id": "S001",
        "evaluator_ref": {"constraints": [
            "Keep feature computation linear in sites or elements and do not add "
            "uncached neighbor searches.",
        ]},
    })()
    new_search = _card(
        mechanism="a bond-level force proxy controls phonon frequency",
        invariants="a bond list is constructed with a nearest-neighbour environment",
    )
    assert _portfolio_quality_rejection(
        state, new_search, {"portfolio_quality": {}}
    )[0] == "reject_constraint_conflict"
    cached = _card(
        mechanism="a cached bond summary controls phonon frequency",
        invariants="reuse the existing neighbour cache without a new search",
    )
    assert _portfolio_quality_rejection(
        state, cached, {"portfolio_quality": {}}
    ) is None
    mixed = _card(
        mechanism="a bond-level summary controls phonons",
        invariants=(
            "reuse cached neighbors where present, otherwise construct a new bond list"
        ),
    )
    assert _portfolio_quality_rejection(
        state, mixed, {"portfolio_quality": {}}
    )[0] == "reject_constraint_conflict"


def test_exact_frozen_iteration_ceiling_is_allowed():
    state = type("State", (), {
        "state_id": "S002",
        "evaluator_ref": {"constraints": [
            "Do not increase the current 3000-iteration tree budget or add an "
            "internal validation split.",
        ]},
    })()
    card = _card(
        mechanism="regularize one primary booster",
        invariants="fit at most 3000 iterations and use no validation split",
    )
    assert _portfolio_quality_rejection(state, card, {"portfolio_quality": {}}) is None


@pytest.mark.parametrize(
    "threshold_text",
    [
        "the metric should improve by 5%",
        "support requires delta > +0.01",
        "the score must strictly exceed +0.040518",
    ],
)
def test_nonuniform_positive_success_hurdles_are_rejected(threshold_text):
    state = type("State", (), {
        "state_id": "S",
        "evaluator_ref": {"constraints": []},
    })()
    card = _card(
        mechanism="regularize one estimator",
        invariants="reduce effective capacity",
        prediction=threshold_text,
        falsifier="failure to meet the stated hurdle falsifies the idea",
    )
    rejection = _portfolio_quality_rejection(
        state, card, {"portfolio_quality": {"uniform_positive_falsifier": True}}
    )
    assert rejection is not None and rejection[0] == "reject_nonuniform_success_threshold"


def test_zero_boundary_falsifier_remains_uniform():
    state = type("State", (), {
        "state_id": "S",
        "evaluator_ref": {"constraints": []},
    })()
    for prediction in (
        "any positive development gain supports the idea",
        "support requires delta > +0.0",
        "support requires delta > +0.00",
        "support requires gain above 0%",
    ):
        card = _card(
            mechanism="regularize one estimator",
            invariants="reduce effective capacity",
            prediction=prediction,
            falsifier="a delta less than or equal to 0 falsifies the idea",
        )
        assert _portfolio_quality_rejection(
            state, card, {"portfolio_quality": {"uniform_positive_falsifier": True}}
        ) is None
    waived = _card(
        mechanism="regularize one estimator",
        invariants="reduce effective capacity",
        prediction="statistical significance is not required; any positive gain supports",
        falsifier="a delta less than or equal to 0 falsifies the idea",
    )
    assert _portfolio_quality_rejection(
        state, waived, {"portfolio_quality": {"uniform_positive_falsifier": True}}
    ) is None


@pytest.mark.parametrize(
    "qualitative_hurdle",
    [
        "statistically meaningful improvement is required",
        "the gain must be statistically significant",
        "only a substantial improvement supports the idea",
    ],
)
def test_qualitative_success_hurdles_are_rejected(qualitative_hurdle):
    state = type("State", (), {
        "state_id": "S",
        "evaluator_ref": {"constraints": []},
    })()
    card = _card(
        mechanism="add one feasible descriptor",
        invariants="compute it from frozen inputs",
        prediction=qualitative_hurdle,
        falsifier="no improvement counts against the idea",
    )
    rejection = _portfolio_quality_rejection(
        state, card, {"portfolio_quality": {"uniform_positive_falsifier": True}}
    )
    assert rejection is not None and rejection[0] == "reject_nonuniform_success_threshold"


def test_conditional_overfitting_exemption_is_rejected():
    state = type("State", (), {
        "state_id": "S",
        "evaluator_ref": {"constraints": []},
    })()
    card = _card(
        mechanism="add one feasible descriptor",
        invariants="compute it from frozen inputs",
        prediction="any positive gain supports the idea",
        falsifier=(
            "no improvement counts against it after verifying that the drop is not "
            "catastrophic overfitting that could be trivially avoided"
        ),
    )
    rejection = _portfolio_quality_rejection(
        state, card, {"portfolio_quality": {"uniform_positive_falsifier": True}}
    )
    assert rejection is not None and rejection[0] == "reject_nonuniform_success_threshold"


def test_materials_phase_caps_match_declared_total_cap():
    prereg = json.loads(
        (ROOT / "config" / "lottery_materials_core4_preregistration.json").read_text(
            "utf-8"
        )
    )
    assert prereg["api_call_cap"] == sum(prereg["api_call_caps"].values())
    redraw = prereg["preoutcome_portfolio_redraw"]
    assert redraw["prior_trials"] == 0 and redraw["prior_outcomes"] == 0
    assert redraw["carry_forward_cards"] is False
    assert redraw["redraws_remaining"] == 1
    assert prereg["cumulative_project_api_call_cap"] == (
        redraw["prior_physical_api_calls"] + prereg["api_call_cap"]
    )


def test_feature_card_is_rejected_without_editable_feature_surface():
    state = type("State", (), {
        "evaluator_ref": {"editable_files": ["pipeline/models.py", "pipeline/calibration.py"]},
        "files": ["pipeline/models.py", "pipeline/calibration.py"],
    })()
    fields = {
        "mechanism": "pairwise elemental descriptors encode bond polarity",
        "invariants": "new descriptors are computed and concatenated to the feature matrix",
    }
    with pytest.raises(CardSurfaceError, match="no feature or representation"):
        check_card_surface_compatibility(state, fields)


def test_explanatory_feature_space_mention_does_not_require_feature_surface():
    state = type("State", (), {
        "evaluator_ref": {"editable_files": ["pipeline/models.py"]},
        "files": ["pipeline/models.py"],
    })()
    check_card_surface_compatibility(state, {
        "mechanism": "regularize a model trained in a high-dimensional feature space",
        "invariants": "the fitted estimator must reduce effective capacity",
    })
    check_card_surface_compatibility(state, {
        "mechanism": "introduce random feature subsampling inside the tree model",
        "invariants": "the existing input columns are randomly subsampled at splits",
    })
    check_card_surface_compatibility(state, {
        "mechanism": "combine robust loss with a target transform",
        "invariants": "only standard features are used and no new features are introduced",
    })
    check_card_surface_compatibility(state, {
        "mechanism": "calibrate errors by an existing physical feature",
        "invariants": "the stratification feature or a derived scalar is used only for bins",
    })


# ---- the blind judge must see invariants and be told choices are free ---------

def test_judge_prompt_forbids_calling_an_allowed_choice_drift():
    assert "executor_choices" in PRIMARY_SYSTEM
    assert "is NOT drift" in PRIMARY_SYSTEM
    assert "invariant" in PRIMARY_SYSTEM.lower()


def test_blind_user_shows_invariants_and_choices_for_a_mechanism_card(tmp_path):
    card = _card(mechanism="compress inputs", invariants="fit on a projection",
                 executor_choices="method and dimensionality")

    class _S:
        code_dir = str(tmp_path)
    (tmp_path / "pipeline").mkdir()
    (tmp_path / "pipeline" / "features.py").write_text("old\n")
    patch = Patch(files_changed={"pipeline/features.py": "new\n"}, edited_axes=["feature"],
                  status="ok", transcript="", cost={})
    user = build_blind_user(card, _S(), patch)
    assert "invariants" in user and "executor_choices" in user
    assert "compress inputs" in user


# ---- divergence is measured on PREDICTIONS, not scores ------------------------

def _write_preds(run_dir: Path, idea: str, rep: int, preds) -> None:
    from trust_hypo import recorder
    branch = recorder.branch_dir(run_dir, "S", idea, rep)
    branch.mkdir(parents=True, exist_ok=True)
    np.save(branch / "hidden_predictions.npy", np.asarray(preds))


def _rows(idea: str, n: int):
    return [{"state_id": "S", "idea_label": idea, "replicate": r, "valid_patch": True}
            for r in range(n)]


def test_identical_predictions_are_reported_as_forced_convergence(tmp_path):
    for rep in range(3):
        _write_preds(tmp_path, "I00", rep, [0, 1, 2, 1, 0])   # same model every time
    out = _prediction_divergence(tmp_path, _rows("I00", 3))
    assert out["available"] is True
    assert out["mean_pairwise_disagreement"] == 0.0
    assert out["forced_convergence"] is True
    assert out["per_cell"][0]["all_implementations_identical"] is True


def test_diverging_predictions_are_detected(tmp_path):
    _write_preds(tmp_path, "I01", 0, [0, 1, 2, 1, 0])
    _write_preds(tmp_path, "I01", 1, [0, 1, 2, 1, 1])   # 1/5 rows differ
    _write_preds(tmp_path, "I01", 2, [0, 0, 2, 1, 0])   # 1/5 rows differ
    out = _prediction_divergence(tmp_path, _rows("I01", 3))
    assert out["forced_convergence"] is False
    assert out["max_pairwise_disagreement"] == pytest.approx(0.4)
    assert out["n_cells_all_implementations_identical"] == 0


def test_tiny_float_differences_do_not_fake_regression_divergence(tmp_path):
    base = np.asarray([1.0, 2.0, 3.0, 4.0])
    _write_preds(tmp_path, "I02", 0, base)
    _write_preds(tmp_path, "I02", 1, base + 1e-13)
    _write_preds(tmp_path, "I02", 2, base - 1e-13)
    out = _prediction_divergence(tmp_path, _rows("I02", 3), continuous=True)
    assert out["mean_pairwise_disagreement"] > 0.0  # exact-float diagnostic
    assert out["forced_convergence"] is True
    assert out["mean_pairwise_normalized_mae"] < 1e-10


# ---- a wall-clock timeout is not a syntax error -------------------------------

def test_timeout_is_separated_from_code_invalidity():
    trials = {
        ("S", "I00", 0): {"status": "hidden_error",
                          "patch": {"status": "hidden_error", "files_changed": {"a.py": "x"},
                                    "notes": "hidden_error:TimeoutExpired: 600s"},
                          "fidelity": {"deterministic": {}}},
        ("S", "I00", 1): {"status": "invalid",
                          "patch": {"status": "invalid", "files_changed": {}},
                          "fidelity": {"deterministic": {}}},
        ("S", "I00", 2): {"status": "ok",
                          "patch": {"status": "ok", "files_changed": {"a.py": "x"}},
                          "fidelity": {"deterministic": {"syntax_ok": True, "no_op": False,
                                                         "frozen_violation": []}}},
    }
    out = _failure_kinds(trials)
    assert out["n_operational_timeout"] == 1
    assert out["n_code_invalid"] == 1
    assert out["operational_timeout"][0]["replicate"] == 0
    assert out["code_invalid"][0]["replicate"] == 1


def test_preoutcome_evidence_survives_legitimate_evaluation_resume(tmp_path):
    from trust_hypo.lottery import preoutcome_trial_evidence

    branch = tmp_path / "M001" / "I00_r0"
    branch.mkdir(parents=True)
    trial = {
        "state_id": "M001", "domain": "materials", "condition": "I00",
        "replicate": 0, "card_sha256": "card", "plan_sha256": None,
        "patch": {
            "files_changed": {"pipeline/features.py": "x = 1\n"},
            "edited_axes": ["feature"], "status": "ok", "transcript": "t",
            "cost": {"replicate_nonce": "n", "response_ids": ["r"]},
            "notes": "",
        },
        "fidelity": {"final_label": "faithful"}, "budget": {"seed": 1},
        "seed": 1, "created_utc": "2026-07-15T00:00:00Z", "status": "ok",
        "development_score": None, "hidden_score_sealed_path": None,
    }
    path = branch / "trial.json"
    path.write_text(json.dumps(trial), "utf-8")
    before = preoutcome_trial_evidence(tmp_path)

    trial["status"] = "development_error"
    trial["development_score"] = 0.1
    trial["patch"]["status"] = "development_error"
    trial["patch"]["notes"] = "; evaluator timeout"
    trial["patch"]["cost"]["development_evaluation_wall_s"] = 12.5
    path.write_text(json.dumps(trial), "utf-8")
    assert preoutcome_trial_evidence(tmp_path) == before

    trial["patch"]["files_changed"]["pipeline/features.py"] = "x = 2\n"
    path.write_text(json.dumps(trial), "utf-8")
    assert preoutcome_trial_evidence(tmp_path) != before


# ---- the compute audit must not depend on coding style ------------------------

def test_fit_counting_is_style_independent():
    """`det.fit(X); det.predict(X)` and `det.fit_predict(X)` do the same work.

    The old scan counted only `.fit(`, so the first was flagged as a compute
    violation and the second was not -- two faithful implementations of one idea got
    opposite verdicts, which would abort the run at the compute precheck and corrupt
    the implementation-variance measurement it exists to produce.
    """
    from trust_hypo import ComputeBudget, scan_patch

    budget = ComputeBudget(max_model_fits=3, max_ensemble=1, max_iterations=300)
    explicit = (
        "from sklearn.ensemble import IsolationForest, HistGradientBoostingClassifier\n"
        "def fit_predict(Xtr, ytr, Xev, t, seed=0):\n"
        "    d = IsolationForest(random_state=seed)\n"
        "    d.fit(Xtr)\n"
        "    keep = d.predict(Xtr) == 1\n"
        "    m = HistGradientBoostingClassifier(random_state=seed)\n"
        "    m.fit(Xtr[keep], ytr[keep])\n"
        "    return m.predict(Xev)\n"
    )
    fused = (
        "from sklearn.ensemble import IsolationForest, HistGradientBoostingClassifier\n"
        "def fit_predict(Xtr, ytr, Xev, t, seed=0):\n"
        "    d = IsolationForest(random_state=seed)\n"
        "    keep = d.fit_predict(Xtr) == 1\n"
        "    m = HistGradientBoostingClassifier(random_state=seed)\n"
        "    m.fit(Xtr[keep], ytr[keep])\n"
        "    return m.predict(Xev)\n"
    )
    assert scan_patch({"pipeline/model.py": explicit}, budget) == []
    assert scan_patch({"pipeline/model.py": fused}, budget) == []

    # and the cap still catches brute force
    cheat = "from sklearn.ensemble import HistGradientBoostingClassifier\n" + "".join(
        f"def f{i}(X, y):\n    m = HistGradientBoostingClassifier()\n    m.fit(X, y)\n    return m\n"
        for i in range(4)
    )
    assert scan_patch({"pipeline/model.py": cheat}, budget)


def test_differential_external_io_guard_is_precise():
    """The guard blocks new observations without rejecting normal methods."""
    from trust_hypo import ComputeBudget, scan_patch

    budget = ComputeBudget(
        max_model_fits=3,
        forbid_new_external_io=True,
    )
    baseline = {
        "pipeline/model.py": (
            "def choose(config, model, X):\n"
            "    return config.get('alpha', 1.0), model.run(X)\n"
        )
    }
    legitimate = {
        "pipeline/model.py": (
            "def choose(config, model, X):\n"
            "    value = config.get('alpha', 1.0)\n"
            "    return value, model.run(X)\n"
        )
    }
    assert scan_patch(legitimate, budget, baseline_files=baseline) == []

    filesystem = {
        "pipeline/model.py": (
            "def choose(config, model, X):\n"
            "    return open('/tmp/answer').read()\n"
        )
    }
    violations = scan_patch(filesystem, budget, baseline_files=baseline)
    assert any("external-I/O" in value for value in violations)

    network = {
        "pipeline/model.py": (
            "import requests\n"
            "def choose(config, model, X):\n"
            "    return requests.get('https://example.test').text\n"
        )
    }
    violations = scan_patch(network, budget, baseline_files=baseline)
    assert any("import" in value for value in violations)
    assert any("requests.get" in value for value in violations)


# ---- the seal must not kill legitimate sklearn -------------------------------

def test_sklearn_joblib_estimator_is_not_a_seal_breach(tmp_path):
    """A plain Pipeline(NCA, KNeighborsClassifier) is not an attack.

    joblib shells out to `lscpu` the first time it needs the physical core count,
    and sklearn reaches joblib from ordinary estimators. The worker's escape guard
    flagged that as `subprocess.Popen` and killed three perfectly faithful
    implementations, which would silently bias the experiment against every idea
    whose implementation touches joblib.
    """
    from trust_hypo import (
        TabularEvaluator, export_tabular_state, make_synthetic_dataset,
    )

    venv = ROOT / ".venv_tabular" / "bin" / "python"
    if not venv.is_file():
        pytest.skip("needs the sklearn venv that runs the real evaluator")

    # The data must be big enough to send sklearn down its BLAS/threadpoolctl path:
    # on a toy array the probe never fires and the bug hides.
    X, y = make_synthetic_dataset(n=2500, d=30, task_type="classification", seed=5)
    state = export_tabular_state(
        X, y, state_id="JOBLIB", out_root=tmp_path / "s", metric="accuracy",
        repo_cwd=str(ROOT), venv_python=str(venv),
    )
    src = (
        "import numpy as np\n"
        "from sklearn.pipeline import Pipeline\n"
        "from sklearn.neighbors import NeighborhoodComponentsAnalysis, KNeighborsClassifier\n\n\n"
        "def fit_predict(Xtr, ytr, Xev, task_type, seed=0):\n"
        "    model = Pipeline([\n"
        "        ('nca', NeighborhoodComponentsAnalysis(random_state=seed, max_iter=5)),\n"
        "        ('knn', KNeighborsClassifier(n_neighbors=5, weights='distance')),\n"
        "    ])\n"
        "    model.fit(np.asarray(Xtr, dtype=float), np.asarray(ytr))\n"
        "    return model.predict(np.asarray(Xev, dtype=float))\n"
    )
    work = tmp_path / "w"
    shutil.copytree(Path(state.code_dir), work / "code")
    (work / "code" / "pipeline" / "model.py").write_text(src, "utf-8")
    patch = Patch(files_changed={"pipeline/model.py": src}, edited_axes=["model"],
                  status="ok", transcript="", cost={})
    gain = TabularEvaluator().run_hidden(state, patch, work)   # must not raise
    assert isinstance(gain, float)


# ---- a short run must not be destroyed at rerun selection --------------------

def test_rerun_selection_clamps_instead_of_destroying_the_run():
    """Fewer executable patches than requested must not crash a paid run."""
    from trust_hypo.lottery import select_rerun_assignments
    from trust_hypo.types import TrialRecord

    def _rec(idea, rep, ok=True):
        return TrialRecord(
            state_id="S", domain="tabular", condition=idea, replicate=rep,
            card_sha256="c", plan_sha256=None,
            patch={"status": "ok" if ok else "invalid",
                   "files_changed": {"a.py": "x"} if ok else {}},
            development_score=None, hidden_score_sealed_path=None, fidelity=None,
            budget={}, seed=0, created_utc="2026-01-01T00:00:00Z",
            status="ok" if ok else "invalid",
        )

    records = [_rec("I00", 0), _rec("I00", 1), _rec("I01", 0, ok=False)]
    picked = select_rerun_assignments(records, count=4, seed=7)   # asked for 4, has 2
    assert len(picked) == 2
    assert all(p["idea_label"] in ("I00", "I01") for p in picked)


# ---- development must not be charged the same wall clock as a single fit -------

def test_development_timeout_scales_with_inner_folds(tmp_path):
    """Development is inner-CV: it does inner_k fits inside one controller call.

    Charging it the same wall budget as the single-fit hidden evaluation made it ~9x
    harder to satisfy, so a legitimately heavier idea could die on development while
    passing hidden -- a silent bias against compute-heavy mechanisms.
    """
    from trust_hypo import TabularEvaluator, export_tabular_state, make_synthetic_dataset

    X, y = make_synthetic_dataset(n=120, d=4, task_type="classification", seed=1)
    state = export_tabular_state(
        X, y, state_id="TMO", out_root=tmp_path, metric="accuracy", repo_cwd=str(ROOT),
    )
    ev = TabularEvaluator(timeout_s=600)
    inner_k = json.loads(Path(state.evaluator_ref["split"]).read_text())["inner_k"]
    assert ev._timeout_for(state, "holdout") == 600
    assert ev._timeout_for(state, "signal") == 600 * inner_k


# ---- the fidelity judge must be falsifiable ------------------------------------

def test_judge_calibration_catches_constructed_drift(tmp_path):
    """A judge that says `faithful` to everything must still reject constructed drift.

    In the divergence probe the judge returned faithful for 12/12 assignments, which
    on its own is exactly what a rubber stamp would return: kappa was undefined
    because there was no label variance. Pairing a card with ANOTHER card's patch is
    drift by construction, so it licenses the fidelity claim.
    """
    from trust_hypo.blind_fidelity import BlindFidelityJudge, calibrate_judge
    from trust_hypo.types import TrialRecord

    class _DiscriminatingClient:
        """Stands in for a judge that actually reads the diff."""
        def complete(self, system, user, *, max_tokens):
            if "<NO EXECUTABLE PATCH>" in user:
                label = "invalid"
            elif "compress" in user.split("PATCH DIFF")[0] and "early_stopping" in user:
                label = "drift"        # card says compress, patch does early stopping
            else:
                label = "faithful"
            return json.dumps({"label": label, "rationale": "r"}), {"response_id": "x"}

    class _S:
        state_sha256 = "s"
        code_dir = str(tmp_path / "code")

    (tmp_path / "code" / "pipeline").mkdir(parents=True)
    (tmp_path / "code" / "pipeline" / "model.py").write_text("old\n")
    states = {"S": _S()}
    cards = {
        ("S", "I00"): _card(mechanism="compress the inputs", invariants="lower-dim",
                            executor_choices="method and dimensionality here"),
        ("S", "I01"): _card(mechanism="stop the booster early", invariants="early stop",
                            executor_choices="validation fraction and patience here"),
    }
    recs = [
        TrialRecord(state_id="S", domain="tabular", condition=idea, replicate=0,
                    card_sha256="c", plan_sha256=None,
                    patch={"status": "ok", "files_changed": {"pipeline/model.py": src},
                           "edited_axes": ["model"], "transcript": "", "cost": {},
                           "notes": ""},
                    development_score=None, hidden_score_sealed_path=None,
                    fidelity=None, budget={}, seed=0,
                    created_utc="2026-01-01T00:00:00Z", status="ok")
        for idea, src in (("I00", "pca = 1\n"), ("I01", "early_stopping = True\n"))
    ]
    judge = BlindFidelityJudge(_DiscriminatingClient(), system_prompt="p", max_tokens=100)
    report = calibrate_judge(tmp_path / "run", recs, states, cards, judge)

    assert report["n_drift_cases"] >= 1 and report["n_invalid_cases"] >= 1
    assert report["invalid_detection_rate"] == 1.0
    assert "judge_is_discriminating" in report


def test_judge_escalates_when_reasoning_eats_the_output_budget():
    """A truncated judge answer must not destroy a run with every patch frozen.

    DeepSeek can spend its whole output budget on private reasoning before emitting a
    character; the truncated reply is rejected. That killed a paid Group-1 run at the
    judging step. The preregistered max_tokens is a floor: the judge escalates.
    """
    from trust_hypo.blind_fidelity import BlindFidelityJudge

    class _TruncatingClient:
        def __init__(self):
            self.budgets = []

        def complete(self, system, user, *, max_tokens):
            self.budgets.append(max_tokens)
            if max_tokens < 3000:
                raise RuntimeError(
                    "DeepSeek exhausted max_tokens; truncated output is rejected "
                    f"(stop_reason='max_tokens', output_tokens={max_tokens})"
                )
            return json.dumps({"label": "faithful", "rationale": "ok"}), {"response_id": "r"}

    class _S:
        code_dir = "/nonexistent"

    client = _TruncatingClient()
    judge = BlindFidelityJudge(client, system_prompt="p", max_tokens=1200)
    card = _card(mechanism="m", invariants="i", executor_choices="c")
    patch = Patch(files_changed={}, edited_axes=[], status="invalid", transcript="", cost={})

    result = judge.judge(card, _S(), patch)
    assert result["label"] == "faithful"
    assert client.budgets[0] == 1200          # honours the preregistered floor first
    assert client.budgets[-1] >= 3000         # then escalates instead of dying


def test_harness_repair_is_allowed_while_blind_and_forbidden_after_unblinding(tmp_path):
    """A run killed by a harness bug must be repairable -- but only while blind.

    The resume guard compared the git commit and refused any mismatch, so a run that
    died from a harness bug could only be resumed with the very code that killed it.
    Before any hidden outcome is revealed a repair provably cannot be
    outcome-motivated, so it is allowed and recorded. After unblinding starts the code
    is frozen and a mismatch is fatal.
    """
    from trust_hypo._util import read_json, write_json

    def _guard(manifest_path, new_commit):
        """Mirror of the runner's resume check for the source_commit key."""
        manifest = read_json(manifest_path)
        if manifest.get("source_commit") == new_commit:
            return manifest
        if not manifest.get("hidden_unblind_started"):
            history = list(manifest.get("code_changes_before_unblind", []))
            history.append({"from_commit": manifest["source_commit"], "to_commit": new_commit})
            manifest["source_commit"] = new_commit
            manifest["code_changes_before_unblind"] = history
            write_json(manifest_path, manifest)
            return manifest
        raise RuntimeError("resume manifest mismatch for source_commit")

    path = tmp_path / "run_manifest.json"
    write_json(path, {"source_commit": "aaa", "hidden_unblind_started": False})

    manifest = _guard(path, "bbb")                      # blind: repair allowed
    assert manifest["source_commit"] == "bbb"
    assert manifest["code_changes_before_unblind"][0]["from_commit"] == "aaa"

    manifest["hidden_unblind_started"] = True           # outcomes now visible
    write_json(path, manifest)
    with pytest.raises(RuntimeError, match="source_commit"):
        _guard(path, "ccc")                             # code is frozen from here on


==> anc/ImplementationLottery/tests/test_model_client.py <==
from __future__ import annotations

import json
from types import SimpleNamespace

import pytest

from trust_hypo.model_client import (
    ApiCallCapExceeded,
    ApiCallLedger,
    DeepSeekClient,
)


def test_api_ledger_reserves_before_request_and_enforces_cap(tmp_path):
    path = tmp_path / "api_calls.json"
    ledger = ApiCallLedger(cap=1, path=path)
    event_id = ledger.start(
        role="executor", model="m", max_tokens=16000, system="s", user="u"
    )
    on_disk = json.loads(path.read_text())
    assert event_id == 1
    assert on_disk["physical_calls_started"] == 1
    assert on_disk["events"][0]["status"] == "started"
    with pytest.raises(ApiCallCapExceeded):
        ledger.start(
            role="planner", model="m", max_tokens=16000, system="s", user="u"
        )


def test_api_ledger_resume_preserves_started_calls_and_cap(tmp_path):
    path = tmp_path / "api_calls.json"
    first = ApiCallLedger(cap=2, path=path)
    first.start(role="executor", model="m", max_tokens=1000, system="s", user="u")

    resumed = ApiCallLedger(cap=2, path=path, resume=True)
    assert resumed.physical_calls_started == 1
    resumed.start(role="planner", model="m", max_tokens=1000, system="s2", user="u2")
    with pytest.raises(ApiCallCapExceeded):
        resumed.start(role="executor", model="m", max_tokens=1000, system="s3", user="u3")
    on_disk = json.loads(path.read_text())
    assert [event["id"] for event in on_disk["events"]] == [1, 2]


def test_api_ledger_resume_rejects_changed_cap(tmp_path):
    path = tmp_path / "api_calls.json"
    ApiCallLedger(cap=2, path=path)
    with pytest.raises(ValueError, match="cap does not match"):
        ApiCallLedger(cap=3, path=path, resume=True)


def test_truncated_deepseek_response_is_rejected_without_retry(tmp_path):
    usage = SimpleNamespace(
        input_tokens=12,
        output_tokens=16000,
        cache_creation_input_tokens=0,
        cache_read_input_tokens=0,
        model_dump=lambda: {"input_tokens": 12, "output_tokens": 16000},
    )
    response = SimpleNamespace(
        content=[SimpleNamespace(type="text", text="partial")],
        usage=usage,
        stop_reason="max_tokens",
        model="deepseek-v4-pro",
        id="resp-test",
    )
    fake = SimpleNamespace(
        messages=SimpleNamespace(create=lambda **kwargs: response)
    )
    ledger_path = tmp_path / "api_calls.json"
    client = DeepSeekClient(
        max_retries=2,
        ledger=ApiCallLedger(cap=3, path=ledger_path),
        role="ideator",
    )
    client._client = lambda: fake

    with pytest.raises(RuntimeError, match="truncated output is rejected"):
        client.complete("system", "user", max_tokens=16000)

    recorded = json.loads(ledger_path.read_text())
    assert recorded["physical_calls_started"] == 1
    assert recorded["events"][0]["status"] == "response"
    assert recorded["events"][0]["max_tokens"] == 16000


==> anc/ImplementationLottery/tests/test_official_split.py <==
"""Offline tests for the OpenML official-split derivation (no network).

The held-out test must be an official fold, and the inner-CV must reuse the other
official folds with NO fresh randomness -- otherwise the benchmark is a private
random draw dressed up as a community split. These tests pin that contract on a
synthetic 10-fold partition.
"""

from __future__ import annotations

import sys
from pathlib import Path

import numpy as np
import pytest

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import (  # noqa: E402
    export_tabular_state, freeze_dataset, make_synthetic_dataset,
    split_from_official_folds,
)


def _ten_folds(n=100, k=10):
    """Deterministic contiguous 10-fold partition of range(n)."""
    idx = np.arange(n)
    return [idx[f::k].tolist() for f in range(k)]  # strided => disjoint partition


def test_test_set_is_exactly_official_fold_zero():
    folds = _ten_folds(100, 10)
    split = split_from_official_folds(folds, test_fold=0)
    assert sorted(split["test"]) == sorted(folds[0])
    assert split["source"] == "openml_official_folds"
    assert split["n_official_folds"] == 10
    assert split["inner_k"] == 9


def test_partition_is_covered_and_disjoint():
    folds = _ten_folds(100, 10)
    split = split_from_official_folds(folds, test_fold=0)
    all_rows = sorted(split["test"] + split["train_val"])
    assert all_rows == list(range(100)), "held-out + dev pool must cover every row once"
    assert set(split["test"]).isdisjoint(split["train_val"])


def test_inner_folds_partition_train_val_without_touching_test():
    folds = _ten_folds(100, 10)
    split = split_from_official_folds(folds, test_fold=0)
    tv = set(split["train_val"])
    test = set(split["test"])
    seen_val = []
    for f in split["inner_folds"]:
        assert set(f["val"]).issubset(tv), "inner val must live inside the dev pool"
        assert set(f["train"]).issubset(tv), "inner train must live inside the dev pool"
        assert set(f["val"]).isdisjoint(f["train"])
        assert set(f["val"]).isdisjoint(test), "inner val must never touch held-out test"
        seen_val += f["val"]
    assert sorted(seen_val) == sorted(split["train_val"]), "inner vals must tile the dev pool"


def test_choosing_a_different_test_fold_moves_the_seal():
    folds = _ten_folds(100, 10)
    s0 = split_from_official_folds(folds, test_fold=0)
    s3 = split_from_official_folds(folds, test_fold=3)
    assert sorted(s0["test"]) == sorted(folds[0])
    assert sorted(s3["test"]) == sorted(folds[3])
    assert s0["test"] != s3["test"]


def test_non_partition_is_rejected():
    folds = _ten_folds(100, 10)
    folds[1] = folds[1] + [folds[0][0]]  # duplicate a row across folds
    with pytest.raises(ValueError, match="more than one official fold"):
        split_from_official_folds(folds)


def test_too_few_folds_rejected():
    with pytest.raises(ValueError, match=">=3 official folds"):
        split_from_official_folds([[0, 1], [2, 3]])


def test_export_with_official_split_records_provenance(tmp_path):
    X, y = make_synthetic_dataset(n=100, d=5, task_type="classification", seed=2)
    folds = _ten_folds(100, 10)
    split = split_from_official_folds(folds, test_fold=0)
    state = export_tabular_state(
        X, y, state_id="OFF", out_root=tmp_path, metric="accuracy",
        repo_cwd=str(ROOT), official_split=split,
        source_meta={"source": "openml", "task_id": 999},
    )
    ref = state.evaluator_ref
    assert ref["split_source"] == "openml_official_folds"
    assert ref["source_meta"]["task_id"] == 999
    assert ref["n_test"] == len(folds[0])
    # the frozen split.json on disk carries the official partition, not a random one
    import json
    disk = json.loads(Path(ref["split"]).read_text())
    assert disk["source"] == "openml_official_folds"
    assert sorted(disk["test"]) == sorted(folds[0])


def test_official_split_covering_wrong_row_count_is_rejected(tmp_path):
    X, y = make_synthetic_dataset(n=100, d=5, task_type="classification", seed=2)
    folds = _ten_folds(80, 10)  # only covers 80 of the 100 rows
    split = split_from_official_folds(folds, test_fold=0)
    with pytest.raises(ValueError, match="covers 80 rows but dataset has 100"):
        freeze_dataset(X, y, tmp_path / "d", official_split=split)


def test_strong_histgb_baseline_runs_in_frozen_tabular_environment(tmp_path):
    venv_python = ROOT / ".venv_tabular" / "bin" / "python"
    if not venv_python.exists():
        pytest.skip("project tabular environment is not installed")
    X, y = make_synthetic_dataset(n=180, d=6, task_type="classification", seed=5)
    state = export_tabular_state(
        X, y, state_id="HGB", out_root=tmp_path, metric="accuracy",
        repo_cwd=str(ROOT), venv_python=str(venv_python),
        baseline_kind="sklearn_histgb",
    )
    assert state.evaluator_ref["baseline_kind"] == "sklearn_histgb"
    assert any("RandomizedSearchCV" in item for item in state.evaluator_ref["constraints"])
    model = Path(state.code_dir) / "pipeline" / "model.py"
    assert "HistGradientBoostingClassifier" in model.read_text()


==> anc/ImplementationLottery/tests/test_premium_robustness.py <==
"""Check exact partition integration against independent exhaustive calculations."""
from itertools import product
import numpy as np
from scripts.analyze_premium_robustness import (common_partition_metrics,
    independent_partition_metrics)

KEYS=['largest_label_reversal','smallest_label_reversal','disjoint_winner_sets',
      'fit_tie_probability','selection_tie_probability']


def exhaustive(atoms):
    rows=[]
    for chosen in product(*atoms):
        scores=np.array(chosen)
        fit=scores[:,0]==scores[:,0].max()
        selected=scores[:,1]==scores[:,1].max()
        rows.append([np.argmax(fit[::-1])!=np.argmax(selected[::-1]),
                     np.argmax(fit)!=np.argmax(selected),not (fit&selected).any(),
                     fit.sum()>1,selected.sum()>1])
    return np.mean(rows,axis=0)


def test_independent_partitions_preserve_tied_and_unequal_atom_masses():
    atoms=[np.array([[1,1],[1,2],[2,2],[2,2]]),
           np.array([[1,2],[2,1],[2,2]]),np.array([[1,1],[2,1],[2,2]])]
    measured=independent_partition_metrics(atoms)
    np.testing.assert_allclose([measured[k] for k in KEYS],exhaustive(atoms))


def test_common_partitions_integrate_each_subset_world_with_ties():
    fit=np.array([[1,1,0],[2,1,2]])
    options=np.array([[[1,2],[2,2],[1,2]],[[0,1],[1,2],[1,1]]])
    measured=common_partition_metrics(fit,options)
    expected=np.mean([exhaustive([np.column_stack([np.repeat(fit[s,i],2),options[s,i]])
                                 for i in range(3)]) for s in range(2)],axis=0)
    np.testing.assert_allclose([measured[k] for k in KEYS],expected)


==> anc/ImplementationLottery/tests/test_reliability_replay.py <==
from __future__ import annotations

import pytest

from trust_hypo.reliability_replay import (
    exact_paired_sign_flip,
    outer_loso_replay,
    pooled_within_cell_sd,
    replay_scenario,
    summarize_replay,
    validate_balanced,
)


def _data(states=("S0", "S1", "S2")):
    return {
        state: {
            "I00": {0: 0.9, 1: 0.8, 2: 0.85},
            "I01": {0: 0.7, 1: 0.75, 2: 0.72},
            "I02": {0: 0.2, 1: 0.3, 2: 0.25},
            "I03": {0: 0.1, 1: 0.15, 2: 0.12},
        }
        for state in states
    }


def test_validate_balanced_requires_three_complete_draws():
    states, ideas, reps = validate_balanced(
        _data(), expected_states=3, expected_ideas=4, expected_implementations=3
    )
    assert states == ["S0", "S1", "S2"]
    assert ideas == ["I00", "I01", "I02", "I03"]
    assert reps == [0, 1, 2]
    broken = _data()
    del broken["S2"]["I03"][2]
    with pytest.raises(ValueError, match="replicate labels differ"):
        validate_balanced(
            broken, expected_states=3, expected_ideas=4, expected_implementations=3
        )


def test_scenario_keeps_evaluation_draw_out_of_policy_decision():
    state = _data(("S0",))["S0"]
    first = replay_scenario(
        state, initial=0, followup=1, evaluation=2,
        difference_noise=1.0, threshold=1.0,
    )
    mutated = {idea: dict(draws) for idea, draws in state.items()}
    mutated["I03"][2] = 1000.0
    second = replay_scenario(
        mutated, initial=0, followup=1, evaluation=2,
        difference_noise=1.0, threshold=1.0,
    )
    assert first["choices"] == second["choices"]
    assert first["adaptive_replicated"] == second["adaptive_replicated"]
    assert first["regret"] != second["regret"]


def test_signal_rule_replicates_only_when_gap_is_small():
    state = _data(("S0",))["S0"]
    uncertain = replay_scenario(
        state, initial=0, followup=1, evaluation=2,
        difference_noise=1.0, threshold=1.0,
    )
    decisive = replay_scenario(
        state, initial=0, followup=1, evaluation=2,
        difference_noise=0.01, threshold=1.0,
    )
    assert uncertain["adaptive_replicated"] is True
    assert uncertain["cost"]["adaptive"] == 6.0
    assert decisive["adaptive_replicated"] is False
    assert decisive["cost"]["adaptive"] == 4.0


def test_outer_loso_never_uses_held_state_for_noise_or_threshold_training():
    data = _data()
    cards = outer_loso_replay(
        data, threshold_candidates=[0.0, 0.5, 1.0], budget_cap=5.0
    )
    assert len(cards) == 3
    for card in cards:
        assert card["state"] not in card["training_states"]
        assert len(card["training_states"]) == 2
        assert card["n_role_permutations"] == 6
        assert set(card["fixed_thresholds"]) == {"0.0", "0.5", "1.0"}

    mutated = _data()
    for idea in mutated["S0"].values():
        for replicate in idea:
            idea[replicate] += 1000.0 * (replicate + 1)
    changed = outer_loso_replay(
        mutated, threshold_candidates=[0.0, 0.5, 1.0], budget_cap=5.0
    )
    original_s0 = next(card for card in cards if card["state"] == "S0")
    changed_s0 = next(card for card in changed if card["state"] == "S0")
    assert changed_s0["selected_threshold"] == original_s0["selected_threshold"]
    assert changed_s0["training_difference_noise"] == original_s0["training_difference_noise"]


def test_state_is_the_unit_in_summary_and_matched_cost_is_exact():
    data = _data()
    cards = outer_loso_replay(
        data, threshold_candidates=[0.0, 0.5, 1.0], budget_cap=5.0
    )
    report = summarize_replay(cards, bootstrap_draws=200, bootstrap_seed=7)
    assert report["n_states"] == 3
    adaptive = report["policies"]["adaptive"]
    matched = report["policies"]["cost_matched_random_gate"]
    assert adaptive["mean_cost"] == matched["mean_cost"]
    assert set(adaptive["per_state_regret"]) == {"S0", "S1", "S2"}
    assert len(report["fixed_threshold_cross_fitted_curve"]) == 3


def test_pooled_noise_and_exact_sign_flip_are_well_defined():
    assert pooled_within_cell_sd(_data(), ["S0", "S1"]) > 0
    assert exact_paired_sign_flip([-1.0, -1.0, -1.0]) == pytest.approx(0.25)


==> anc/ImplementationLottery/tests/test_replicate_independence.py <==
"""Tests for independent-draft replicates and the instance-level routing estimand.

The v4->v5 probe flip showed a per-instance winner is NOT a dataset-inherent
label, and that two byte-identical replicates overstate stability. A review then
corrected two further mistakes these tests must now pin:

  * every physical draw counts in the mean -- deduping identical patches would
    reweight the estimand (A,A,B is 2/3,1/3, not 1/2,1/2);
  * H and R are UNPAIRED independent samples, so stability is an arm-level rule
    (mean gap + complete score separation), never "paired differences agree",
    which depends on an arbitrary replicate permutation;
  * independence is asserted from the nonce and provider response ids, not from
    patch bytes differing.
"""

from __future__ import annotations

import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import (  # noqa: E402
    Budget, Condition, MockExecutor, MockIdeator, MockPlanner,
    export_tabular_state, make_synthetic_dataset,
)
from trust_hypo.analysis import (  # noqa: E402
    _arm_route_label, _files_changed_sha256, _verify_physical_independence,
)
from trust_hypo.conditions import build_executor_input  # noqa: E402
from trust_hypo.executor import _build_user  # noqa: E402
from trust_hypo.runner import replicate_nonce, run_trial  # noqa: E402
from trust_hypo.cards import freeze_card, freeze_plan  # noqa: E402


# ---- nonce: deterministic, unique per replicate, in the prompt ----------------

def _fake_state(sha="abc123"):
    class S:
        state_sha256 = sha
    return S()


def test_nonce_is_deterministic_and_replicate_unique():
    s = _fake_state()
    assert replicate_nonce(s, "H", 0) == replicate_nonce(s, "H", 0)  # deterministic
    assert replicate_nonce(s, "H", 0) != replicate_nonce(s, "H", 1)  # per replicate
    assert replicate_nonce(s, "H", 0) != replicate_nonce(s, "R", 0)  # per arm
    assert replicate_nonce(_fake_state("x1"), "H", 0) != replicate_nonce(_fake_state("x2"), "H", 0)


def test_prompt_differs_across_replicates_via_nonce(tmp_path):
    X, y = make_synthetic_dataset(n=120, d=5, task_type="classification", seed=1)
    state = export_tabular_state(X, y, state_id="P", out_root=tmp_path, metric="accuracy",
                                 repo_cwd=str(ROOT))
    code_dir = Path(state.code_dir)
    base = build_executor_input(Condition.H, state,
                                real_card=type("C", (), {"kind": "real", "text": "t",
                                                         "fields": {}})())
    p0 = dict(base); p0["replicate_nonce"] = replicate_nonce(state, "H", 0)
    p1 = dict(base); p1["replicate_nonce"] = replicate_nonce(state, "H", 1)
    u0 = _build_user(state, p0, code_dir)
    u1 = _build_user(state, p1, code_dir)
    assert u0 != u1, "replicate prompts must differ so the draw is independent"
    assert p0["replicate_nonce"] in u0 and p1["replicate_nonce"] in u1


def test_run_trial_records_nonce_on_patch(tmp_path):
    X, y = make_synthetic_dataset(n=120, d=5, task_type="classification", seed=1)
    state = export_tabular_state(X, y, state_id="Q", out_root=tmp_path / "s", metric="accuracy",
                                 repo_cwd=str(ROOT))
    card = freeze_card(state, MockIdeator(), generator="mock")
    plan = freeze_plan(state, MockPlanner(), planner_name="mock")
    run_dir = tmp_path / "run"
    recs = [run_trial(state, Condition.H, rep, real_card=card, null_card=None, plan=plan,
                      executor=MockExecutor(ROOT), budget=Budget(seed=7), run_dir=run_dir)
            for rep in (0, 1)]
    nonces = [r.patch["cost"]["replicate_nonce"] for r in recs]
    assert all(nonces) and nonces[0] != nonces[1]
    assert nonces[0] == replicate_nonce(state, "H", 0)


# ---- estimand: unpaired arm means, ALL draws counted --------------------------

def _draw(score, patch):
    return {"score": score, "patch": patch}


def test_rwin_with_separation_and_enough_draws_is_stable():
    h = [_draw(0.00, "h0"), _draw(0.01, "h1"), _draw(0.00, "h2")]
    r = [_draw(0.05, "r0"), _draw(0.06, "r1"), _draw(0.07, "r2")]
    out = _arm_route_label(h, r, route_margin=0.01, min_draws=3)
    assert out["winner"] == "RE-SOLVE" and out["stable"] is True
    assert out["separation"] is True
    assert out["h_executor_draws"] == 3 and out["r_executor_draws"] == 3


def test_identical_patches_still_count_in_the_mean():
    # A, A, B on the H arm: dropping a duplicate would bias the mean to (A+B)/2.
    h = [_draw(0.30, "A"), _draw(0.30, "A"), _draw(0.00, "B")]  # true mean 0.20
    r = [_draw(0.00, "r0"), _draw(0.00, "r1"), _draw(0.00, "r2")]
    out = _arm_route_label(h, r, route_margin=0.01, min_draws=3)
    assert out["h_mean"] == 0.2, "duplicate draws must keep their empirical weight"
    assert out["h_executor_draws"] == 3            # all draws counted
    assert out["h_distinct_patches"] == 2          # diversity is a separate diagnostic


def test_no_separation_is_not_stable_even_if_mean_gap_holds():
    # means are far apart but the arms' score ranges overlap
    h = [_draw(0.00, "h0"), _draw(0.09, "h1"), _draw(0.00, "h2")]
    r = [_draw(0.08, "r0"), _draw(0.10, "r1"), _draw(0.12, "r2")]
    out = _arm_route_label(h, r, route_margin=0.01, min_draws=3)
    assert out["winner"] == "RE-SOLVE"
    assert out["separation"] is False
    assert out["stable"] is False


def test_fewer_than_min_draws_is_not_stable():
    h = [_draw(0.00, "h0"), _draw(0.01, "h1")]
    r = [_draw(0.05, "r0"), _draw(0.06, "r1")]
    out = _arm_route_label(h, r, route_margin=0.01, min_draws=3)
    assert out["stable"] is False


def test_mean_within_margin_is_a_tie():
    h = [_draw(0.030, f"h{i}") for i in range(3)]
    r = [_draw(0.033, f"r{i}") for i in range(3)]
    out = _arm_route_label(h, r, route_margin=0.01, min_draws=3)
    assert out["winner"] == "tie" and out["stable"] is False


def test_files_changed_hash_is_order_independent():
    a = {"pipeline/model.py": "x", "pipeline/features.py": "y"}
    b = {"pipeline/features.py": "y", "pipeline/model.py": "x"}
    assert _files_changed_sha256(a) == _files_changed_sha256(b)
    assert _files_changed_sha256(a) != _files_changed_sha256({"pipeline/model.py": "z"})


# ---- physical-independence verification ---------------------------------------

def _trial_with(state_sha, arm, rep, nonce, response_ids):
    return {
        "state_id": "S", "condition": arm, "replicate": rep,
        "patch": {"status": "ok", "files_changed": {"pipeline/features.py": f"{arm}{rep}"},
                  "cost": {"replicate_nonce": nonce, "response_ids": response_ids}},
    }


def _good_trials(state_sha="deadbeef"):
    class _S:
        state_sha256 = state_sha
    trials = {}
    for arm in ("H", "R"):
        for rep in range(3):
            nonce = replicate_nonce(_S(), arm, rep)
            trials[("S", arm, rep)] = _trial_with(state_sha, arm, rep, nonce,
                                                  [f"resp-{arm}-{rep}"])
    return trials


def test_physical_independence_passes_for_distinct_nonces_and_response_ids():
    trials = _good_trials()
    per_state, run_level = _verify_physical_independence(trials, {"S": "deadbeef"})
    assert per_state["S"]["verified"] is True, per_state["S"]["problems"]
    assert run_level["response_ids_globally_distinct"] is True


def test_missing_response_id_fails_verification():
    trials = _good_trials()
    trials[("S", "H", 0)]["patch"]["cost"]["response_ids"] = []
    per_state, _ = _verify_physical_independence(trials, {"S": "deadbeef"})
    assert per_state["S"]["verified"] is False
    assert any("response id" in p for p in per_state["S"]["problems"])


def test_wrong_nonce_fails_verification():
    trials = _good_trials()
    trials[("S", "R", 1)]["patch"]["cost"]["replicate_nonce"] = "0000000000000000"
    per_state, _ = _verify_physical_independence(trials, {"S": "deadbeef"})
    assert per_state["S"]["verified"] is False
    assert any("nonce" in p for p in per_state["S"]["problems"])


def test_reused_response_id_across_branches_flags_run():
    trials = _good_trials()
    trials[("S", "R", 2)]["patch"]["cost"]["response_ids"] = ["resp-H-0"]  # collide with H_r0
    _, run_level = _verify_physical_independence(trials, {"S": "deadbeef"})
    assert run_level["response_ids_globally_distinct"] is False
    assert "resp-H-0" in run_level["duplicate_response_ids"]


==> anc/ImplementationLottery/tests/test_reviewer_revision.py <==
import math

import numpy as np
import pytest

from scripts.analyze_reviewer_revision import (gaussian_pair, corrected_program_dispersion,
    encode_item_patterns, decode_item_patterns, contrast, utility)


def test_reference_floor_persists_for_an_oracle_with_tied_means():
    result = gaussian_pair(0., 0., 4.)
    assert result['latent_regret'] == 0
    assert result['reference_floor'] == pytest.approx(2 / math.sqrt(2 * math.pi))
    assert result['expected_empirical_loss'] == result['reference_floor']


def test_gaussian_loss_decomposition_matches_independent_simulation():
    rng = np.random.default_rng(83)
    n = 300000
    observed = rng.normal([.8, 0.], [.7, 1.1], size=(n, 2))
    reference = rng.normal([.8, 0.], [.5, .9], size=(n, 2))
    chosen = np.argmax(observed, axis=1)
    empirical_loss = np.mean(reference.max(axis=1) - reference[np.arange(n), chosen])
    model = gaussian_pair(.8, .7**2 + 1.1**2, .5**2 + .9**2)
    assert empirical_loss == pytest.approx(model['expected_empirical_loss'], abs=.007)


def test_shared_reference_maximum_cancels_from_policy_difference():
    reference = np.array([1., -.3, .7])
    left = np.array([.2, .5, .3]); right = np.array([.6, .1, .3])
    losses = reference.max() - reference
    assert left @ losses - right @ losses == pytest.approx((right - left) @ reference)


def test_item_patterns_preserve_joint_correctness_and_sampling_covariance():
    rng = np.random.default_rng(7)
    matrix = rng.integers(0, 2, size=(41, 13))
    patterns, counts = decode_item_patterns(encode_item_patterns(matrix), matrix.shape[1])
    np.testing.assert_allclose(counts @ patterns / counts.sum(), matrix.mean(axis=0))
    measured = corrected_program_dispersion(patterns, counts)
    p = matrix.shape[1]; centering = np.eye(p) - np.ones((p, p)) / p
    expected = np.trace(centering @ np.cov(matrix, rowvar=False)) / (len(matrix) * (p - 1)) * 10000
    assert measured['estimated_item_sampling_variance_pp2'] == pytest.approx(expected)
    assert measured['observed_variance_pp2'] == pytest.approx(np.var(matrix.mean(axis=0), ddof=1) * 10000)


def test_identical_program_predictions_have_no_paired_item_component():
    result = corrected_program_dispersion(np.array([[1., 1.], [0., 0.]]), np.array([30, 20]))
    assert result['observed_variance_pp2'] == 0
    assert result['estimated_item_sampling_variance_pp2'] == 0


def test_failure_sensitivity_changes_missing_seeds_without_replacing_observed_minus_point_one():
    row = {'fidelity': 'faithful', 'fidelity_penalty': 0.,
           'seed_utilities': [-.1, -.1, .2], 'seed_observed': [True, False, True]}
    assert utility(row, 0., -.02) == pytest.approx((-.1 + 0 + .2) / 3)
    assert utility(row, -.2, -.02) == pytest.approx((-.1 - .2 + .2) / 3)


def test_attainable_sign_flip_resolution_counts_informative_tasks():
    result = contrast([1., 2., 0., 0.])
    assert result['n_nonzero'] == 2
    assert result['minimum_two_sided_sign_flip_p'] == .5
    assert result['two_sided_sign_flip_p'] == .5


==> anc/ImplementationLottery/tests/test_runner_phases.py <==
from __future__ import annotations

from pathlib import Path

from trust_hypo.cards import MockIdeator, MockPlanner
from trust_hypo.executor import MockExecutor
from trust_hypo.runner import evaluate_hidden, run_state
from trust_hypo.state_exporter import export_state
from trust_hypo.types import Budget, Condition


class EventExecutor:
    def __init__(self, events):
        self.events = events
        self.inner = MockExecutor()

    def fork(self):
        return EventExecutor(self.events)

    def implement(self, state, packet, workdir, budget):
        self.events.append(("execute", packet["state_id"], budget.seed, packet.get("card")))
        return self.inner.implement(state, packet, workdir, budget)


class EventEvaluator:
    def __init__(self, events):
        self.events = events

    def run_development(self, state, patch, workdir):
        self.events.append(("development", state.state_id))
        return 0.1

    def run_hidden(self, state, patch, workdir):
        self.events.append(("hidden", state.state_id))
        return 0.2


def make_state(tmp_path: Path):
    pipeline = tmp_path / "snapshot" / "pipeline"
    pipeline.mkdir(parents=True)
    (pipeline / "__init__.py").write_text("", "utf-8")
    (pipeline / "features.py").write_text("def features(x):\n    return x\n", "utf-8")
    (pipeline / "models.py").write_text("def model():\n    return None\n", "utf-8")
    return export_state(
        tmp_path / "snapshot",
        domain="materials",
        state_id="S001",
        out_root=tmp_path / "states",
        evaluator_ref={"adapter": "mock", "tasks": ["toy"]},
        budget=Budget(seed=99),
    )


def test_all_patches_freeze_before_dev_and_hidden(tmp_path):
    state = make_state(tmp_path)
    events = []
    evaluator = EventEvaluator(events)
    records, _ = run_state(
        state,
        executor=EventExecutor(events),
        evaluator=evaluator,
        ideator=MockIdeator(),
        planner=MockPlanner(),
        budget=Budget(seed=99),
        conditions=(Condition.H, Condition.R, Condition.N),
        replicates=1,
        run_dir=tmp_path / "run",
        evaluate_hidden_now=False,
    )
    kinds = [event[0] for event in events]
    assert kinds[:3] == ["execute"] * 3
    assert kinds[3:] == ["development"] * 3
    assert {record.seed for record in records} == {99}
    r_event = next(event for event in events if event[0] == "execute" and event[3] is None)
    assert r_event[3] is None

    evaluate_hidden(state, records, evaluator=evaluator, run_dir=tmp_path / "run")
    assert [event[0] for event in events[-3:]] == ["hidden"] * 3
    assert all(record.hidden_score_sealed_path for record in records)


def test_main_hr_protocol_does_not_generate_null_card(tmp_path):
    state = make_state(tmp_path)
    run_dir = tmp_path / "paired"
    records, meta = run_state(
        state,
        executor=MockExecutor(), evaluator=EventEvaluator([]),
        ideator=MockIdeator(), planner=MockPlanner(), budget=Budget(seed=2),
        conditions=(Condition.H, Condition.R), replicates=1,
        run_dir=run_dir, evaluate_hidden_now=False,
    )
    assert {record.condition for record in records} == {"H", "R"}
    assert meta["null"] is None
    assert not (run_dir / state.state_id / "cards" / "null_card.json").exists()


==> anc/ImplementationLottery/tests/test_runtime_diagnostic.py <==
import json
import subprocess

import pytest

from scripts import evaluate_extension_runtime as runtime


def test_retained_code_uses_matching_supplied_seed_utilities():
    task = {'state_id': 'state', 'ideas': ['I00', 'I01'],
            'policies': {'one': {'selected_reference_utility': -.01}}}
    bank = {'one': {'n_worlds': 5, 'retained_program_counts': {
        'I00': [1., 1.], 'I01': [0., 3.]}}}
    selection = [{'idea_label': idea, 'replicate': index, 'utility': value,
                  'reference_utility': 99.}
                 for idea, values in [('I00', [.05, .01]), ('I01', [-.1, -.01])]
                 for index, value in enumerate(values)]
    row = runtime.retention_result(task, bank, selection, .5)['policies']['one']
    assert row['retained_program_test_utility'] == pytest.approx(.006)
    assert row['retained_minus_fresh_accuracy_pp'] == pytest.approx(.8)


@pytest.mark.parametrize('original_status,fail,expected_calls,expected_valid', [
    ('ok', False, 1, True),
    ('hidden_error', False, 1, True),
    ('hidden_error', True, 1, False),
    ('invalid', False, 0, False),
])
def test_runtime_diagnostic_preserves_primary_records_and_caches_results(
        tmp_path, monkeypatch, original_status, fail, expected_calls, expected_valid):
    source = tmp_path / 'primary'; folder = source / 'state' / 'I00_r6'
    (folder / 'work/code').mkdir(parents=True)
    code = 'def fit_predict(): pass\n'
    (folder / 'work/code/model.py').write_text(code)
    trial = {'status': original_status, 'fidelity': {'final_label': 'faithful'},
             'patch': {'files_changed': {'model.py': code}}}
    original = json.dumps(trial); (folder / 'trial.json').write_text(original)
    sealed = source / 'saved_score.json'; sealed.write_text('{"original": true}\n')
    config = tmp_path / 'config'; config.mkdir()
    (config / 't1.json').write_text(json.dumps({'utility': {
        'invalid_assignment_penalty': -.1, 'fidelity_penalties': {'faithful': 0.}}}))
    monkeypatch.setattr(runtime, 'CONFIG', config)
    monkeypatch.setattr(runtime, 'OUT', tmp_path / 'diagnostic')
    monkeypatch.setattr(runtime, 'state_record', lambda _: {'evaluator_ref': {
        'baseline_holdout': .8, 'n_test': 10, 'venv_python': 'python',
        'controller': 'controller', 'data': 'data', 'split': 'split'}})
    calls = []

    def controller(*args, **kwargs):
        calls.append((args, kwargs))
        assert kwargs == {'timeout': 300, 'training_seed': 0}
        if fail:
            raise subprocess.TimeoutExpired('controller', 300)
        return .9

    monkeypatch.setattr(runtime, '_run_controller', controller)
    job = {'task': 1, 'arm': 'lite', 'role': 'reference', 'replicate': 1,
           'source_replicate': 6, 'idea_label': 'I00', 'source_run': str(source),
           'state_id': 'state', 'original_seed_zero_correct': None}
    plan = {'training_seed': 0, 'per_fit_timeout_s': 300}
    result = runtime.collect_one(job, plan)
    assert result['valid'] == expected_valid
    assert result['utility'] == pytest.approx(.125 if expected_valid else -.1)
    assert runtime.collect_one(job, plan) == result
    assert len(calls) == expected_calls
    assert (folder / 'trial.json').read_text() == original
    assert sealed.read_text() == '{"original": true}\n'


==> anc/ImplementationLottery/tests/test_selection_policy.py <==
import itertools

import numpy as np

from trust_hypo.selection_policy import choice_distribution, reference_metrics, holm_adjust


def test_full_single_draw_distribution_matches_explicit_choices():
    scores=np.array([[0,1,2,3,4],[4,3,2,1,0]],dtype=float)
    frozen=choice_distribution(scores,['I00','I01'],1,'mean')
    chosen=[max(range(2),key=lambda i:(scores[i,world[i]],i))
            for world in itertools.product(range(5),repeat=2)]
    assert frozen['n_worlds']==25
    assert frozen['selection_counts']=={'I00':chosen.count(0),'I01':chosen.count(1)}
    metrics=reference_metrics(frozen,{'I00':.8,'I01':.6},scale=.5)
    assert np.isclose(metrics['regret_accuracy_pp'],chosen.count(1)/25*10)


def test_combinations_remove_replicate_order_dependence():
    scores=np.array([[0,1,2,3,4],[3,2,1,0,4],[2,1,4,3,0]],dtype=float)
    permuted=np.stack([scores[0,[3,2,4,0,1]],scores[1,[1,4,2,0,3]],scores[2,::-1]])
    for aggregation in ['mean','max']:
        first=choice_distribution(scores,['I00','I01','I02'],3,aggregation)
        second=choice_distribution(permuted,['I00','I01','I02'],3,aggregation)
        assert first['selection_counts']==second['selection_counts']
        assert first['winner_set_counts']==second['winner_set_counts']


def test_tied_winner_sets_and_reference_do_not_modify_frozen_choices():
    frozen=choice_distribution(np.zeros((2,5)),['I00','I01'],5,'mean')
    assert frozen['selection_counts']=={'I00':0,'I01':1}
    assert reference_metrics(frozen,{'I00':1,'I01':0})['disjoint_winner_sets']==0
    assert reference_metrics(frozen,{'I00':0,'I01':1})['regret_accuracy_pp']==0
    assert frozen['selection_counts']=={'I00':0,'I01':1}


def test_holm_adjustment_uses_two_primary_comparisons():
    assert holm_adjust({'a':.01,'b':.2})=={'a':.02,'b':.2}


def test_baseline_option_uses_no_additional_implementation_draws():
    policy=choice_distribution(-np.ones((2,5)),['I00','I01'],3,'mean',include_baseline=True)
    assert policy['n_worlds']==100
    assert policy['selection_counts']=={'I00':0,'I01':0,'KEEP':100}
    metrics=reference_metrics(policy,{'I00':-.2,'I01':-.1,'KEEP':0})
    assert metrics['regret_accuracy_pp']==0
    assert metrics['retain_baseline_probability']==1


def test_numerical_ties_preserve_distribution_under_float_reordering():
    scores=np.array([[.1,.2,.3,.4,.5],[.5,.4,.3,.2,.1]])
    first=choice_distribution(scores,['I00','I01'],3,'mean')
    second=choice_distribution(scores[:,::-1],['I00','I01'],3,'mean')
    assert first['selection_counts']==second['selection_counts']
    assert first['winner_set_counts']==second['winner_set_counts']


def test_retained_code_ties_are_averaged_without_extra_draws():
    scores=np.array([[1.]*5,[0.]*5])
    policy=choice_distribution(scores,['I00','I01'],3,'mean')
    assert np.allclose(policy['retained_program_counts']['I00'],[20.]*5)
    assert policy['retained_program_counts']['I01']==[0.]*5


==> anc/ImplementationLottery/tests/test_state_security.py <==
from __future__ import annotations

import csv
import json
from pathlib import Path

import pytest

from trust_hypo.recorder import record_trial, update_trial
from trust_hypo.state_exporter import (
    StateVerificationError,
    UnsafeStateSourceError,
    export_state,
    safe_relative_path,
    verify_state,
    visible_lineage_from_results_tsv,
)
from trust_hypo.types import Budget, TrialRecord


def _snapshot(root: Path) -> Path:
    src = root / "snapshot"
    pipeline = src / "pipeline"
    pipeline.mkdir(parents=True)
    (src / "experiment.py").write_text("VALUE = 1\n", "utf-8")
    (pipeline / "__init__.py").write_text("", "utf-8")
    (pipeline / "features.py").write_text("def feature():\n    return 1\n", "utf-8")
    data = src / "external_data"
    data.mkdir()
    (data / "task.csv").write_text("Drug,Y\nFe,1\n", "utf-8")
    return src


def _export(src: Path, out: Path, **overrides):
    kwargs = {
        "domain": "materials",
        "state_id": "S001",
        "out_root": out,
        "evaluator_ref": {"adapter": "materials", "split": "fold0-dev"},
        "budget": Budget(seed=7),
        "visible_lineage": "exp_id\tstatus\taggregate_score\n001\tkeep\t0.1",
        "source_ref": "/private/original/checkpoint",
        "env": {"python": "3.12", "numpy": "2.5.0"},
    }
    kwargs.update(overrides)
    return export_state(src, **kwargs)


@pytest.mark.parametrize(
    "value",
    ["/tmp/file.py", "../file.py", "a/../../file.py", r"C:\\temp\\file.py", ""],
)
def test_safe_relative_path_rejects_escapes(value: str) -> None:
    with pytest.raises((TypeError, ValueError)):
        safe_relative_path(value)


def test_safe_relative_path_accepts_nested_code() -> None:
    assert safe_relative_path("pipeline/features.py").as_posix() == "pipeline/features.py"


def test_export_and_verify_allowlisted_code_and_data(tmp_path: Path) -> None:
    state = _export(_snapshot(tmp_path), tmp_path / "states")
    verified = verify_state(state)
    assert verified.state_sha256 == state.state_sha256
    assert sorted(state.files) == [
        "experiment.py",
        "external_data/task.csv",
        "pipeline/__init__.py",
        "pipeline/features.py",
    ]


def test_export_rejects_symlink(tmp_path: Path) -> None:
    src = _snapshot(tmp_path)
    outside = tmp_path / "outside.py"
    outside.write_text("SECRET = 1\n", "utf-8")
    (src / "pipeline" / "escape.py").symlink_to(outside)
    with pytest.raises(UnsafeStateSourceError, match="symlink"):
        _export(src, tmp_path / "states")


@pytest.mark.parametrize(
    ("relative", "content"),
    [
        (".env", "API_KEY=secret\n"),
        ("results.tsv", "exp_id\thidden_score\n001\t1.0\n"),
        ("pipeline/model.pkl", "binary-ish"),
    ],
)
def test_export_rejects_credentials_results_and_unknown_extensions(
    tmp_path: Path, relative: str, content: str
) -> None:
    src = _snapshot(tmp_path)
    path = src / relative
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(content, "utf-8")
    with pytest.raises(UnsafeStateSourceError):
        _export(src, tmp_path / "states")


def test_export_excludes_known_runtime_directory_with_report(tmp_path: Path) -> None:
    src = _snapshot(tmp_path)
    result = src / "eval" / "run_seed0.jsonl"
    result.parent.mkdir()
    result.write_text('{"hidden_score": 1.0}\n', "utf-8")
    out = tmp_path / "states"
    state = _export(src, out)
    assert "eval/run_seed0.jsonl" not in state.files
    assert not (Path(state.code_dir) / "eval").exists()
    report = json.loads((out / "S001" / "exclusion_report.json").read_text("utf-8"))
    assert {entry["path"] for entry in report["excluded"]} == {"eval"}


def test_state_hash_covers_lineage_evaluator_budget_and_env(tmp_path: Path) -> None:
    src = _snapshot(tmp_path)
    base = _export(src, tmp_path / "states-a")
    lineage = _export(
        src, tmp_path / "states-b", visible_lineage="different dev lineage"
    )
    evaluator = _export(
        src,
        tmp_path / "states-c",
        evaluator_ref={"adapter": "materials", "split": "different-dev"},
    )
    budget = _export(src, tmp_path / "states-d", budget=Budget(seed=99))
    env = _export(src, tmp_path / "states-e", env={"python": "3.13"})
    assert len(
        {
            base.state_sha256,
            lineage.state_sha256,
            evaluator.state_sha256,
            budget.state_sha256,
            env.state_sha256,
        }
    ) == 5


def test_export_never_silently_overwrites_different_state(tmp_path: Path) -> None:
    src = _snapshot(tmp_path)
    out = tmp_path / "states"
    first = _export(src, out)
    (src / "pipeline" / "features.py").write_text(
        "def feature():\n    return 2\n", "utf-8"
    )
    with pytest.raises(FileExistsError, match="different content"):
        _export(src, out)
    assert verify_state(out / "S001").state_sha256 == first.state_sha256


def test_identical_export_reuses_verified_state(tmp_path: Path) -> None:
    src = _snapshot(tmp_path)
    out = tmp_path / "states"
    first = _export(src, out)
    second = _export(src, out)
    assert first.state_sha256 == second.state_sha256


def test_verify_detects_code_and_metadata_tampering(tmp_path: Path) -> None:
    src = _snapshot(tmp_path)
    out = tmp_path / "states"
    state = _export(src, out)
    code = Path(state.code_dir) / "pipeline" / "features.py"
    code.write_text("def feature():\n    return 99\n", "utf-8")
    with pytest.raises(StateVerificationError, match="SHA-256"):
        verify_state(out / "S001")

    # Restore code, then modify unhashed-on-disk metadata without updating the
    # committed state digest.
    code.write_text("def feature():\n    return 1\n", "utf-8")
    state_path = out / "S001" / "state.json"
    raw = json.loads(state_path.read_text("utf-8"))
    raw["visible_lineage"] = "tampered"
    state_path.write_text(json.dumps(raw), "utf-8")
    with pytest.raises(StateVerificationError, match="metadata"):
        verify_state(out / "S001")


def test_source_mapping_is_private_and_opaque(tmp_path: Path) -> None:
    src = _snapshot(tmp_path)
    out = tmp_path / "states"
    state = _export(src, out)
    public_text = (out / "S001" / "state.json").read_text("utf-8")
    assert "/private/original/checkpoint" not in public_text
    assert state.source_ref == "private-registry:S001"
    registry = json.loads((out / "_private" / "source_registry.json").read_text("utf-8"))
    assert registry["S001"]["source_ref"] == "/private/original/checkpoint"


def test_visible_lineage_uses_csv_and_explicit_dev_columns(tmp_path: Path) -> None:
    path = tmp_path / "results.tsv"
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(
            handle,
            fieldnames=[
                "exp_id", "parent_exp", "hypothesis", "aggregate_score",
                "hidden_score", "holdout_notes",
            ],
            delimiter="\t",
        )
        writer.writeheader()
        writer.writerow(
            {
                "exp_id": "2",
                "parent_exp": "0",
                "hypothesis": "line one\nline two",
                "aggregate_score": "0.1",
                "hidden_score": "0.99",
                "holdout_notes": "must not leak",
            }
        )
        writer.writerow(
            {
                "exp_id": "10",
                "parent_exp": "2",
                "hypothesis": "excluded at cutoff",
                "aggregate_score": "0.2",
                "hidden_score": "1.0",
                "holdout_notes": "must not leak",
            }
        )
    visible = visible_lineage_from_results_tsv(path, up_to_exp="10")
    assert "hidden_score" not in visible
    assert "holdout_notes" not in visible
    assert "line one" in visible and "line two" in visible
    assert "excluded at cutoff" not in visible


def _trial_record() -> TrialRecord:
    return TrialRecord(
        state_id="S001",
        domain="materials",
        condition="H",
        replicate=0,
        card_sha256="card",
        plan_sha256="plan",
        patch={},
        development_score=0.1,
        hidden_score_sealed_path="private:sealed",
        fidelity={},
        budget=Budget().to_dict(),
        seed=42,
        created_utc="2026-01-01T00:00:00Z",
        status="ok",
    )


@pytest.mark.parametrize("relative", ["../escape.py", "/tmp/escape.py", r"C:\\escape.py"])
def test_recorder_rejects_patch_path_escape(tmp_path: Path, relative: str) -> None:
    run_dir = tmp_path / "run"
    with pytest.raises(ValueError):
        record_trial(
            run_dir,
            _trial_record(),
            packet={},
            patch_files={relative: "x = 1\n"},
            transcript="",
        )
    assert not (tmp_path / "escape.py").exists()


def test_recorder_writes_safe_patch_and_refuses_overwrite(tmp_path: Path) -> None:
    run_dir = tmp_path / "run"
    record = _trial_record()
    branch = record_trial(
        run_dir,
        record,
        packet={"card": {"text": "safe"}},
        patch_files={"pipeline/features.py": "VALUE = 2\n"},
        transcript="output",
    )
    assert (branch / "patch" / "pipeline" / "features.py").read_text("utf-8") == "VALUE = 2\n"
    with pytest.raises(FileExistsError):
        record_trial(
            run_dir,
            record,
            packet={},
            patch_files={"pipeline/features.py": "VALUE = 3\n"},
            transcript="",
        )


def test_update_trial_only_rewrites_trial_json(tmp_path: Path) -> None:
    run_dir = tmp_path / "run"
    record = _trial_record()
    branch = record_trial(
        run_dir,
        record,
        packet={"card": {"text": "safe"}},
        patch_files={"pipeline/features.py": "VALUE = 2\n"},
        transcript="original transcript",
    )
    packet_before = (branch / "packet.json").read_bytes()
    transcript_before = (branch / "transcript.txt").read_bytes()
    patch_before = (branch / "patch" / "pipeline" / "features.py").read_bytes()

    record.development_score = 0.2
    record.hidden_score_sealed_path = "private:new-sealed"
    record.status = "evaluated"
    assert update_trial(run_dir, record) == branch

    updated = json.loads((branch / "trial.json").read_text("utf-8"))
    assert updated["development_score"] == 0.2
    assert updated["status"] == "evaluated"
    assert (branch / "packet.json").read_bytes() == packet_before
    assert (branch / "transcript.txt").read_bytes() == transcript_before
    assert (branch / "patch" / "pipeline" / "features.py").read_bytes() == patch_before


def test_update_trial_rejects_identity_change(tmp_path: Path) -> None:
    run_dir = tmp_path / "run"
    record = _trial_record()
    record_trial(
        run_dir,
        record,
        packet={},
        patch_files={"pipeline/features.py": "VALUE = 2\n"},
        transcript="",
    )
    record.domain = "drug"
    with pytest.raises(ValueError, match="identity"):
        update_trial(run_dir, record)


def test_recorder_rejects_unsafe_state_component(tmp_path: Path) -> None:
    record = _trial_record()
    record.state_id = "../S001"
    with pytest.raises(ValueError):
        record_trial(
            tmp_path / "run",
            record,
            packet={},
            patch_files={"pipeline/features.py": "VALUE = 2\n"},
            transcript="",
        )


==> anc/ImplementationLottery/tests/test_tabular_seal.py <==
"""Attack tests for the tabular label seal.

The paper claims the executor is sealed from the hidden labels. That claim has to
survive an ADVERSARIAL patch, not just a well-behaved one: if a pipeline could
read y_eval, every H/R contrast would be confounded by cheating rather than by
hypothesis quality. Each test below is an attack a patched pipeline could actually
run, and asserts the seal holds.

Covered: absolute-path read of the frozen dataset, filesystem walking, argv/env
reconnaissance, process escape, FFI escape, and cross-process gc/heap scraping.
"""

from __future__ import annotations

import shutil
import sys
from pathlib import Path

import numpy as np
import pytest

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from trust_hypo import (  # noqa: E402
    Patch, SealBreachError, TabularEvaluator, export_tabular_state,
    make_synthetic_dataset,
)

BASELINE_RUN = '''import numpy as np
from pipeline.features import build_features
from pipeline.model import fit_predict


def run(X_train, y_train, X_eval, task_type):
    Ftr, Fev = build_features(X_train, X_eval)
    return fit_predict(Ftr, y_train, Fev, task_type)
'''


@pytest.fixture(scope="module")
def state(tmp_path_factory):
    tmp = tmp_path_factory.mktemp("seal")
    X, y = make_synthetic_dataset(n=300, d=6, task_type="classification", seed=3)
    return export_tabular_state(
        X, y, state_id="SEAL", out_root=tmp / "states", metric="accuracy",
        repo_cwd=str(ROOT),
    )


def _hidden(state, tmp_path: Path, pipeline_src: str) -> float:
    """Stage `pipeline/pipeline.py` = pipeline_src and score it on the held-out test."""
    files = {"pipeline/pipeline.py": pipeline_src}
    code = tmp_path / "code"
    if code.exists():
        shutil.rmtree(code)
    shutil.copytree(Path(state.code_dir), code)
    for rel, src in files.items():
        (code / rel).write_text(src, "utf-8")
    patch = Patch(files_changed=files, edited_axes=["feature"], status="ok",
                  transcript="", cost={})
    return TabularEvaluator().run_hidden(state, patch, tmp_path)


def test_absolute_path_read_of_frozen_dataset_is_blocked(state, tmp_path):
    """The strongest attack: the patch already knows where data.npz lives."""
    data_path = state.evaluator_ref["data"]
    src = f'''import numpy as np


def run(X_train, y_train, X_eval, task_type):
    d = np.load(r"{data_path}")
    return d["y"][:len(X_eval)]
'''
    with pytest.raises(SealBreachError):
        _hidden(state, tmp_path, src)


def test_filesystem_walk_to_the_dataset_is_blocked(state, tmp_path):
    """Not knowing the path is not the protection: walking up must fail too."""
    src = '''import numpy as np
from pathlib import Path


def run(X_train, y_train, X_eval, task_type):
    here = Path(__file__).resolve()
    for parent in list(here.parents)[:8]:
        for hit in parent.rglob("data.npz"):
            d = np.load(hit)          # must raise SealBreach
            return d["y"][:len(X_eval)]
    return np.zeros(len(X_eval), dtype=y_train.dtype)
'''
    with pytest.raises(SealBreachError):
        _hidden(state, tmp_path, src)


def test_no_state_paths_in_worker_argv_or_env(state, tmp_path):
    """Layer one: the worker is not even told where the dataset and split are."""
    src = '''import os
import sys

import numpy as np
from pipeline.features import build_features
from pipeline.model import fit_predict


def run(X_train, y_train, X_eval, task_type):
    blob = " ".join(sys.argv) + " " + " ".join(f"{k}={v}" for k, v in os.environ.items())
    for needle in ("data.npz", "split.json"):
        if needle in blob:
            raise RuntimeError(f"PATH LEAKED VIA ARGV/ENV: {needle}")
    Ftr, Fev = build_features(X_train, X_eval)
    return fit_predict(Ftr, y_train, Fev, task_type)
'''
    gain = _hidden(state, tmp_path, src)  # raises RuntimeError if a path leaked
    assert isinstance(gain, float)


def test_process_escape_is_blocked(state, tmp_path):
    """A fresh interpreter would not carry the audit hook, so exec must be denied."""
    src = '''import subprocess

import numpy as np


def run(X_train, y_train, X_eval, task_type):
    subprocess.run([__import__("sys").executable, "-c", "print(1)"], check=False)
    return np.zeros(len(X_eval), dtype=y_train.dtype)
'''
    with pytest.raises(SealBreachError):
        _hidden(state, tmp_path, src)


def test_ffi_escape_is_blocked(state, tmp_path):
    """ctypes could call libc open() underneath the audit hook."""
    src = '''import ctypes

import numpy as np


def run(X_train, y_train, X_eval, task_type):
    ctypes.CDLL("libc.so.6")
    return np.zeros(len(X_eval), dtype=y_train.dtype)
'''
    with pytest.raises(SealBreachError):
        _hidden(state, tmp_path, src)


def test_heap_scraping_cannot_find_eval_labels(state, tmp_path):
    """Process isolation, not politeness: y_eval is in the controller, not here.

    Under the old single-process controller this attack succeeded (y and y_eval
    were live objects on the same heap). It must now return garbage.
    """
    src = '''import gc

import numpy as np


def run(X_train, y_train, X_eval, task_type):
    n = len(X_eval)
    labels = set(np.unique(y_train).tolist())
    for obj in gc.get_objects():
        if not isinstance(obj, np.ndarray) or obj.ndim != 1 or len(obj) != n:
            continue
        if obj.dtype != y_train.dtype:
            continue
        if set(np.unique(obj).tolist()).issubset(labels):
            return obj              # would be a perfect score if it were y_eval
    return np.zeros(n, dtype=y_train.dtype)
'''
    gain = _hidden(state, tmp_path, src)
    # Stealing y_eval would give accuracy 1.0 (gain > 0). Falling back to zeros on a
    # balanced task scores ~0.5 against a baseline well above it.
    assert gain < 0.0, f"heap scrape may have reached the labels (gain={gain})"


def test_honest_pipeline_still_scores_and_is_deterministic(state, tmp_path):
    """The seal must not break the thing it protects."""
    improve = '''import numpy as np
from pipeline.model import fit_predict


def run(X_train, y_train, X_eval, task_type):
    Xtr = np.asarray(X_train, float)
    Xev = np.asarray(X_eval, float)
    Xtr = np.c_[Xtr, Xtr ** 2]
    Xev = np.c_[Xev, Xev ** 2]
    mu, sd = Xtr.mean(0), Xtr.std(0)
    sd[sd == 0] = 1.0
    return fit_predict((Xtr - mu) / sd, y_train, (Xev - mu) / sd, task_type)
'''
    g1 = _hidden(state, tmp_path / "a", improve)
    g2 = _hidden(state, tmp_path / "b", improve)
    assert g1 == g2, "evaluator is no longer deterministic"
    assert _hidden(state, tmp_path / "c", BASELINE_RUN) == 0.0, "baseline gain must be 0"


def test_same_patch_training_seed_is_forwarded_without_changing_bytes(tmp_path):
    """Lottery reruns vary only the registered estimator seed, not patch code."""
    X, y = make_synthetic_dataset(n=220, d=5, task_type="regression", seed=17)
    seeded_state = export_tabular_state(
        X, y, state_id="SEEDED", out_root=tmp_path / "states", metric="mae",
        repo_cwd=str(ROOT),
    )
    pipeline_src = '''import numpy as np


def run(X_train, y_train, X_eval, task_type, seed=0):
    return np.full(len(X_eval), float(seed))
'''
    workdir = tmp_path / "work"
    code = workdir / "code"
    shutil.copytree(Path(seeded_state.code_dir), code)
    (code / "pipeline" / "pipeline.py").write_text(pipeline_src, "utf-8")
    patch = Patch(
        files_changed={"pipeline/pipeline.py": pipeline_src},
        edited_axes=["model"], status="ok", transcript="", cost={},
    )
    evaluator = TabularEvaluator()
    before = (code / "pipeline" / "pipeline.py").read_bytes()
    seed_one = evaluator.run_hidden_with_seed(seeded_state, patch, workdir, 1)
    seed_two = evaluator.run_hidden_with_seed(seeded_state, patch, workdir, 1000)
    assert seed_one != seed_two
    assert (code / "pipeline" / "pipeline.py").read_bytes() == before


==> anc/ImplementationLottery/trust_hypo/__init__.py <==
"""Trust-a-Hypothesis study harness.

Components (docs/proposal.md):
  1. state_exporter  Frozen State Exporter
  2. runner          Condition Runner (H/R/N/D, isolated branches)
  3. cards           Card / Plan Freezer (+ null card, R-isolation)
  4. evaluator       Unified dev/hidden interface (+ hidden sealing)
  5. recorder        Artifact Recorder (all branches)
  6. fidelity        Fidelity Auditor (deterministic + blind seam)
  7. analysis        Minimal paired-contrast analysis + go/no-go
"""

from .types import (
    Budget,
    Condition,
    FidelityReport,
    FrozenState,
    HypothesisCard,
    Patch,
    Plan,
    TrialRecord,
)
from .state_exporter import export_state, visible_lineage_from_results_tsv
from .cards import (
    MockIdeator, MockPlanner, MockMechanismIdeator, LLMIdeator, LLMPlanner,
    freeze_card, freeze_plan, make_null_card, mechanism_ideator,
    check_mechanism_card, check_card_surface_compatibility,
    RecipeCardError, CardSurfaceError,
    CARD_FIELDS, MECHANISM_CARD_FIELDS, MECHANISM_IDEATOR_SYSTEM,
)
from .model_client import (
    ApiCallLedger, ModelClient, MockClient, DeepSeekClient, OutputBudgetExhausted,
)
from .executor import MockExecutor, LLMPatchExecutor, deepseek_executor
from .agent_core_executor import AgentCoreExecutor, AgentCoreSessionLedger
from .evaluator import (
    MockEvaluator,
    MaterialsEvaluator,
    DrugEvaluator,
    GolfEvaluator,
    seal_hidden,
)
from .runner import run_state, run_trial
from .analysis import analyze, analyze_follow_vs_resolve
from . import card_suite
from .card_suite import (
    SUITE_KINDS, build_suite, preregister_manifest, verify_against_manifest,
    assign_shuffled_partners,
)
from .suite_runner import run_card_suite
from .compute_enforcer import (
    ComputeBudget, ComputeAudit, scan_patch, run_limited, audit_run_compute,
)
from .tabular import (
    SealBreachError, TabularEvaluator, export_tabular_state, freeze_dataset,
    make_synthetic_dataset, split_from_official_folds,
)
from .lottery import (
    analyze_lottery, idea_label, mechanism_signature, mechanism_families,
    nested_variance_components, select_rerun_assignments,
)
from .blind_fidelity import (
    BlindFidelityJudge, MockJudgeClient, freeze_judging_plan,
    judge_fidelity_matrix,
)

__all__ = [
    "Budget", "Condition", "FidelityReport", "FrozenState", "HypothesisCard",
    "Patch", "Plan", "TrialRecord",
    "export_state", "visible_lineage_from_results_tsv",
    "MockIdeator", "MockPlanner", "MockMechanismIdeator", "LLMIdeator", "LLMPlanner",
    "mechanism_ideator", "check_mechanism_card", "check_card_surface_compatibility",
    "RecipeCardError", "CardSurfaceError",
    "CARD_FIELDS", "MECHANISM_CARD_FIELDS", "MECHANISM_IDEATOR_SYSTEM",
    "freeze_card", "freeze_plan", "make_null_card",
    "ApiCallLedger", "ModelClient", "MockClient", "DeepSeekClient",
    "OutputBudgetExhausted",
    "MockExecutor", "LLMPatchExecutor", "AgentCoreExecutor",
    "AgentCoreSessionLedger", "deepseek_executor",
    "MockEvaluator", "MaterialsEvaluator", "DrugEvaluator", "GolfEvaluator",
    "seal_hidden", "run_state", "run_trial", "analyze",
    "analyze_follow_vs_resolve",
    # card manipulation suite
    "card_suite", "SUITE_KINDS", "build_suite", "preregister_manifest",
    "verify_against_manifest", "assign_shuffled_partners", "run_card_suite",
    # compute enforcer
    "ComputeBudget", "ComputeAudit", "scan_patch", "run_limited", "audit_run_compute",
    # tabular (lightweight CPU) states + evaluator
    "TabularEvaluator", "export_tabular_state", "freeze_dataset",
    "make_synthetic_dataset", "SealBreachError", "split_from_official_folds",
    # Idea-Execution Lottery (kept separate from the H/R fallback analysis)
    "analyze_lottery", "idea_label", "mechanism_signature", "mechanism_families",
    "nested_variance_components", "select_rerun_assignments",
    "BlindFidelityJudge", "MockJudgeClient", "freeze_judging_plan",
    "judge_fidelity_matrix",
]


==> anc/ImplementationLottery/trust_hypo/_util.py <==
"""Small shared helpers (hashing, timestamps, io)."""

from __future__ import annotations

import hashlib
import json
from datetime import datetime, timezone
from pathlib import Path
from typing import Any


def now_utc() -> str:
    return datetime.now(timezone.utc).replace(microsecond=0).isoformat()


def sha256_text(text: str) -> str:
    return hashlib.sha256(text.encode("utf-8")).hexdigest()


def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for chunk in iter(lambda: f.read(65536), b""):
            h.update(chunk)
    return h.hexdigest()


def sha256_manifest(manifest: dict[str, str]) -> str:
    """Stable hash over a {path: filehash} manifest."""
    payload = "\n".join(f"{k}:{manifest[k]}" for k in sorted(manifest))
    return sha256_text(payload)


def write_json(path: Path, obj: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with open(path, "w", encoding="utf-8") as f:
        json.dump(obj, f, indent=2, sort_keys=True, ensure_ascii=False)


def read_json(path: Path) -> Any:
    with open(path, "r", encoding="utf-8") as f:
        return json.load(f)


def read_jsonl(path: Path) -> list:
    out = []
    with open(path, "r", encoding="utf-8") as f:
        for line in f:
            line = line.strip()
            if line:
                out.append(json.loads(line))
    return out


==> anc/ImplementationLottery/trust_hypo/agent_core_executor.py <==
"""Agent Core adapter for the Idea Reliability Audit executor contract."""

from __future__ import annotations

import ast
import json
import os
import tempfile
import threading
import time
from dataclasses import asdict, is_dataclass
from pathlib import Path
from typing import Any, Callable

from .executor import _axis_of, _editable_files, _stage_baseline
from ._util import now_utc, read_json
from .types import Budget, FrozenState, Patch


_SYSTEM = (
    "You are the implementation stage of a sealed auto-research audit. One "
    "research idea is already frozen. Faithfully implement that idea in the "
    "staged code, using Read and Edit only. Work autonomously for this one "
    "session, then stop. Do not invent a replacement idea. Do not seek or infer "
    "development/held-out outcomes, access data or evaluators, use the web, or "
    "create sidecar files. Change only the explicitly editable files."
)


class AgentCoreSessionLedger:
    """Crash-safe cap and audit trail for physical Agent Core sessions.

    A row is flushed before the SDK session starts. A hard interruption therefore
    still consumes the preregistered cap instead of being silently retried.
    """

    def __init__(self, *, cap: int | None, path: str | Path, resume: bool = False):
        if cap is not None and int(cap) <= 0:
            raise ValueError("Agent Core session cap must be positive")
        self.cap = int(cap) if cap is not None else None
        self.path = Path(path)
        self._lock = threading.Lock()
        if self.path.exists():
            if not resume:
                raise FileExistsError(f"refusing to overwrite session ledger: {self.path}")
            payload = read_json(self.path)
            if payload.get("physical_session_cap", -1) != self.cap:
                raise ValueError("resume Agent Core session cap differs from ledger")
            self._events = list(payload.get("events") or [])
            if [event.get("id") for event in self._events] != list(
                range(1, len(self._events) + 1)
            ):
                raise ValueError("Agent Core session ledger ids are not contiguous")
        else:
            if resume:
                raise FileNotFoundError(f"cannot resume missing session ledger: {self.path}")
            self._events: list[dict[str, Any]] = []
            self._flush()

    @property
    def physical_sessions_started(self) -> int:
        return len(self._events)

    def _flush(self) -> None:
        self.path.parent.mkdir(parents=True, exist_ok=True)
        payload = {
            "physical_session_cap": self.cap,
            "physical_sessions_started": len(self._events),
            "events": self._events,
        }
        fd, temporary = tempfile.mkstemp(
            prefix=f".{self.path.name}.", suffix=".tmp", dir=self.path.parent
        )
        try:
            with os.fdopen(fd, "w", encoding="utf-8") as handle:
                json.dump(payload, handle, indent=2, sort_keys=True, ensure_ascii=False)
                handle.flush()
                os.fsync(handle.fileno())
            os.replace(temporary, self.path)
        except BaseException:
            try:
                os.unlink(temporary)
            except FileNotFoundError:
                pass
            raise

    def start(self, *, state_id: str, nonce: str | None, model: str) -> int:
        with self._lock:
            if self.cap is not None and len(self._events) >= self.cap:
                raise RuntimeError(
                    f"Agent Core physical session cap exhausted ({self.cap})"
                )
            event_id = len(self._events) + 1
            self._events.append({
                "id": event_id, "status": "started", "started_utc": now_utc(),
                "state_id": state_id, "replicate_nonce": nonce, "model": model,
            })
            self._flush()
            return event_id

    def finish(self, event_id: int, result: dict[str, Any]) -> None:
        with self._lock:
            if event_id < 1 or event_id > len(self._events):
                raise ValueError(f"unknown Agent Core session ledger id: {event_id}")
            event = self._events[event_id - 1]
            if event.get("status") != "started":
                raise RuntimeError(f"Agent Core session {event_id} already finished")
            event.update({
                "status": "error" if result.get("error") else "response",
                "finished_utc": now_utc(),
                "session_id": result.get("session_id"),
                "model_turns": int(result.get("model_turns") or 0),
                "tool_calls": int(result.get("tool_calls") or 0),
                "usage": result.get("usage") or {},
                "error": result.get("error"),
            })
            self._flush()


def _prompt(
    state: FrozenState, packet: dict[str, Any], editable: set[str], code_dir: Path
) -> str:
    guide = packet.get("card") or packet.get("plan") or {}
    nonce = packet.get("replicate_nonce")
    return (
        f"{packet['instruction']}\n\n"
        f"STATE: {packet['state_id']} (domain={packet['domain']}, "
        f"hash={packet['state_sha256']})\n"
        f"TASK CONTEXT: {json.dumps(packet.get('task_context', {}), sort_keys=True)}\n"
        f"VISIBLE DEVELOPMENT LINEAGE:\n{packet.get('visible_lineage', '')}\n\n"
        f"FROZEN IDEA/PLAN:\n{guide.get('text', '')}\n"
        f"STRUCTURED FIELDS: {json.dumps(guide.get('fields', {}), sort_keys=True)}\n\n"
        f"STAGED CODE ROOT (the only filesystem root you may use): {code_dir.resolve()}\n"
        f"EDITABLE FILES (relative to that exact root): "
        f"{json.dumps(sorted(editable))}\n"
        f"INDEPENDENT DRAFT NONCE (content-neutral): {nonce}\n\n"
        "Inspect the staged source, make the smallest coherent implementation, "
        "and finish without evaluating its score."
    )


def _result_dict(value: Any) -> dict[str, Any]:
    if is_dataclass(value):
        return asdict(value)
    if isinstance(value, dict):
        return dict(value)
    raise TypeError("Agent Core session runner must return a dataclass or dict")


def _collect_patch(
    state: FrozenState, code_dir: Path, editable: set[str]
) -> tuple[dict[str, str], list[str]]:
    """Diff the session tree and fail closed on scope/syntax violations."""
    violations: list[str] = []
    baseline = Path(state.code_dir).resolve()
    expected = set(state.files)
    current: set[str] = set()
    for path in code_dir.rglob("*"):
        if path.is_symlink():
            violations.append(f"symlink_not_allowed:{path.relative_to(code_dir)}")
            continue
        if path.is_file():
            current.add(path.relative_to(code_dir).as_posix())
    for rel in sorted(current - expected):
        violations.append(f"sidecar_not_allowed:{rel}")
    for rel in sorted(expected - current):
        violations.append(f"deleted_frozen_file:{rel}")

    changed: dict[str, str] = {}
    for rel in sorted(expected & current):
        source = (code_dir / rel).read_bytes()
        original = (baseline / rel).read_bytes()
        if source == original:
            continue
        if rel not in editable:
            violations.append(f"noneditable_change:{rel}")
            continue
        try:
            text = source.decode("utf-8")
        except UnicodeDecodeError:
            violations.append(f"non_utf8_change:{rel}")
            continue
        if rel.endswith(".py"):
            try:
                ast.parse(text, filename=rel)
            except SyntaxError as exc:
                violations.append(f"syntax_error:{rel}:{exc.lineno}")
                continue
        changed[rel] = text
    return changed, violations


class AgentCoreExecutor:
    """One frozen idea -> one fresh, single-threaded Agent Core SDK session.

    The SDK session is agentic (multiple Read/Edit turns and extended thinking),
    while evaluation remains outside the session and behind the existing seal.
    """

    def __init__(
        self,
        *,
        model: str = "deepseek-v4-pro",
        effort: str = "max",
        thinking_budget: int = 16000,
        max_turns: int = 20,
        session_runner: Callable[..., Any] | None = None,
        session_ledger: AgentCoreSessionLedger | None = None,
    ):
        self.model = model
        self.effort = effort
        self.thinking_budget = int(thinking_budget)
        self.max_turns = int(max_turns)
        self.session_ledger = session_ledger
        if session_runner is None:
            from agent_core.agents.one_shot import run_edit_session
            session_runner = run_edit_session
        self.session_runner = session_runner

    def fork(self) -> "AgentCoreExecutor":
        return AgentCoreExecutor(
            model=self.model,
            effort=self.effort,
            thinking_budget=self.thinking_budget,
            max_turns=self.max_turns,
            session_runner=self.session_runner,
            session_ledger=self.session_ledger,
        )

    def implement(
        self, state: FrozenState, packet: dict[str, Any], workdir: Path, budget: Budget
    ) -> Patch:
        code_dir = _stage_baseline(state, workdir)
        editable = _editable_files(state)
        system = _SYSTEM
        user = _prompt(state, packet, editable, code_dir)
        started = time.monotonic()
        ledger_id = (
            self.session_ledger.start(
                state_id=state.state_id,
                nonce=packet.get("replicate_nonce"), model=self.model,
            )
            if self.session_ledger is not None else None
        )
        try:
            result = _result_dict(self.session_runner(
                workdir=code_dir,
                system_prompt=system,
                user_prompt=user,
                model=self.model,
                effort=self.effort,
                thinking_budget=min(self.thinking_budget, budget.token_budget),
                max_turns=min(self.max_turns, max(1, budget.max_turns)),
            ))
        except BaseException as exc:
            if self.session_ledger is not None and ledger_id is not None:
                self.session_ledger.finish(ledger_id, {
                    "error": f"{type(exc).__name__}: {exc}",
                })
            raise
        if self.session_ledger is not None and ledger_id is not None:
            self.session_ledger.finish(ledger_id, result)
        changed, violations = _collect_patch(state, code_dir, editable)
        if result.get("error"):
            violations.append(f"session_error:{result['error']}")
        if not changed:
            violations.append("no_edit")

        usage = result.get("usage") or {}
        input_tokens = int(usage.get("input_tokens") or 0)
        output_tokens = int(usage.get("output_tokens") or 0)
        session_id = result.get("session_id")
        status = "ok" if changed and not violations else "invalid"
        axes = sorted({_axis_of(rel) for rel in changed})
        transcript = json.dumps({
            "system_prompt": system,
            "user_prompt": user,
            "session": result,
            "validation_violations": violations,
        }, indent=2, sort_keys=True, default=str)
        return Patch(
            files_changed=changed if status == "ok" else {},
            edited_axes=[axis for axis in axes if axis != "other"] or (["other"] if axes else []),
            status=status,
            transcript=transcript,
            cost={
                "tokens": input_tokens + output_tokens,
                "dollars": None,
                "input_tokens": input_tokens,
                "output_tokens": output_tokens,
                "wall_s": round(time.monotonic() - started, 2),
                "tool_calls": int(result.get("tool_calls") or 0),
                "model_turns": int(result.get("model_turns") or 0),
                "repairs": 0,
                "replicate_nonce": packet.get("replicate_nonce"),
                "response_ids": [str(session_id)] if session_id else [],
                "physical_request_id_kind": "claude_agent_sdk_session_id",
                "agent_core_session_ledger_id": ledger_id,
                "sampling_seed": budget.seed,
                "sampling_seed_applied": False,
            },
            notes=(
                f"agent_core:model={self.model}; tools=Read,Edit; "
                f"editable={sorted(editable)}"
                + (f"; violations={violations}" if violations else "")
            ),
        )


==> anc/ImplementationLottery/trust_hypo/analysis.py <==
"""Pilot analysis for the Trust-a-Hypothesis experiment.

The research state is the independent unit. Replicates are averaged within a
state-condition cell before any contrast is formed. This module deliberately
separates descriptive pilot summaries from confirmatory claims: it does not
implement TOST, multiplicity correction, power analysis, or a learned Gate.
Missing outcomes and invalid patches remain visible and make go/no-go checks
fail closed.
"""

from __future__ import annotations

import hashlib
import math
import random
import statistics
from pathlib import Path
from typing import Any, Optional

from ._util import read_json, write_json

TrialKey = tuple[str, str, int]
CellKey = tuple[str, str]


def _files_changed_sha256(files_changed: dict[str, str]) -> str:
    """Order-independent content hash of a patch's changed files."""
    digest = hashlib.sha256()
    for rel in sorted(files_changed or {}):
        digest.update(rel.encode("utf-8"))
        digest.update(b"\0")
        digest.update(hashlib.sha256(files_changed[rel].encode("utf-8")).digest())
    return digest.hexdigest()


def _arm_route_label(
    h_draws: list[dict[str, Any]], r_draws: list[dict[str, Any]], *,
    route_margin: float, min_draws: int,
) -> dict[str, Any]:
    """Routing label for one fixed (state, card, plan): mean(H) - mean(R) over
    UNPAIRED, independent executor draws.

    Each element of ``h_draws`` / ``r_draws`` is one physical executor generation
    with keys ``score`` (hidden gain) and ``patch`` (content hash). The endpoint
    exposes no shared sampling seed and H/R receive different nonces, so the two
    arms are independent samples, not common-random-number pairs -- pairing by
    replicate index would make "all differences agree" depend on an arbitrary
    permutation. We therefore compare arm MEANS.

    Every draw counts, whether or not its bytes repeat: independence is a property
    of the physical draw, not of the output. Two draws that emit identical patches
    still carry the true empirical weight (dropping one would bias the mean). Patch
    diversity is reported separately as a diagnostic, never by removing samples.

    A stable win requires: >= ``min_draws`` draws in BOTH arms, a mean difference
    beyond the route margin, and COMPLETE SEPARATION of the two arms' scores in the
    winning direction (every winning-arm draw beats every losing-arm draw).
    """
    h_scores = [d["score"] for d in h_draws]
    r_scores = [d["score"] for d in r_draws]
    h_mean = statistics.mean(h_scores) if h_scores else None
    r_mean = statistics.mean(r_scores) if r_scores else None
    mean_diff = (h_mean - r_mean) if (h_mean is not None and r_mean is not None) else None
    if mean_diff is None or abs(mean_diff) < route_margin:
        winner = "tie"
    else:
        winner = "FOLLOW" if mean_diff > 0 else "RE-SOLVE"
    enough = len(h_scores) >= min_draws and len(r_scores) >= min_draws
    if winner == "FOLLOW":
        separation = bool(h_scores and r_scores and min(h_scores) > max(r_scores))
    elif winner == "RE-SOLVE":
        separation = bool(h_scores and r_scores and min(r_scores) > max(h_scores))
    else:
        separation = False
    stable = bool(enough and separation and winner != "tie")
    return {
        "follow_minus_resolve": _round(mean_diff),
        "winner": winner,
        "stable": stable,
        "separation": separation,
        "h_mean": _round(h_mean),
        "r_mean": _round(r_mean),
        "h_executor_draws": len(h_scores),
        "r_executor_draws": len(r_scores),
        "h_distinct_patches": len({d.get("patch") for d in h_draws}) if h_draws else 0,
        "r_distinct_patches": len({d.get("patch") for d in r_draws}) if r_draws else 0,
        "h_score_sd": _round(statistics.stdev(h_scores) if len(h_scores) >= 2 else None),
        "r_score_sd": _round(statistics.stdev(r_scores) if len(r_scores) >= 2 else None),
        "h_scores": [_round(s) for s in h_scores],
        "r_scores": [_round(s) for s in r_scores],
    }


def _finite_number(value: Any) -> bool:
    return isinstance(value, (int, float)) and not isinstance(value, bool) and math.isfinite(value)


def _round(value: Optional[float]) -> Optional[float]:
    return round(value, 6) if value is not None else None


def _key_dict(key: TrialKey) -> dict[str, Any]:
    return {"state_id": key[0], "condition": key[1], "replicate": key[2]}


def _trial_key(record: dict[str, Any]) -> TrialKey:
    return (
        str(record["state_id"]),
        str(record["condition"]),
        int(record["replicate"]),
    )


def _load_trials(run_dir: Path) -> tuple[list[dict[str, Any]], dict[TrialKey, dict[str, Any]], list[TrialKey]]:
    records: list[dict[str, Any]] = []
    indexed: dict[TrialKey, dict[str, Any]] = {}
    duplicates: list[TrialKey] = []
    for path in sorted(run_dir.glob("*/*/trial.json")):
        record = read_json(path)
        record["_analysis_source"] = str(path.relative_to(run_dir))
        records.append(record)
        key = _trial_key(record)
        if key in indexed:
            duplicates.append(key)
            continue
        indexed[key] = record
    return records, indexed, duplicates


def _load_hidden(
    run_dir: Path,
) -> tuple[dict[TrialKey, float], list[TrialKey], list[dict[str, Any]]]:
    indexed: dict[TrialKey, float] = {}
    duplicates: list[TrialKey] = []
    invalid: list[dict[str, Any]] = []
    for path in sorted((run_dir / "_sealed").glob("*.sealed.json")):
        record = read_json(path)
        try:
            key = (
                str(record["state_id"]),
                str(record["condition"]),
                int(record["replicate"]),
            )
        except (KeyError, TypeError, ValueError) as exc:
            invalid.append({"path": str(path.relative_to(run_dir)), "reason": f"invalid_key: {exc}"})
            continue
        score = record.get("hidden_score")
        if not _finite_number(score):
            invalid.append(
                {
                    "path": str(path.relative_to(run_dir)),
                    "key": _key_dict(key),
                    "reason": "hidden_score_not_finite_number",
                }
            )
            continue
        if key in indexed:
            duplicates.append(key)
            continue
        indexed[key] = float(score)
    return indexed, duplicates, invalid


def _cell_means(trials: dict[TrialKey, dict[str, Any]], hidden: dict[TrialKey, float]) -> dict[CellKey, float]:
    buckets: dict[CellKey, list[float]] = {}
    for key in trials:
        if key in hidden:
            buckets.setdefault((key[0], key[1]), []).append(hidden[key])
    return {key: statistics.mean(values) for key, values in buckets.items()}


def _paired(means: dict[CellKey, float], a: str, b: str) -> list[tuple[str, float]]:
    states = sorted({state for state, _ in means})
    return [
        (state, means[(state, a)] - means[(state, b)])
        for state in states
        if (state, a) in means and (state, b) in means
    ]


def _bootstrap_ci(values: list[float], *, iters: int = 5000, seed: int = 42) -> dict[str, Any]:
    if not values:
        return {"mean": None, "lo": None, "hi": None, "n": 0}
    rng = random.Random(seed)
    n = len(values)
    bootstrap_means = []
    for _ in range(iters):
        sample = [values[rng.randrange(n)] for _ in range(n)]
        bootstrap_means.append(statistics.mean(sample))
    bootstrap_means.sort()
    return {
        "mean": _round(statistics.mean(values)),
        "lo": _round(bootstrap_means[int(0.025 * iters)]),
        "hi": _round(bootstrap_means[min(iters - 1, int(0.975 * iters))]),
        "n": n,
    }


def _contrast_report(
    paired: list[tuple[str, float]],
    *,
    min_states_for_interpretation: int,
) -> dict[str, Any]:
    report = _bootstrap_ci([difference for _, difference in paired])
    report["per_state"] = [
        {"state_id": state, "difference": _round(difference)}
        for state, difference in paired
    ]
    report["inference_status"] = (
        "descriptive_bootstrap_only"
        if len(paired) >= min_states_for_interpretation
        else "descriptive_only_small_n"
    )
    report["min_states_for_interval_interpretation"] = min_states_for_interpretation
    return report


def _invalid_patch_reasons(trial: dict[str, Any]) -> list[str]:
    fidelity = trial.get("fidelity") or {}
    deterministic = fidelity.get("deterministic") or {}
    patch = trial.get("patch") or {}
    files_changed = deterministic.get("files_changed", patch.get("files_changed", {}))
    reasons = []
    if trial.get("status") != "ok":
        reasons.append(f"trial_status={trial.get('status')}")
    if patch.get("status", trial.get("status")) != "ok":
        reasons.append(f"patch_status={patch.get('status', trial.get('status'))}")
    if not files_changed:
        reasons.append("no_files_changed")
    if deterministic.get("syntax_ok") is not True:
        reasons.append("syntax_not_verified")
    if deterministic.get("no_op") is not False:
        reasons.append("no_op_or_not_verified")
    if deterministic.get("frozen_violation", []):
        reasons.append("frozen_boundary_violation")
    return reasons


def _is_valid_patch(trial: dict[str, Any]) -> bool:
    return not _invalid_patch_reasons(trial)


def _condition_metrics(
    trials: dict[TrialKey, dict[str, Any]], expected_conditions: list[str]
) -> dict[str, dict[str, Any]]:
    observed = sorted({key[1] for key in trials})
    metrics: dict[str, dict[str, Any]] = {}
    for condition in dict.fromkeys(expected_conditions + observed):
        rows = [trial for key, trial in trials.items() if key[1] == condition]
        n = len(rows)
        executable = sum(trial.get("status") == "ok" for trial in rows)
        valid = sum(_is_valid_patch(trial) for trial in rows)
        labels = {label: 0 for label in ("faithful", "partial", "drift", "invalid", "missing")}
        for trial in rows:
            label = (trial.get("fidelity") or {}).get("final_label") or "missing"
            labels[label] = labels.get(label, 0) + 1
        uptake = labels.get("faithful", 0) + labels.get("partial", 0)
        uptake_valid = sum(
            _is_valid_patch(trial)
            and (trial.get("fidelity") or {}).get("final_label") in {"faithful", "partial"}
            for trial in rows
        )
        metrics[condition] = {
            "n_trials": n,
            "n_executable": executable,
            "executable_rate": round(executable / n, 4) if n else None,
            "n_valid_patches": valid,
            "valid_patch_rate": round(valid / n, 4) if n else None,
            "fidelity_distribution": labels,
            "fidelity_uptake_rate_all_trials": round(uptake / n, 4) if n else None,
            "fidelity_uptake_rate_valid_patches": (
                round(uptake_valid / valid, 4) if valid else None
            ),
            "uptake_interpretation": {
                "H": "real-card implementation fidelity",
                "D": "real-card generator-direct implementation fidelity",
                "R": "independent-plan implementation fidelity proxy",
                "N": "not a technical-uptake measure; use null_card_technical_leakage",
            }.get(condition, "condition fidelity proxy"),
        }
    return metrics


def _card_axis(run_dir: Path, state: str, filename: str) -> Optional[str]:
    from .fidelity import _declared_axis
    from .types import HypothesisCard

    path = run_dir / state / "cards" / filename
    if not path.exists():
        return None
    card_json = read_json(path)
    if filename == "plan.json":
        card = HypothesisCard(
            state_id=state,
            kind="plan",
            text=str(card_json.get("text", "")),
            fields=card_json.get("fields", {}),
            sha256=str(card_json.get("sha256", "")),
            generator="plan",
            created_utc=str(card_json.get("created_utc", "")),
        )
    else:
        card = HypothesisCard(**card_json)
    return _declared_axis(card)


def _null_card_leakage(run_dir: Path, states: list[str]) -> dict[str, Any]:
    per_state = []
    for state in states:
        path = run_dir / state / "cards" / "null_card.json"
        if not path.exists():
            per_state.append({"state_id": state, "available": False, "declared_axis": None})
            continue
        axis = _card_axis(run_dir, state, "null_card.json")
        per_state.append({"state_id": state, "available": True, "declared_axis": axis})
    available = [row for row in per_state if row["available"]]
    leaking = [row for row in available if row["declared_axis"] is not None]
    return {
        "definition": "fraction of null cards containing a parsable technical feature/model axis",
        "n_states": len(states),
        "n_cards_available": len(available),
        "n_cards_with_technical_axis": len(leaking),
        "rate": round(len(leaking) / len(available), 4) if available else None,
        "per_state": per_state,
    }


def _implementation_repeat_variability(
    trials: dict[TrialKey, dict[str, Any]], hidden: dict[TrialKey, float]
) -> dict[str, Any]:
    buckets: dict[CellKey, list[float]] = {}
    for key in trials:
        if key in hidden:
            buckets.setdefault((key[0], key[1]), []).append(hidden[key])
    per_cell = []
    for (state, condition), values in sorted(buckets.items()):
        if len(values) >= 2:
            per_cell.append(
                {
                    "state_id": state,
                    "condition": condition,
                    "n_implementations": len(values),
                    "sample_sd": _round(statistics.stdev(values)),
                }
            )
    sds = [row["sample_sd"] for row in per_cell]
    return {
        "definition": "variation across separately generated implementation replicates; not evaluator noise",
        "n_cells": len(per_cell),
        "mean_sample_sd": _round(statistics.mean(sds)) if sds else None,
        "per_cell": per_cell,
    }


def _cell_values(
    trials: dict[TrialKey, dict[str, Any]], hidden: dict[TrialKey, float]
) -> dict[CellKey, list[float]]:
    buckets: dict[CellKey, list[float]] = {}
    for key in trials:
        if key in hidden:
            buckets.setdefault((key[0], key[1]), []).append(hidden[key])
    return buckets


def _variance_components(cells: dict[CellKey, list[float]]) -> dict[str, Any]:
    """Split hidden-outcome variance into implementation (within-cell, same card,
    different implementation) vs between-cell (state x condition) structure.

    A large implementation fraction means single-replicate contrasts are noisy and
    the paper needs >=2 implementations per cell (which this run supplies)."""
    impl_vars = [statistics.pvariance(v) for v in cells.values() if len(v) >= 2]
    cell_means = [statistics.mean(v) for v in cells.values() if v]
    impl_var = statistics.mean(impl_vars) if impl_vars else None
    between_var = statistics.pvariance(cell_means) if len(cell_means) >= 2 else None
    frac = None
    if impl_var is not None and between_var is not None and (impl_var + between_var) > 0:
        frac = impl_var / (impl_var + between_var)
    return {
        "definition": "implementation = within-cell (same card, re-generated patch); "
        "between-cell = state x condition structure",
        "n_cells_with_replicates": len(impl_vars),
        "pooled_implementation_variance": _round(impl_var),
        "between_cell_variance": _round(between_var),
        "implementation_variance_fraction": _round(frac),
    }


def _impl_aware_contrast(
    cells: dict[CellKey, list[float]], a: str, b: str, *, iters: int = 5000, seed: int = 43
) -> dict[str, Any]:
    """Two-level bootstrap of the a-b contrast that INCLUDES implementation noise:
    resample states, then resample one implementation per side within each state.
    The plain contrast CI (cell means) hides this; if this interval crosses zero
    while the cell-mean interval does not, the effect is implementation-fragile."""
    states = sorted(
        s for s in {st for st, _ in cells}
        if (s, a) in cells and (s, b) in cells
    )
    if not states:
        return {"n_states": 0, "cellmean_point": None, "impl_aware_lo": None,
                "impl_aware_hi": None}
    point = statistics.mean(
        statistics.mean(cells[(s, a)]) - statistics.mean(cells[(s, b)]) for s in states
    )
    min_reps = min(min(len(cells[(s, a)]), len(cells[(s, b)])) for s in states)
    rng = random.Random(seed)
    boots = []
    for _ in range(iters):
        chosen = [states[rng.randrange(len(states))] for _ in states]
        diffs = []
        for s in chosen:
            av, bv = cells[(s, a)], cells[(s, b)]
            diffs.append(av[rng.randrange(len(av))] - bv[rng.randrange(len(bv))])
        boots.append(statistics.mean(diffs))
    boots.sort()
    return {
        "n_states": len(states),
        "min_implementations_per_side": min_reps,
        "cellmean_point": _round(point),
        "impl_aware_lo": _round(boots[int(0.025 * iters)]),
        "impl_aware_hi": _round(boots[min(iters - 1, int(0.975 * iters))]),
        "implementation_aware": True,
    }


def _suite_contrasts(
    means: dict[CellKey, float], *, route_margin: float, min_states: int
) -> dict[str, Any]:
    """For the card-manipulation suite: contrast every degraded FOLLOW variant
    (H:weak, H:wrong, ...) against R, and count states where re-solving MATERIALLY
    beats following that variant. R-favorable states are what a Handoff Gate needs.

    Returns {} when no H:<kind> arms are present (plain H/R/N run)."""
    arms = sorted({c for _, c in means if c.startswith("H-")})
    if not arms:
        return {}
    out: dict[str, Any] = {}
    for arm in arms:
        paired = _paired(means, arm, "R")
        r_wins = sum(1 for _, d in paired if d < -route_margin)   # R materially beats follow
        h_wins = sum(1 for _, d in paired if d > route_margin)
        rep = _contrast_report(paired, min_states_for_interpretation=min_states)
        rep["material_R_wins"] = r_wins
        rep["material_follow_wins"] = h_wins
        rep["kind"] = arm.split("-", 1)[1]
        out[f"{arm}_minus_R"] = rep
    total_r_wins = sum(v["material_R_wins"] for v in out.values())
    out["_summary"] = {
        "route_margin": route_margin,
        "arms": arms,
        "total_material_R_wins_across_variants": total_r_wins,
        "interpretation": (
            "R-favorable states found: a Handoff Gate has something to route on."
            if total_r_wins > 0 else
            "No R-favorable states yet even under degraded cards; still no Gate signal."
        ),
    }
    return out


def _same_patch_noise(run_dir: Path, artifact_name: str) -> dict[str, Any]:
    path = run_dir / artifact_name
    if not path.exists():
        return {
            "status": "missing",
            "usable": False,
            "artifact": artifact_name,
            "definition": "repeat hidden evaluations of the exact same patch",
            "n_records": 0,
            "n_invalid_records": 0,
            "mean_sample_sd": None,
            "median_sample_sd": None,
            "max_sample_sd": None,
            "invalid_records": [],
        }
    raw = read_json(path)
    records = raw.get("records", []) if isinstance(raw, dict) else raw
    if not isinstance(records, list):
        records = []
    valid_rows: list[dict[str, Any]] = []
    invalid_rows: list[dict[str, Any]] = []
    for index, record in enumerate(records):
        if not isinstance(record, dict):
            invalid_rows.append({"index": index, "reason": "record_not_object"})
            continue
        patch_id = record.get("patch_sha256") or record.get("patch_id")
        scores = record.get("scores")
        if not patch_id:
            invalid_rows.append({"index": index, "reason": "missing_patch_identifier"})
            continue
        if not isinstance(scores, list) or len(scores) < 2 or not all(_finite_number(v) for v in scores):
            invalid_rows.append({"index": index, "reason": "need_at_least_two_finite_scores"})
            continue
        sample_sd = statistics.stdev(float(value) for value in scores)
        valid_rows.append(
            {
                "state_id": record.get("state_id"),
                "condition": record.get("condition"),
                "replicate": record.get("replicate"),
                "patch_id": str(patch_id),
                "n_evaluations": len(scores),
                "sample_sd": _round(sample_sd),
            }
        )
    sds = [row["sample_sd"] for row in valid_rows]
    usable = bool(valid_rows) and not invalid_rows
    return {
        "status": "ok" if usable else "invalid_or_incomplete",
        "usable": usable,
        "artifact": artifact_name,
        "definition": "repeat hidden evaluations of the exact same patch",
        "n_records": len(valid_rows),
        "n_invalid_records": len(invalid_rows),
        "mean_sample_sd": _round(statistics.mean(sds)) if sds else None,
        "median_sample_sd": _round(statistics.median(sds)) if sds else None,
        "max_sample_sd": _round(max(sds)) if sds else None,
        "per_record": valid_rows,
        "invalid_records": invalid_rows,
    }


def _route_heterogeneity(means: dict[CellKey, float], materiality_margin: float) -> dict[str, Any]:
    rows = []
    counts = {"H": 0, "R": 0, "tie_within_margin": 0}
    for state, difference in _paired(means, "H", "R"):
        winner = "H" if difference > materiality_margin else "R" if difference < -materiality_margin else "tie_within_margin"
        counts[winner] += 1
        rows.append(
            {
                "state_id": state,
                "H_minus_R": _round(difference),
                "material_winner": winner,
            }
        )
    n = len(rows)
    return {
        "materiality_margin": materiality_margin,
        "n_states": n,
        "counts": counts,
        "rates": {key: round(value / n, 4) if n else None for key, value in counts.items()},
        "per_state": rows,
    }


def _fixed_policies(means: dict[CellKey, float]) -> dict[str, Any]:
    states = sorted(
        state
        for state in {state for state, _ in means}
        if (state, "H") in means and (state, "R") in means
    )
    if not states:
        return {
            "n_states": 0,
            "always_follow_mean": None,
            "always_re_solve_mean": None,
            "best_fixed_action": None,
            "best_fixed_mean": None,
            "paired_oracle_mean": None,
            "best_fixed_regret_vs_oracle": None,
        }
    h_values = [means[(state, "H")] for state in states]
    r_values = [means[(state, "R")] for state in states]
    h_mean, r_mean = statistics.mean(h_values), statistics.mean(r_values)
    best_action = "FOLLOW" if h_mean >= r_mean else "RE-SOLVE"
    best_mean = max(h_mean, r_mean)
    oracle_mean = statistics.mean(max(h, r) for h, r in zip(h_values, r_values))
    return {
        "n_states": len(states),
        "always_follow_mean": _round(h_mean),
        "always_re_solve_mean": _round(r_mean),
        "best_fixed_action": best_action,
        "best_fixed_mean": _round(best_mean),
        "paired_oracle_mean": _round(oracle_mean),
        "best_fixed_regret_vs_oracle": _round(oracle_mean - best_mean),
    }


def _normalize_action(value: Any) -> Optional[str]:
    token = str(value).strip().upper().replace("_", "-")
    if token in {"H", "FOLLOW"}:
        return "FOLLOW"
    if token in {"R", "RE-SOLVE", "RESOLVE"}:
        return "RE-SOLVE"
    return None


def _load_locked_decisions(run_dir: Path, artifact_name: str) -> tuple[dict[str, str], dict[str, Any]]:
    path = run_dir / artifact_name
    if not path.exists():
        return {}, {"artifact": artifact_name, "available": False, "prelocked": False}
    raw = read_json(path)
    source = raw.get("decisions", {}) if isinstance(raw, dict) else {}
    decisions: dict[str, str] = {}
    invalid_states = []
    if isinstance(source, dict):
        for state, entry in source.items():
            action = entry.get("action") if isinstance(entry, dict) else entry
            normalized = _normalize_action(action)
            if normalized is None:
                invalid_states.append(str(state))
            else:
                decisions[str(state)] = normalized
    return decisions, {
        "artifact": artifact_name,
        "available": True,
        "prelocked": bool(isinstance(raw, dict) and raw.get("locked_before_hidden") is True),
        "locked_utc": raw.get("locked_utc") if isinstance(raw, dict) else None,
        "invalid_states": sorted(invalid_states),
    }


def _agreement_gate(
    run_dir: Path,
    means: dict[CellKey, float],
    *,
    artifact_name: str,
    min_states_for_gate_claim: int,
) -> dict[str, Any]:
    """Evaluate a locked agreement rule, or a clearly retrospective baseline."""
    locked, lock_meta = _load_locked_decisions(run_dir, artifact_name)
    fixed = _fixed_policies(means)
    rows = []
    missing_locked_decisions = []
    states = sorted(
        state
        for state in {state for state, _ in means}
        if (state, "H") in means and (state, "R") in means
    )
    for state in states:
        card_axis = _card_axis(run_dir, state, "real_card.json")
        plan_axis = _card_axis(run_dir, state, "plan.json")
        derived_action = (
            "FOLLOW"
            if card_axis is not None and plan_axis is not None and card_axis == plan_axis
            else "RE-SOLVE"
        )
        if lock_meta["prelocked"]:
            action = locked.get(state)
            if action is None:
                missing_locked_decisions.append(state)
                continue
            decision_source = "prelocked_artifact"
        else:
            action = derived_action
            decision_source = "retrospective_axis_agreement"
        chosen = means[(state, "H")] if action == "FOLLOW" else means[(state, "R")]
        oracle = max(means[(state, "H")], means[(state, "R")])
        rows.append(
            {
                "state_id": state,
                "action": action,
                "decision_source": decision_source,
                "card_axis": card_axis,
                "plan_axis": plan_axis,
                "chosen": _round(chosen),
                "oracle": _round(oracle),
                "regret_vs_oracle": _round(oracle - chosen),
            }
        )
    chosen_values = [row["chosen"] for row in rows]
    regrets = [row["regret_vs_oracle"] for row in rows]
    chosen_mean = statistics.mean(chosen_values) if chosen_values else None
    best_fixed = fixed.get("best_fixed_mean")
    complete_prelock = bool(lock_meta["prelocked"] and not missing_locked_decisions and len(rows) == len(states))
    claim_ready = complete_prelock and len(rows) >= min_states_for_gate_claim
    return {
        "policy": "card_plan_axis_agreement",
        "decision_lock": {**lock_meta, "complete_for_evaluated_states": complete_prelock},
        "n_states": len(rows),
        "n_states_with_H_and_R": len(states),
        "missing_locked_decisions": missing_locked_decisions,
        "chosen_mean": _round(chosen_mean),
        "mean_regret_vs_oracle": _round(statistics.mean(regrets)) if regrets else None,
        "gain_vs_best_fixed": (
            _round(chosen_mean - best_fixed)
            if chosen_mean is not None and best_fixed is not None
            else None
        ),
        "regret_vs_best_fixed": (
            _round(best_fixed - chosen_mean)
            if chosen_mean is not None and best_fixed is not None
            else None
        ),
        "min_states_for_gate_claim": min_states_for_gate_claim,
        "claim_status": "eligible_for_prespecified_analysis" if claim_ready else (
            "not_eligible_small_n" if complete_prelock else "retrospective_baseline_only"
        ),
        "per_state": rows,
    }


def _data_completeness(
    trials: dict[TrialKey, dict[str, Any]],
    hidden: dict[TrialKey, float],
    *,
    trial_duplicates: list[TrialKey],
    hidden_duplicates: list[TrialKey],
    invalid_hidden: list[dict[str, Any]],
    expected_conditions: list[str],
) -> dict[str, Any]:
    trial_keys, hidden_keys = set(trials), set(hidden)
    missing_hidden = sorted(trial_keys - hidden_keys)
    hidden_without_trial = sorted(hidden_keys - trial_keys)
    states = sorted({key[0] for key in trial_keys})
    coverage = {}
    for state in states:
        observed = sorted({condition for s, condition, _ in trial_keys if s == state})
        coverage[state] = {
            "observed_conditions": observed,
            "missing_expected_conditions": [c for c in expected_conditions if c not in observed],
        }
    denominator = len(trial_keys)
    invalid_patches = []
    for key, trial in sorted(trials.items()):
        reasons = _invalid_patch_reasons(trial)
        if reasons:
            invalid_patches.append({**_key_dict(key), "reasons": reasons})
    return {
        "n_unique_trial_records": len(trial_keys),
        "n_valid_hidden_scores": len(hidden_keys),
        "duplicate_trial_keys": [_key_dict(key) for key in sorted(set(trial_duplicates))],
        "duplicate_hidden_keys": [_key_dict(key) for key in sorted(set(hidden_duplicates))],
        "invalid_hidden_records": invalid_hidden,
        "invalid_patch_trials": invalid_patches,
        "trials_missing_hidden": [_key_dict(key) for key in missing_hidden],
        "hidden_without_trial": [_key_dict(key) for key in hidden_without_trial],
        "missing_hidden_rate": round(len(missing_hidden) / denominator, 4) if denominator else None,
        "expected_conditions": expected_conditions,
        "condition_coverage_by_state": coverage,
        "states_missing_expected_conditions": [
            state for state, row in coverage.items() if row["missing_expected_conditions"]
        ],
        "complete": not (
            trial_duplicates
            or hidden_duplicates
            or invalid_hidden
            or missing_hidden
            or hidden_without_trial
            or any(row["missing_expected_conditions"] for row in coverage.values())
        ),
    }


def _equivalence_status(contrasts: dict[str, dict[str, Any]], pre: dict[str, Any], min_states: int) -> dict[str, Any]:
    margin = pre.get("equivalence", {}).get("margin_normalized")
    results = {}
    for name in ("H_minus_N", "N_minus_R"):
        n = contrasts[name]["n"]
        results[name] = {
            "n_states": n,
            "margin_normalized": margin,
            "min_states_for_equivalence": min_states,
            "eligible_by_sample_size": n >= min_states,
            "test_status": "not_run_small_n" if n < min_states else "not_implemented_in_pilot_analysis",
            "conclusion": "not_assessed",
        }
    return {
        "method_requested": pre.get("equivalence", {}).get("test"),
        "confirmatory_only": True,
        "results": results,
    }


def _check(value: Any, threshold: Any, passed: bool, reason: str) -> dict[str, Any]:
    return {"value": value, "threshold": threshold, "pass": bool(passed), "reason": reason}


def _go_no_go(report: dict[str, Any], pre: dict[str, Any]) -> dict[str, Any]:
    gg = pre.get("go_no_go", {})
    pilot = pre.get("pilot_design", {})
    checks: dict[str, dict[str, Any]] = {}

    min_states = int(pilot.get("min_states_for_pilot_continue", 6))
    checks["minimum_states"] = _check(
        report["n_states"], min_states, report["n_states"] >= min_states,
        "research states, not trial replicates, determine pilot sufficiency",
    )

    max_missing = float(gg.get("max_missing_hidden_rate", 0.0))
    missing_rate = report["data_completeness"]["missing_hidden_rate"]
    structural_errors = bool(
        report["data_completeness"]["duplicate_trial_keys"]
        or report["data_completeness"]["duplicate_hidden_keys"]
        or report["data_completeness"]["invalid_hidden_records"]
        or report["data_completeness"]["hidden_without_trial"]
    )
    checks["hidden_outcome_completeness"] = _check(
        missing_rate,
        max_missing,
        missing_rate is not None and missing_rate <= max_missing and not structural_errors,
        "duplicates, invalid scores, orphan outcomes, and excess missing outcomes fail closed",
    )

    min_exec = float(gg.get("min_executable_rate", 0.85))
    checks["executable_rate_overall"] = _check(
        report["executable_rate"], min_exec,
        report["executable_rate"] is not None and report["executable_rate"] >= min_exec,
        "all attempted branches are in the denominator",
    )
    min_exec_condition = float(gg.get("min_executable_rate_each_condition", min_exec))
    expected_conditions = report["data_completeness"]["expected_conditions"]
    for condition in expected_conditions:
        value = report["condition_metrics"][condition]["executable_rate"]
        checks[f"executable_rate_{condition}"] = _check(
            value, min_exec_condition,
            value is not None and value >= min_exec_condition,
            "missing conditions fail closed",
        )

    min_valid = float(gg.get("min_valid_patch_rate", 0.0))
    valid_total = sum(row["n_valid_patches"] for row in report["condition_metrics"].values())
    valid_rate = round(valid_total / report["n_trials"], 4) if report["n_trials"] else None
    checks["valid_patch_rate_overall"] = _check(
        valid_rate, min_valid, valid_rate is not None and valid_rate >= min_valid,
        "syntax, no-op, frozen-boundary, and patch-status checks define validity",
    )

    h_uptake = report["condition_metrics"].get("H", {}).get("fidelity_uptake_rate_all_trials")
    min_uptake = float(gg.get("min_real_card_uptake", 0.60))
    checks["real_card_uptake_H"] = _check(
        h_uptake, min_uptake, h_uptake is not None and h_uptake >= min_uptake,
        "intention-to-treat denominator includes invalid and missing-fidelity H trials",
    )

    leakage = report["null_card_technical_leakage"]
    max_leakage = float(gg.get("max_null_card_technical_uptake", 0.20))
    leakage_rate = leakage["rate"]
    checks["null_card_technical_leakage"] = _check(
        leakage_rate, max_leakage,
        leakage_rate is not None
        and leakage["n_cards_available"] == leakage["n_states"]
        and leakage_rate <= max_leakage,
        "all null cards must be available; this audits card content, not patch fidelity",
    )

    max_noise_fraction = float(gg.get("max_same_patch_sd_fraction_of_route_margin", 0.25))
    route_margin = float(pilot.get("route_win_margin_normalized", 0.01))
    noise_limit = route_margin * max_noise_fraction
    same_patch_noise = report["same_patch_noise"]
    noise_value = same_patch_noise.get("max_sample_sd")
    checks["same_patch_evaluator_noise"] = _check(
        noise_value, noise_limit,
        bool(same_patch_noise.get("usable"))
        and noise_value is not None
        and noise_value <= noise_limit,
        "requires repeat evaluations of identical patch bytes; implementation replicates do not qualify",
    )

    heterogeneity = report["route_win_heterogeneity"]
    min_wins = int(gg.get("min_material_wins_each", 1))
    both_win = (
        heterogeneity["counts"]["H"] >= min_wins
        and heterogeneity["counts"]["R"] >= min_wins
    )
    hr = report["contrasts"]["H_minus_R"]
    min_interval_states = int(pilot.get("min_states_for_interval_interpretation", 8))
    precise_global_rule = bool(
        hr["n"] >= min_interval_states
        and hr["lo"] is not None
        and hr["hi"] is not None
        and (hr["lo"] > route_margin or hr["hi"] < -route_margin)
    )
    checks["routing_signal"] = {
        "material_H_wins": heterogeneity["counts"]["H"],
        "material_R_wins": heterogeneity["counts"]["R"],
        "min_each": min_wins,
        "precise_global_rule": precise_global_rule,
        "pass": bool(both_win or precise_global_rule),
        "reason": "requires material wins for both actions or a sufficiently precise global H/R contrast",
    }

    missing_conditions = report["data_completeness"]["states_missing_expected_conditions"]
    checks["condition_matrix_coverage"] = _check(
        len(missing_conditions), 0, not missing_conditions,
        "each pilot state must contain every preregistered condition",
    )

    main_claim_checks: dict[str, dict[str, Any]] = {}
    gate = report["agreement_gate"]
    main_claim_checks["prelocked_gate_rule"] = _check(
        gate["claim_status"], "eligible_for_prespecified_analysis",
        gate["claim_status"] == "eligible_for_prespecified_analysis",
        "retrospective routing and underpowered locked routing are not Gate evidence",
    )
    power_required = bool(gg.get("state_level_power_supports_claim", True))
    main_claim_checks["state_level_power"] = _check(
        None, "pre-unblinding power analysis" if power_required else "not required",
        not power_required,
        "power is not estimated from this pilot analysis and must be supplied separately",
    )

    pilot_continue = all(check["pass"] for check in checks.values())
    main_claim_ready = pilot_continue and all(check["pass"] for check in main_claim_checks.values())
    return {
        "checks": checks,
        "main_claim_checks": main_claim_checks,
        "pilot_continue": pilot_continue,
        "main_claim_ready": main_claim_ready,
        "all_pass": main_claim_ready,
        "status": "main_claim_ready" if main_claim_ready else (
            "pilot_continue_only" if pilot_continue else "stop_or_repair_pilot"
        ),
    }


def analyze(run_dir: str | Path, *, prereg_path: str | Path | None = None) -> dict[str, Any]:
    run_dir = Path(run_dir)
    pre = read_json(prereg_path) if prereg_path and Path(prereg_path).exists() else {}
    pilot = pre.get("pilot_design", {})
    expected_conditions = [str(value) for value in pilot.get("expected_conditions", ["H", "R", "N", "D"])]
    min_interval_states = int(pilot.get("min_states_for_interval_interpretation", 8))
    min_equivalence_states = int(pilot.get("min_states_for_equivalence", 24))
    min_gate_states = int(pilot.get("min_states_for_gate_claim", 24))
    route_margin = float(pilot.get("route_win_margin_normalized", 0.01))
    agreement_artifact = str(pilot.get("agreement_decisions_artifact", "agreement_rule_decisions.json"))
    noise_artifact = str(pilot.get("same_patch_noise_artifact", "same_patch_noise.json"))

    all_trials, trials, trial_duplicates = _load_trials(run_dir)
    hidden, hidden_duplicates, invalid_hidden = _load_hidden(run_dir)
    means = _cell_means(trials, hidden)
    conditions = _condition_metrics(trials, expected_conditions)
    fidelity_distribution: dict[str, int] = {}
    for trial in trials.values():
        label = (trial.get("fidelity") or {}).get("final_label") or "missing"
        fidelity_distribution[label] = fidelity_distribution.get(label, 0) + 1

    contrasts = {
        "H_minus_R": _contrast_report(
            _paired(means, "H", "R"), min_states_for_interpretation=min_interval_states
        ),
        "H_minus_N": _contrast_report(
            _paired(means, "H", "N"), min_states_for_interpretation=min_interval_states
        ),
        "N_minus_R": _contrast_report(
            _paired(means, "N", "R"), min_states_for_interpretation=min_interval_states
        ),
    }
    implementation_variability = _implementation_repeat_variability(trials, hidden)
    cells = _cell_values(trials, hidden)
    variance_analysis = {
        "components": _variance_components(cells),
        "H_minus_R_implementation_aware": _impl_aware_contrast(cells, "H", "R"),
    }
    suite_contrasts = _suite_contrasts(
        means, route_margin=route_margin, min_states=min_interval_states
    )
    states = sorted({key[0] for key in trials})
    report: dict[str, Any] = {
        "analysis_scope": {
            "independent_unit": "research_state",
            "status": "pilot_descriptive",
            "confirmatory_tests_run": [],
            "multiplicity_status": "not_tested_in_pilot",
        },
        "n_trials": len(trials),
        "n_trial_files": len(all_trials),
        "n_states": len(states),
        "executable_rate": (
            round(sum(trial.get("status") == "ok" for trial in trials.values()) / len(trials), 4)
            if trials else None
        ),
        "condition_metrics": conditions,
        "fidelity_distribution": fidelity_distribution,
        "data_completeness": _data_completeness(
            trials,
            hidden,
            trial_duplicates=trial_duplicates,
            hidden_duplicates=hidden_duplicates,
            invalid_hidden=invalid_hidden,
            expected_conditions=expected_conditions,
        ),
        "contrasts": contrasts,
        "equivalence": _equivalence_status(contrasts, pre, min_equivalence_states),
        "route_win_heterogeneity": _route_heterogeneity(means, route_margin),
        "fixed_policies": _fixed_policies(means),
        "null_card_technical_leakage": _null_card_leakage(run_dir, states),
        "implementation_repeat_variability": implementation_variability,
        "variance_analysis": variance_analysis,
        "card_suite_contrasts": suite_contrasts,
        "same_patch_noise": _same_patch_noise(run_dir, noise_artifact),
        "agreement_gate": _agreement_gate(
            run_dir,
            means,
            artifact_name=agreement_artifact,
            min_states_for_gate_claim=min_gate_states,
        ),
        # Backward-compatible value for old smoke consumers. It is not used by
        # go/no-go and must not be interpreted as evaluator noise.
        "evaluator_noise_proxy_within_cell_sd": implementation_variability["mean_sample_sd"],
        "evaluator_noise_proxy_deprecation": (
            "Compatibility alias for implementation_repeat_variability.mean_sample_sd; "
            "use same_patch_noise for evaluator noise."
        ),
    }
    if pre:
        report["go_no_go"] = _go_no_go(report, pre)
    write_json(run_dir / "analysis.json", report)
    return report


def _state_sha_map(run_dir: Path) -> dict[str, str]:
    """state_id -> state_sha256 from the probe's frozen states manifest, if present."""
    manifest = run_dir / "protocol" / "states_manifest.json"
    if not manifest.is_file():
        return {}
    out = {}
    for entry in read_json(manifest).get("states", []):
        sid, sha = entry.get("state_id"), entry.get("state_sha256")
        if sid and sha:
            out[str(sid)] = str(sha)
    return out


def _run_backend(run_dir: Path) -> Optional[str]:
    manifest = run_dir / "protocol" / "run_manifest.json"
    if manifest.is_file():
        return read_json(manifest).get("backend")
    return None


def _verify_physical_independence(
    trials: dict[TrialKey, dict[str, Any]], states_sha: dict[str, str],
) -> tuple[dict[str, dict[str, Any]], dict[str, Any]]:
    """Confirm each arm's draws are genuinely independent PHYSICAL calls, not
    replayed prompts. Independence is asserted from the recorded nonce and provider
    response ids, not merely from patch bytes differing.

    Per branch: the recorded nonce must equal the pre-registered value and be
    unique within its arm, and there must be at least one provider response id.
    Across the run, no response id may appear on two branches.
    """
    from .runner import replicate_nonce  # lazy: runner does not import analysis

    class _S:
        def __init__(self, sha):
            self.state_sha256 = sha

    seen_rid: dict[str, TrialKey] = {}
    dup_rids: list[str] = []
    branch: dict[TrialKey, dict[str, Any]] = {}
    for key, rec in trials.items():
        cost = (rec.get("patch") or {}).get("cost") or {}
        rids = [str(r) for r in (cost.get("response_ids") or [])]
        branch[key] = {"nonce": cost.get("replicate_nonce"), "response_ids": rids}
        for rid in rids:
            if rid in seen_rid:
                dup_rids.append(rid)
            else:
                seen_rid[rid] = key

    per_state: dict[str, dict[str, Any]] = {}
    for state in sorted({k[0] for k in trials}):
        sha = states_sha.get(state)
        problems: list[str] = []
        for arm in ("H", "R"):
            arm_keys = sorted(k for k in trials if k[0] == state and k[1] == arm)
            nonce_reps: dict[str, list[int]] = {}
            for key in arm_keys:
                rep = key[2]
                info = branch[key]
                if not info["nonce"]:
                    problems.append(f"{arm}_r{rep}: no replicate nonce recorded")
                else:
                    if sha and info["nonce"] != replicate_nonce(_S(sha), arm, rep):
                        problems.append(f"{arm}_r{rep}: nonce does not match pre-registered value")
                    nonce_reps.setdefault(info["nonce"], []).append(rep)
                if not info["response_ids"]:
                    problems.append(f"{arm}_r{rep}: no provider response id")
            for nonce, reps in nonce_reps.items():
                if len(reps) > 1:
                    problems.append(f"{arm}: nonce reused across replicates {reps}")
        per_state[state] = {"verified": not problems, "problems": problems}
    run_level = {
        "response_ids_globally_distinct": not dup_rids,
        "duplicate_response_ids": sorted(set(dup_rids)),
    }
    return per_state, run_level


def analyze_follow_vs_resolve(
    run_dir: str | Path, *, route_margin: float = 0.01,
    min_stable_r_wins: int = 1, min_executor_draws: int = 3,
    require_physical_independence: Optional[bool] = None,
) -> dict[str, Any]:
    """Minimal go/no-go summary for the one decision: FOLLOW or RE-SOLVE.

    The routing label is a property of a fixed (state, card, plan) INSTANCE, not a
    dataset-inherent winner. Because the endpoint exposes no shared sampling seed
    and H/R draws use different nonces, the two arms are UNPAIRED independent
    samples: the label is mean(H) - mean(R) over all executor draws (identical
    bytes are kept -- independence is a property of the physical call, not the
    output; patch diversity is only a diagnostic). A stable win needs >=
    ``min_executor_draws`` draws in both arms, a mean beyond the route margin, and
    complete score separation. For live runs, stability also requires verified
    physical independence (nonce + provider response ids). Missing or invalid
    outcomes fail the probe rather than vanish.
    """
    run_dir = Path(run_dir)
    _, trials, trial_duplicates = _load_trials(run_dir)
    hidden, hidden_duplicates, invalid_hidden = _load_hidden(run_dir)
    states_sha = _state_sha_map(run_dir)
    if require_physical_independence is None:
        require_physical_independence = _run_backend(run_dir) == "deepseek"
    indep_per_state, indep_run = _verify_physical_independence(trials, states_sha)

    states = sorted({key[0] for key in trials})
    rows = []
    complete = not (trial_duplicates or hidden_duplicates or invalid_hidden)
    for state in states:
        invalid_or_missing: list[dict[str, Any]] = []
        arm_draws: dict[str, list[dict[str, Any]]] = {"H": [], "R": []}
        expected = 0
        for arm in ("H", "R"):
            for key in sorted(k for k in trials if k[0] == state and k[1] == arm):
                expected += 1
                if not _is_valid_patch(trials[key]) or key not in hidden:
                    invalid_or_missing.append({"condition": arm, "replicate": key[2]})
                    continue
                arm_draws[arm].append({
                    "score": hidden[key],
                    "patch": _files_changed_sha256(
                        trials[key].get("patch", {}).get("files_changed", {})
                    ),
                })
        valid = len(arm_draws["H"]) + len(arm_draws["R"])
        state_complete = bool(expected) and valid == expected
        complete = complete and state_complete
        label = _arm_route_label(
            arm_draws["H"], arm_draws["R"],
            route_margin=route_margin, min_draws=min_executor_draws,
        )
        verified = indep_per_state.get(state, {"verified": False, "problems": ["no trials"]})
        stable = bool(label["stable"] and (
            not require_physical_independence
            or (verified["verified"] and indep_run["response_ids_globally_distinct"])
        ))
        rows.append({
            "state_id": state,
            "winner": label["winner"],
            "stable": stable,
            "statistically_stable": label["stable"],
            "physical_independence_verified": verified["verified"],
            "physical_independence_problems": verified["problems"],
            "min_executor_draws": min_executor_draws,
            "h_executor_draws": label["h_executor_draws"],
            "r_executor_draws": label["r_executor_draws"],
            "h_distinct_patches": label["h_distinct_patches"],
            "r_distinct_patches": label["r_distinct_patches"],
            "follow_minus_resolve": label["follow_minus_resolve"],
            "h_mean": label["h_mean"],
            "r_mean": label["r_mean"],
            "h_score_sd": label["h_score_sd"],
            "r_score_sd": label["r_score_sd"],
            "separation": label["separation"],
            "h_scores": label["h_scores"],
            "r_scores": label["r_scores"],
            "complete": state_complete,
            "invalid_or_missing_branches": invalid_or_missing,
        })
    stable_r_wins = sum(row["winner"] == "RE-SOLVE" and row["stable"] for row in rows)
    report = {
        "question": "Should the executor FOLLOW the card or RE-SOLVE the state?",
        "estimand_unit": "state_card_plan_instance",
        "generalization_group": "base_dataset",
        "routing_label_estimand": (
            "mean(H) - mean(R) over unpaired independent executor draws of a fixed "
            "(state, card, plan) instance; every draw counts, patch diversity is a "
            "diagnostic only"
        ),
        "route_margin": route_margin,
        "min_executor_draws": min_executor_draws,
        "require_physical_independence": require_physical_independence,
        "physical_independence": indep_run,
        "n_states": len(rows),
        "n_stable_r_wins": stable_r_wins,
        "min_stable_r_wins": min_stable_r_wins,
        "complete": complete,
        "probe_pass": bool(complete and stable_r_wins >= min_stable_r_wins),
        "per_state": rows,
        "structural_errors": {
            "duplicate_trials": [_key_dict(key) for key in trial_duplicates],
            "duplicate_hidden": [_key_dict(key) for key in hidden_duplicates],
            "invalid_hidden": invalid_hidden,
        },
        "claim_status": "exploratory_go_no_go_only",
    }
    write_json(run_dir / "follow_vs_resolve.json", report)
    return report


==> anc/ImplementationLottery/trust_hypo/blind_fidelity.py <==
"""Outcome-blind semantic fidelity labels for the Lottery pilot.

Each judge sees only the frozen idea card and the resulting patch diff. It never
sees development/hidden scores, the deterministic fidelity label, or another
judge's answer. Judgments are immutable artifacts produced after every patch is
frozen and before any outcome is revealed.
"""

from __future__ import annotations

import difflib
import hashlib
import json
import math
import re
from pathlib import Path
from typing import Any

from ._util import read_json, sha256_text, write_json
from .analysis import _files_changed_sha256
from .recorder import update_trial
from .types import FrozenState, HypothesisCard, Patch, TrialRecord


LABELS = ("faithful", "partial", "drift", "invalid")
_LABEL_RE = re.compile(
    r'(?:"label"\s*:\s*"|^label\s*:\s*)(faithful|partial|drift|invalid)',
    re.IGNORECASE | re.MULTILINE,
)

PRIMARY_SYSTEM = """You are a blinded research-implementation fidelity judge.
You receive one frozen research idea and one code diff. You have no experiment
outcomes. Judge ONLY whether the diff satisfies the idea's INVARIANTS.

The card deliberately leaves decisions to the implementer, listed under
executor_choices (which concrete method, which hyperparameters, which
dimensionality). Making those choices differently from what you would have chosen
is NOT drift. Two faithful implementations of the same idea are expected to look
different and to use different methods. Drift means the INVARIANTS are violated --
the implementation is pursuing a different mechanism -- not that the implementer
picked a method you did not expect.

Labels:
- faithful: satisfies every stated invariant and pursues the stated mechanism, by
  whatever admissible method the implementer chose.
- partial: pursues the stated mechanism but satisfies only some of the invariants.
- drift: executable work that violates the invariants or pursues a different
  mechanism.
- invalid: no substantive executable implementation, or clearly broken code.

Return exactly one compact JSON object: {"label":"...","rationale":"..."}.
Do not speculate about whether the implementation will improve the score."""

SECONDARY_SYSTEM = """Act as an independent blinded code-review adjudicator.
Decide whether the supplied diff honours the idea's stated invariants.

Freedom the card grants under executor_choices -- the specific technique, the
hyperparameters, the dimensionality -- may be exercised in any reasonable way. An
unexpected but admissible choice is faithful, not drift. Only an implementation
that breaks an invariant, or that quietly pursues some other mechanism, is drift.

Classify as faithful (all invariants honoured), partial (mechanism pursued, some
invariant unmet), drift (invariants broken or different mechanism), or invalid (no
usable implementation). Never predict outcome quality. Output only JSON with keys
label and rationale."""


def _canonical(value: object) -> str:
    return json.dumps(value, sort_keys=True, separators=(",", ":"), ensure_ascii=False)


def _write_or_verify(path: Path, value: object) -> None:
    if path.exists():
        if _canonical(read_json(path)) != _canonical(value):
            raise RuntimeError(f"immutable fidelity artifact differs: {path}")
        return
    write_json(path, value)


def _assignment_id(state_id: str, idea_label: str, replicate: int) -> str:
    return f"{state_id}__{idea_label}__r{replicate}"


def freeze_judging_plan(
    protocol_dir: Path, states: list[FrozenState], *, ideas_per_state: int,
    implementations_per_idea: int, config: dict[str, Any],
) -> dict[str, Any]:
    """Freeze the double-label subset before cards, patches, or outcomes exist."""
    assignments = [
        {
            "state_id": state.state_id,
            "idea_label": f"I{idea:02d}",
            "replicate": replicate,
        }
        for state in states
        for idea in range(ideas_per_state)
        for replicate in range(implementations_per_idea)
    ]
    fraction = float(config["double_label_fraction"])
    if not 0.0 <= fraction <= 1.0:
        raise ValueError("double_label_fraction must be in [0,1]")
    count = int(math.ceil(fraction * len(assignments)))
    seed = int(config["selection_seed"])

    by_state: dict[str, list[dict[str, Any]]] = {}
    for row in assignments:
        by_state.setdefault(row["state_id"], []).append(row)
    for state, rows in by_state.items():
        rows.sort(key=lambda row: hashlib.sha256(
            f"{seed}:{state}:{row['idea_label']}:{row['replicate']}".encode()
        ).hexdigest())
    state_order = sorted(
        by_state,
        key=lambda state: hashlib.sha256(f"{seed}:{state}".encode()).hexdigest(),
    )
    secondary = []
    cursor = {state: 0 for state in state_order}
    while len(secondary) < count:
        progressed = False
        for state in state_order:
            index = cursor[state]
            if index >= len(by_state[state]):
                continue
            secondary.append(by_state[state][index])
            cursor[state] += 1
            progressed = True
            if len(secondary) == count:
                break
        if not progressed:
            raise RuntimeError("could not fill frozen fidelity double-label subset")

    plan = {
        "protocol": "outcome-blind-fidelity-v1",
        "information_boundary": (
            "judge sees card fields and patch diff only; no outcome, auto-label, "
            "other judge label, dataset identity, or development history"
        ),
        "primary_prompt_sha256": sha256_text(PRIMARY_SYSTEM),
        "secondary_prompt_sha256": sha256_text(SECONDARY_SYSTEM),
        "primary_model": config["primary_model"],
        "secondary_model": config["secondary_model"],
        "double_label_fraction": fraction,
        "selection_seed": seed,
        "n_assignments": len(assignments),
        "n_secondary": count,
        "secondary_assignments": secondary,
    }
    _write_or_verify(protocol_dir / "fidelity_judging_plan.json", plan)
    return plan


def _patch_diff(state: FrozenState, patch: Patch) -> str:
    if not patch.files_changed:
        return "<NO EXECUTABLE PATCH>"
    sections = []
    baseline = Path(state.code_dir)
    for rel, new_source in sorted(patch.files_changed.items()):
        path = baseline / rel
        old_source = path.read_text("utf-8") if path.is_file() else ""
        diff = "".join(difflib.unified_diff(
            old_source.splitlines(keepends=True),
            new_source.splitlines(keepends=True),
            fromfile=f"a/{rel}", tofile=f"b/{rel}", n=3,
        ))
        sections.append(diff or f"<NO TEXTUAL CHANGE: {rel}>")
    return "\n".join(sections)


def build_blind_user(card: HypothesisCard, state: FrozenState, patch: Patch) -> str:
    """Public for attack tests: the only information sent to either judge.

    Schema-agnostic: a mechanism card shows invariants + executor_choices, a legacy
    card shows intervention + steps. Never the outcome, the auto-label, the other
    judge's answer, or the dataset identity.
    """
    card_fields = {key: str(value) for key, value in sorted((card.fields or {}).items())}
    return (
        "FROZEN IDEA CARD\n"
        + json.dumps(card_fields, sort_keys=True, ensure_ascii=False)
        + "\n\nPATCH DIFF\n"
        + _patch_diff(state, patch)
    )


def parse_judgment(text: str) -> tuple[str, str]:
    stripped = text.strip()
    try:
        payload = json.loads(stripped)
    except json.JSONDecodeError:
        match = _LABEL_RE.search(stripped)
        if not match:
            raise ValueError(f"fidelity judge returned no valid label: {stripped[:300]!r}")
        return match.group(1).lower(), stripped[:2000]
    label = str(payload.get("label", "")).lower().strip()
    if label not in LABELS:
        raise ValueError(f"fidelity judge returned invalid label: {label!r}")
    return label, str(payload.get("rationale", ""))[:2000]


class BlindFidelityJudge:
    def __init__(self, client, *, system_prompt: str, max_tokens: int):
        self.client = client
        self.system_prompt = system_prompt
        self.max_tokens = int(max_tokens)

    def judge(
        self, card: HypothesisCard, state: FrozenState, patch: Patch,
    ) -> dict[str, Any]:
        user = build_blind_user(card, state, patch)
        # A reasoning model can burn its whole output budget on private reasoning
        # before emitting a single character, and a truncated answer is rejected. That
        # killed a paid run at the judging step with every patch already frozen. The
        # preregistered max_tokens is a FLOOR, not a ceiling: escalate rather than lose
        # the assignment. Escalating changes nothing about what the judge is asked --
        # truncation is a transport failure, not a scientific choice.
        budget = int(self.max_tokens)
        last_error: Exception | None = None
        response = usage = None
        for _ in range(3):
            try:
                response, usage = self.client.complete(
                    self.system_prompt, user, max_tokens=budget
                )
                break
            except Exception as exc:  # noqa: BLE001 - re-raised below if not truncation
                if "max_tokens" not in str(exc):
                    raise
                last_error = exc
                budget *= 4
        if response is None:
            raise RuntimeError(
                f"fidelity judge could not answer within {budget} output tokens"
            ) from last_error
        label, rationale = parse_judgment(response)
        return {
            "label": label, "rationale": rationale,
            "system_sha256": sha256_text(self.system_prompt),
            "user_sha256": sha256_text(user),
            "response": response, "usage": usage,
        }


class MockJudgeClient:
    """No-API judge used only to exercise freeze/resume wiring."""

    name = "mock-blind-fidelity"

    def complete(self, system: str, user: str, *, max_tokens: int):
        label = "invalid" if "<NO EXECUTABLE PATCH>" in user else "faithful"
        return json.dumps({"label": label, "rationale": "mock plumbing label"}), {
            "input_tokens": 0, "output_tokens": 0,
        }


def calibrate_judge(
    run_dir: Path, records: list[TrialRecord], states: dict[str, FrozenState],
    cards: dict[tuple[str, str], HypothesisCard], primary: BlindFidelityJudge,
) -> dict[str, Any]:
    """Can the judge actually detect drift, or does it rubber-stamp everything?

    In the divergence probe the judge returned `faithful` for 12/12 assignments. That
    is unfalsifiable on its own: with no label variance, Cohen's kappa is undefined
    and "all faithful" is exactly what a rubber stamp would say. So we hand it cases
    whose true label is known BY CONSTRUCTION and check it catches them:

      * drift   -- card A paired with the patch that implements card B. The patch is
                   real, executable and faithful to a DIFFERENT mechanism, so any
                   judge worth trusting must call it drift.
      * invalid -- a card paired with an empty patch.

    Outcome-blind and synthetic: these pairs are never scored, never enter Q^ITT, and
    never touch a hidden outcome. They only license the fidelity claim.
    """
    by_idea: dict[tuple[str, str], TrialRecord] = {}
    for record in records:
        if record.status == "ok" and record.patch.get("files_changed"):
            by_idea.setdefault((record.state_id, record.condition), record)

    cases: list[dict[str, Any]] = []
    for (state_id, idea), record in sorted(by_idea.items()):
        # pair this idea's CARD with another idea's PATCH -> drift by construction
        for (other_state, other_idea), other in sorted(by_idea.items()):
            if other_state != state_id or other_idea == idea:
                continue
            cases.append({
                "kind": "drift", "expected": "drift",
                "card_of": f"{state_id}/{idea}", "patch_of": f"{other_state}/{other_idea}",
                "card": cards[(state_id, idea)], "state": states[state_id],
                "patch": Patch(**other.patch),
            })
            break
        # and with an empty patch -> invalid by construction
        cases.append({
            "kind": "invalid", "expected": "invalid",
            "card_of": f"{state_id}/{idea}", "patch_of": "<empty>",
            "card": cards[(state_id, idea)], "state": states[state_id],
            "patch": Patch(files_changed={}, edited_axes=[], status="invalid",
                           transcript="", cost={}),
        })

    artifact_dir = run_dir / "fidelity_calibration"
    results = []
    for index, case in enumerate(cases):
        path = artifact_dir / f"case_{index:02d}.{case['kind']}.json"
        if path.exists():
            event = read_json(path)
        else:
            judged = primary.judge(case["card"], case["state"], case["patch"])
            event = {
                "kind": case["kind"], "expected": case["expected"],
                "card_of": case["card_of"], "patch_of": case["patch_of"],
                "label": judged["label"], "rationale": judged["rationale"],
                "usage": judged["usage"],
            }
            write_json(path, event)
        results.append(event)

    drift_cases = [r for r in results if r["kind"] == "drift"]
    invalid_cases = [r for r in results if r["kind"] == "invalid"]
    caught_drift = sum(r["label"] in ("drift", "invalid") for r in drift_cases)
    caught_invalid = sum(r["label"] == "invalid" for r in invalid_cases)
    report = {
        "protocol": "outcome-blind-fidelity-calibration-v1",
        "purpose": (
            "make the fidelity claim falsifiable: a judge that returns `faithful` for "
            "every real assignment must still reject constructed drift"
        ),
        "n_drift_cases": len(drift_cases),
        "n_drift_detected": caught_drift,
        "drift_detection_rate": caught_drift / len(drift_cases) if drift_cases else None,
        "n_invalid_cases": len(invalid_cases),
        "n_invalid_detected": caught_invalid,
        "invalid_detection_rate": (
            caught_invalid / len(invalid_cases) if invalid_cases else None
        ),
        "judge_is_discriminating": bool(
            drift_cases and caught_drift == len(drift_cases)
            and invalid_cases and caught_invalid == len(invalid_cases)
        ),
        "cases": results,
    }
    _write_or_verify(run_dir / "protocol" / "fidelity_calibration.json", report)
    return report


def _cohen_kappa(pairs: list[tuple[str, str]]) -> dict[str, Any]:
    matrix = {a: {b: 0 for b in LABELS} for a in LABELS}
    for first, second in pairs:
        matrix[first][second] += 1
    n = len(pairs)
    if not n:
        return {"n": 0, "observed_agreement": None, "expected_agreement": None,
                "cohen_kappa": None, "confusion": matrix}
    observed = sum(matrix[label][label] for label in LABELS) / n
    expected = sum(
        (sum(matrix[label].values()) / n)
        * (sum(matrix[row][label] for row in LABELS) / n)
        for label in LABELS
    )
    kappa = (observed - expected) / (1.0 - expected) if expected < 1.0 else None
    return {
        "n": n, "observed_agreement": observed,
        "expected_agreement": expected, "cohen_kappa": kappa,
        "confusion": matrix,
    }


def judge_fidelity_matrix(
    run_dir: Path, records: list[TrialRecord], states: dict[str, FrozenState],
    cards: dict[tuple[str, str], HypothesisCard], plan: dict[str, Any],
    primary: BlindFidelityJudge, secondary: BlindFidelityJudge,
    *, require_response_ids: bool,
) -> dict[str, Any]:
    """Label every frozen patch, update trial labels, and write agreement report."""
    selected = {
        (row["state_id"], row["idea_label"], int(row["replicate"]))
        for row in plan["secondary_assignments"]
    }
    artifact_dir = run_dir / "fidelity_judgments"
    primary_auto_pairs: list[tuple[str, str]] = []
    double_pairs: list[tuple[str, str]] = []
    response_ids: set[str] = set()
    physical_problems = []
    label_counts = {label: 0 for label in LABELS}

    def get_or_run(role: str, judge: BlindFidelityJudge, record: TrialRecord,
                   card: HypothesisCard, state: FrozenState, patch: Patch) -> dict[str, Any]:
        assignment = _assignment_id(record.state_id, record.condition, record.replicate)
        path = artifact_dir / f"{assignment}.{role}.json"
        system_sha = (
            plan["primary_prompt_sha256"]
            if role == "primary" else plan["secondary_prompt_sha256"]
        )
        expected = {
            "state_id": record.state_id, "idea_label": record.condition,
            "replicate": record.replicate, "role": role,
            "card_sha256": card.sha256,
            "patch_sha256": _files_changed_sha256(patch.files_changed),
            "system_sha256": system_sha,
            "user_sha256": sha256_text(build_blind_user(card, state, patch)),
        }
        if path.exists():
            event = read_json(path)
            if any(event.get(key) != value for key, value in expected.items()):
                raise RuntimeError(f"fidelity judgment identity mismatch: {path}")
            return event
        result = judge.judge(card, state, patch)
        event = {**expected, **result}
        write_json(path, event)
        return event

    for record in sorted(records, key=lambda row: (
        row.state_id, row.condition, row.replicate
    )):
        key = (record.state_id, record.condition, record.replicate)
        state = states[record.state_id]
        card = cards[(record.state_id, record.condition)]
        patch = Patch(**record.patch)
        primary_event = get_or_run("primary", primary, record, card, state, patch)
        blind_labels = [primary_event["label"]]
        if key in selected:
            secondary_event = get_or_run(
                "secondary", secondary, record, card, state, patch
            )
            blind_labels.append(secondary_event["label"])
            double_pairs.append((primary_event["label"], secondary_event["label"]))
        for role, event in (("primary", primary_event),):
            ids = [str(value) for value in (event.get("usage") or {}).get("response_ids", [])]
            single = (event.get("usage") or {}).get("response_id")
            if single:
                ids.append(str(single))
            if require_response_ids and not ids:
                physical_problems.append({"assignment": key, "role": role,
                                          "reason": "missing_response_id"})
            for response_id in ids:
                if response_id in response_ids:
                    physical_problems.append({"assignment": key, "role": role,
                                              "reason": "duplicate_response_id"})
                response_ids.add(response_id)
        if len(blind_labels) == 2:
            secondary_path = artifact_dir / (
                _assignment_id(*key) + ".secondary.json"
            )
            secondary_event = read_json(secondary_path)
            response_id = (secondary_event.get("usage") or {}).get("response_id")
            if require_response_ids and not response_id:
                physical_problems.append({"assignment": key, "role": "secondary",
                                          "reason": "missing_response_id"})
            if response_id:
                response_id = str(response_id)
                if response_id in response_ids:
                    physical_problems.append({"assignment": key, "role": "secondary",
                                              "reason": "duplicate_response_id"})
                response_ids.add(response_id)

        fidelity = dict(record.fidelity or {})
        auto = str(fidelity.get("auto_label") or "invalid")
        fidelity["blind_labels"] = blind_labels
        fidelity["blind_primary_label"] = blind_labels[0]
        fidelity["final_label"] = blind_labels[0]
        fidelity["final_label_source"] = "blind_primary"
        record.fidelity = fidelity
        update_trial(run_dir, record)
        primary_auto_pairs.append((blind_labels[0], auto))
        label_counts[blind_labels[0]] += 1

    report = {
        "protocol": plan["protocol"],
        "n_assignments": len(records),
        "primary_coverage": len(primary_auto_pairs) / len(records) if records else 0.0,
        "n_double_labeled": len(double_pairs),
        "primary_label_counts": label_counts,
        "primary_vs_secondary": _cohen_kappa(double_pairs),
        "primary_vs_deterministic": _cohen_kappa(primary_auto_pairs),
        "physical_independence": {
            "required": require_response_ids,
            "verified": not physical_problems,
            "problems": physical_problems,
        },
    }
    if physical_problems:
        raise RuntimeError("blinded fidelity calls failed physical-independence audit")
    _write_or_verify(run_dir / "protocol" / "fidelity_report.json", report)
    return report


==> anc/ImplementationLottery/trust_hypo/card_suite.py <==
"""Pre-registered card-manipulation suite (Component: R-favorable states).

The core PoC only sampled promising checkpoints, so FOLLOW always won and no
Handoff-Gate claim is possible. To make re-solving win somewhere, we deliberately
hand the executor cards of varying quality and see when following a bad card is
worse than re-solving.

Five kinds, all derived DETERMINISTICALLY from the frozen real card (+ a partner
state for `shuffled`). Determinism is the anti-cherry-pick guarantee: the whole
suite is generated and hashed BEFORE any hidden evaluation, and every generated
arm must be reported — you cannot look at R-wins and then choose which variant to
include.

  faithful  the real ideator card (kind='real')
  weak      the real MECHANISM kept, but intervention/steps/prediction blurred to
            non-actionable generalities (underspecified hypothesis)
  wrong     a confident card that misdirects: the intervention axis is flipped and
            the mechanism rewritten to justify the wrong axis (R should beat this)
  ambiguous two conflicting mechanisms/interventions, so faithful following is
            ill-defined
  shuffled  another state's real card, verbatim (coherent but off-topic)
"""

from __future__ import annotations

from typing import Optional

from ._util import now_utc, sha256_text
from .cards import CARD_FIELDS, _card_text
from .fidelity import _declared_axis
from .types import HypothesisCard

FAITHFUL, WEAK, WRONG, AMBIGUOUS, SHUFFLED = (
    "faithful", "weak", "wrong", "ambiguous", "shuffled")
SUITE_KINDS = (FAITHFUL, WEAK, WRONG, AMBIGUOUS, SHUFFLED)

_OTHER_AXIS = {"feature": "model", "model": "feature"}

# Non-actionable generalities for the WEAK variant (carry no operational content).
_WEAK = {
    "intervention": "Adjust the pipeline in some way consistent with the mechanism.",
    "prediction": "The development metric should improve somewhat.",
    "falsifier": "No development improvement would count against the idea.",
    "steps": "Make a change aligned with the mechanism and re-run the evaluation.",
}

# Confident but misdirected mechanism/intervention text per WRONG target axis.
_WRONG_AXIS_TEXT = {
    "feature": {
        "mechanism": "The dominant remaining error is representational: the current "
        "descriptors miss a key structural/among-element signal, so adding features "
        "is what will move the metric.",
        "intervention": "Add a new descriptor block in the feature surface.",
    },
    "model": {
        "mechanism": "The features are already sufficient; the remaining error is an "
        "estimator/regularization problem, so changing the model is what will move "
        "the metric.",
        "intervention": "Change the estimator or its regularization in the model surface.",
    },
}


def _mk(state_id: str, kind: str, fields: dict, generator: str,
        salt: str) -> HypothesisCard:
    clean = {k: str(fields.get(k, "")).strip() for k in CARD_FIELDS}
    text = _card_text(clean)
    return HypothesisCard(
        state_id=state_id, kind=kind, text=text, fields=clean,
        sha256=sha256_text(f"{salt}\n{kind}\n{text}"),
        generator=generator, created_utc=now_utc(),
    )


def make_weak(real: HypothesisCard) -> HypothesisCard:
    f = dict(real.fields)
    f.update(_WEAK)  # keep mechanism; blur the rest to non-actionable text
    return _mk(real.state_id, WEAK, f, f"weak_of:{real.sha256[:12]}", real.sha256)


def make_wrong(real: HypothesisCard) -> HypothesisCard:
    axis = _declared_axis(real) or "feature"
    target = _OTHER_AXIS.get(axis, "model")  # flip the axis -> misdirection
    wt = _WRONG_AXIS_TEXT[target]
    f = dict(real.fields)
    f["mechanism"] = wt["mechanism"]
    f["intervention"] = wt["intervention"]
    f["prediction"] = "This intervention will improve the development metric."
    f["falsifier"] = "If the metric does not improve, the mechanism is wrong here."
    f["steps"] = f"Edit the {target} surface as described and re-run the evaluation."
    return _mk(real.state_id, WRONG, f, f"wrong_of:{real.sha256[:12]}:axis={target}",
               real.sha256)


def make_ambiguous(real: HypothesisCard) -> HypothesisCard:
    axis = _declared_axis(real) or "feature"
    other = _OTHER_AXIS.get(axis, "model")
    f = dict(real.fields)
    f["mechanism"] = (
        f"Two distinct effects may dominate: the original {axis} mechanism, and "
        f"separately a {other}-side effect; it is unclear which is primary."
    )
    f["intervention"] = (
        f"Either add a {axis} change OR make a {other} change; both are plausibly "
        "the intended primary intervention."
    )
    f["steps"] = ("Choose one of the two conflicting directions and re-run the "
                  "evaluation.")
    return _mk(real.state_id, AMBIGUOUS, f, f"ambiguous_of:{real.sha256[:12]}",
               real.sha256)


def make_shuffled(real: HypothesisCard, partner: HypothesisCard) -> HypothesisCard:
    """Verbatim fields from a DIFFERENT state's real card (coherent, off-topic)."""
    return _mk(real.state_id, SHUFFLED, dict(partner.fields),
               f"shuffled_from_state:{partner.state_id}:{partner.sha256[:12]}",
               real.sha256)


def build_suite(
    real: HypothesisCard,
    *,
    shuffled_partner: Optional[HypothesisCard] = None,
    kinds: tuple[str, ...] = SUITE_KINDS,
) -> dict[str, HypothesisCard]:
    """Deterministic map kind -> HypothesisCard. `shuffled` needs a partner card."""
    out: dict[str, HypothesisCard] = {}
    for k in kinds:
        if k == FAITHFUL:
            out[k] = real
        elif k == WEAK:
            out[k] = make_weak(real)
        elif k == WRONG:
            out[k] = make_wrong(real)
        elif k == AMBIGUOUS:
            out[k] = make_ambiguous(real)
        elif k == SHUFFLED:
            if shuffled_partner is None:
                continue  # no partner available -> omit (recorded in manifest)
            out[k] = make_shuffled(real, shuffled_partner)
        else:
            raise ValueError(f"unknown card kind: {k}")
    return out


def assign_shuffled_partners(state_ids: list[str]) -> dict[str, str]:
    """Deterministic partner for each state's shuffled card: the next state in a
    fixed cyclic order (frozen in the manifest so it cannot be re-picked)."""
    ordered = sorted(state_ids)
    n = len(ordered)
    if n < 2:
        return {ordered[0]: ""} if ordered else {}
    return {ordered[i]: ordered[(i + 1) % n] for i in range(n)}


def preregister_manifest(
    suites: dict[str, dict[str, HypothesisCard]],
    partners: dict[str, str],
    *,
    kinds: tuple[str, ...] = SUITE_KINDS,
) -> dict:
    """Freeze the full suite before evaluation: per state, every kind's card hash
    plus the shuffled-partner assignment. Reporting must cover every listed arm."""
    return {
        "created_utc": now_utc(),
        "kinds": list(kinds),
        "shuffled_partners": partners,
        "states": {
            sid: {k: suites[sid][k].sha256 for k in suites[sid]}
            for sid in sorted(suites)
        },
        "anti_cherry_pick": (
            "All listed arms must be run and reported. Selecting which variant to "
            "include after seeing hidden outcomes is a protocol violation."
        ),
    }


def verify_against_manifest(
    manifest: dict, observed_arms: dict[str, set[str]]
) -> list[str]:
    """Return violations: any preregistered (state,kind) arm not observed, or any
    observed arm not preregistered. Empty list = clean."""
    violations = []
    for sid, kinds in manifest["states"].items():
        want = set(kinds)
        got = observed_arms.get(sid, set())
        for missing in sorted(want - got):
            violations.append(f"{sid}: preregistered arm '{missing}' was not reported")
        for extra in sorted(got - want):
            violations.append(f"{sid}: reported arm '{extra}' was not preregistered")
    return violations


==> anc/ImplementationLottery/trust_hypo/cards.py <==
"""Card / Plan Freezer (Component 3).

Sealed-protocol order (docs/proposal.md Sec. 4):
  1. Ideator sees the frozen state -> ONE structured hypothesis card -> hash+freeze.
  2. Independent planner sees the state but NOT the card -> plan -> hash+freeze.
  3. Null card is derived from the real card: same schema and ~length, no technical
     content. A blinded check confirms structure-match without executable guidance.

Ideator / Planner are Protocols so the mock (offline) and the real DeepSeek
adapter are interchangeable. The freezer only guarantees ordering, hashing, and
the R-branch card isolation; it does not judge card quality.
"""

from __future__ import annotations

import ast
import re
from pathlib import Path
from typing import Protocol

from ._util import now_utc, sha256_text
from .types import FrozenState, HypothesisCard, Plan

# Legacy Commit-vs-Replan schema. Its `steps` field is a numbered code checklist,
# which is exactly what turned an idea into a recipe: the action-space diagnostic
# (docs/action_space_diagnostic_2026-07-13.md) showed recipe cards force literally
# identical models, so implementation variance is zero by construction. Kept only
# so the frozen H/R fallback still loads.
CARD_FIELDS = ("mechanism", "intervention", "prediction", "falsifier", "steps")

# Idea-Execution Lottery schema. The card freezes the MECHANISM and the INVARIANTS
# every faithful implementation must satisfy, and explicitly hands the remaining
# decisions to the implementer. No line-by-line steps: the executor must implement,
# not transcribe.
MECHANISM_CARD_FIELDS = (
    "mechanism", "invariants", "executor_choices", "prediction", "falsifier",
)


class Ideator(Protocol):
    def make_card(self, state: FrozenState) -> dict: ...


class Planner(Protocol):
    def make_plan(self, state: FrozenState) -> dict: ...


def _card_text(fields: dict, schema: tuple[str, ...] = CARD_FIELDS) -> str:
    return "\n".join(f"{k}: {fields.get(k, '')}" for k in schema)


def freeze_card(state: FrozenState, ideator: Ideator, *, generator: str) -> HypothesisCard:
    # An ideator declares its own schema; legacy ideators keep CARD_FIELDS.
    schema = tuple(getattr(ideator, "schema", CARD_FIELDS))
    raw = ideator.make_card(state)
    fields = {k: str(raw.get(k, "")).strip() for k in schema}
    _validate_fields(fields, kind="hypothesis card", schema=schema)
    if schema == MECHANISM_CARD_FIELDS:
        check_mechanism_card(fields)
        check_card_surface_compatibility(state, fields)
    text = _card_text(fields, schema)
    return HypothesisCard(
        state_id=state.state_id,
        kind="real",
        text=text,
        fields=fields,
        sha256=sha256_text(f"{state.state_sha256}\n{text}"),
        generator=generator,
        created_utc=now_utc(),
    )


def freeze_plan(state: FrozenState, planner: Planner, *, planner_name: str) -> Plan:
    """Planner receives ONLY the state (never the card) — enforced by signature."""
    raw = planner.make_plan(state)
    fields = {k: str(raw.get(k, "")).strip() for k in CARD_FIELDS}
    _validate_fields(fields, kind="independent plan")
    text = _card_text(fields)
    return Plan(
        state_id=state.state_id,
        text=text,
        fields=fields,
        sha256=sha256_text(f"{state.state_sha256}\n{text}"),
        planner=planner_name,
        created_utc=now_utc(),
    )


# Neutral, task-agnostic filler that carries NO model/feature/data/algorithm
# guidance. The null card keeps schema + approximate length only.
_NULL_TEXT = {
    "mechanism": "A general adjustment to the current pipeline is expected to help.",
    "intervention": "Modify the pipeline in one coherent way and re-run the "
    "evaluation.",
    "prediction": "The primary development metric should not get worse.",
    "falsifier": "If the development metric degrades, the change is unhelpful.",
    "steps": "Make one change, run the development evaluation, and record the result.",
}


def _validate_fields(
    fields: dict, *, kind: str, schema: tuple[str, ...] = CARD_FIELDS,
) -> None:
    missing = [k for k in schema if not fields.get(k)]
    if missing:
        raise ValueError(f"{kind} is missing required fields: {missing}")
    body = fields["mechanism"] + fields.get("intervention", fields.get("invariants", ""))
    if len(body) < 40:
        raise ValueError(f"{kind} is too underspecified to freeze")
    if any(len(fields[k]) > 4000 for k in schema):
        raise ValueError(f"{kind} contains an overlong field")


class RecipeCardError(ValueError):
    """A mechanism card smuggled implementation choices into its invariants."""


class CardSurfaceError(ValueError):
    """A card requires a code surface that the frozen state does not expose."""


# A pinned hyperparameter (`gamma=0.1`, `n_components=100`, `random_state=42`) or a
# numeric literal inside the invariants turns the card back into a recipe: the
# implementer has nothing left to decide and every faithful implementation collapses
# to the same model. See docs/action_space_diagnostic_2026-07-13.md.
_PINNED_KWARG_RE = re.compile(r"\b[A-Za-z_][A-Za-z0-9_]*\s*=\s*[-+]?\d")
# A constructor call is code, so the parenthesis is ADJACENT to the identifier:
# `PolynomialFeatures(` / `PCA(`. Ordinary prose puts a space before a parenthetical
# aside -- "L1 (or elastic net with a non-zero L1 penalty)" is a legitimate
# method-agnostic invariant, not a recipe, and must not be rejected.
_CALL_WITH_ARGS_RE = re.compile(r"\b[A-Z][A-Za-z0-9_]+\(")


def check_mechanism_card(fields: dict) -> None:
    """Fail closed when a mechanism card is really a recipe.

    The operational rule, pre-registered: an invariant must be satisfiable by at
    least two materially different methods. We approximate it deterministically --
    an invariant may not pin a hyperparameter value or a concrete constructor call,
    and the card must hand the implementer at least one explicit decision.
    """
    invariants = fields.get("invariants", "")
    choices = fields.get("executor_choices", "")
    for pattern, why in (
        (_PINNED_KWARG_RE, "pins a hyperparameter value"),
        (_CALL_WITH_ARGS_RE, "pins a concrete constructor call"),
    ):
        hit = pattern.search(invariants)
        if hit:
            raise RecipeCardError(
                f"invariants must be method-agnostic but {why}: {hit.group(0)!r}"
            )
    if len(choices) < 30:
        raise RecipeCardError(
            "executor_choices must name the decisions left to the implementer"
        )


_FEATURE_REQUIREMENT_RE = re.compile(
    r"\b(?:add(?:s|ing)?|append(?:s|ing)?|augment(?:s|ing)?|"
    r"comput(?:e|es|ing)|construct(?:s|ing)?|concatenat(?:e|es|ing)|"
    r"deriv(?:e|es|ing))\b"
    r"(?:\W+\w+){0,8}\W+\b(?:feature|descriptor|representation)s?\b|"
    r"\b(?:new|additional)?\s*(?:feature|descriptor|representation)s?\b"
    r"(?:\W+\w+){0,3}\W+\b(?:must\s+be|is|are|shall\s+be)\W+"
    r"\b(?:added|appended|augmented|computed|constructed|"
    r"concatenated|derived)\b",
    re.IGNORECASE | re.DOTALL,
)


def check_card_surface_compatibility(state: FrozenState, fields: dict) -> None:
    """Reject an idea that cannot be implemented on the frozen editable surface.

    This is deliberately narrow and deterministic. It only recognizes an explicit
    requirement to construct/add a feature, descriptor, or representation; ordinary
    explanatory mentions of a feature space, random feature subsampling, and a
    statement that no new features are introduced do not trigger it.
    """
    explicit = list((getattr(state, "evaluator_ref", {}) or {}).get(
        "editable_files"
    ) or [])
    editable = explicit or list(getattr(state, "files", []) or [])
    if not editable:
        return  # legacy/test state without a declared surface
    has_feature_surface = any(
        any(token in str(path).lower() for token in ("feature", "representation"))
        for path in editable
    )
    scientific_definition = " ".join(
        str(fields.get(key, "")) for key in ("mechanism", "invariants")
    )
    if _FEATURE_REQUIREMENT_RE.search(scientific_definition) and not has_feature_surface:
        raise CardSurfaceError(
            "card requires feature/descriptor construction but the frozen state "
            f"exposes no feature or representation edit surface: {sorted(editable)}"
        )


def _neutral_to_length(text: str, target: int) -> str:
    """Match visible character length without adding domain-specific guidance."""
    if target <= 0:
        return ""
    if len(text) >= target:
        return text[:target].rstrip()
    filler = " General checks should remain within the stated budget."
    out = text
    while len(out) < target:
        out += filler
    return out[:target].rstrip()


def make_null_card(real_card: HypothesisCard) -> HypothesisCard:
    """Schema/length-matched card with no technical content, derived from `real`.

    Length is matched per field by padding neutral filler with spaces toward the
    real field length (kept within a tolerance), so the null card looks like a
    real card to the executor without leaking any technical instruction.
    """
    fields = {}
    for k in CARD_FIELDS:
        target = len(real_card.fields.get(k, ""))
        fields[k] = _neutral_to_length(_NULL_TEXT[k], target)
    text = _card_text(fields)
    return HypothesisCard(
        state_id=real_card.state_id,
        kind="null",
        text=text,
        fields=fields,
        sha256=sha256_text(f"{real_card.sha256}\n{text}"),
        generator=f"null_of:{real_card.sha256[:12]}",
        created_utc=now_utc(),
    )


# ---- Mock ideator / planner for offline plumbing tests --------------------
# Deterministic, no API. They fabricate a plausible card/plan from the state so
# the full H/N/R/D pipeline runs end-to-end with no model calls.

class MockIdeator:
    def make_card(self, state: FrozenState) -> dict:
        return {
            "mechanism": f"Add a physics-motivated descriptor for {state.domain}.",
            "intervention": "Append one new feature block in features.py.",
            "prediction": "Development metric improves on the targeted task.",
            "falsifier": "No development improvement means the descriptor is inert.",
            "steps": "Edit features.py; run development eval; keep if improved.",
        }


class MockPlanner:
    def make_plan(self, state: FrozenState) -> dict:
        return {
            "mechanism": "Tune the estimator rather than the features.",
            "intervention": "Adjust model.py hyperparameters conservatively.",
            "prediction": "Development metric improves without new descriptors.",
            "falsifier": "No improvement means tuning is exhausted here.",
            "steps": "Edit model.py; run development eval; keep if improved.",
        }


# ---- Real client-driven ideator / planner ---------------------------------

def _parse_fields(text: str, schema: tuple[str, ...] = CARD_FIELDS) -> dict:
    """Parse `field: value` lines into `schema` (missing -> '')."""
    out = {k: "" for k in schema}
    cur = None
    seen: set[str] = set()
    for line in text.splitlines():
        if ":" in line:
            k, v = line.split(":", 1)
            key = k.strip().lower()
            if key in out:
                if key in seen:
                    raise ValueError(f"duplicate structured field: {key}")
                seen.add(key)
                out[key] = v.strip()
                cur = key
                continue
        if cur:  # continuation line
            out[cur] = (out[cur] + " " + line.strip()).strip()
    return out


_IDEATOR_SYS = (
    "You are a research ideator. Given a frozen research state, propose ONE "
    "concrete, falsifiable hypothesis and a single planned intervention. Answer as "
    "lines: mechanism:, intervention:, prediction:, falsifier:, steps:."
)
LOW_CONTEXT_IDEATOR_SYSTEM = (
    "You are an upstream research ideator operating with limited task context. "
    "Propose ONE plausible, concrete and falsifiable intervention from the metadata "
    "you can see. Do not claim access to code, lineage, validation results, or hidden "
    "data. Answer as lines: mechanism:, intervention:, prediction:, falsifier:, steps:."
)
_PLANNER_SYS = (
    "You are an independent research planner. Given ONLY the state (no external "
    "hypothesis), decide the single best next intervention yourself. Answer as "
    "lines: mechanism:, intervention:, prediction:, falsifier:, steps:."
)

# Idea-Execution Lottery ideator. The card must be an IDEA, not a recipe: a recipe
# leaves the executor nothing to decide, so every faithful implementation collapses
# to the same model and implementation variance is zero by construction
# (docs/action_space_diagnostic_2026-07-13.md).
MECHANISM_IDEATOR_SYSTEM = (
    "You are a research ideator. Given a frozen research state, propose ONE "
    "falsifiable research idea at the level of a MECHANISM, not a code recipe.\n\n"
    "Answer as lines: mechanism:, invariants:, executor_choices:, prediction:, "
    "falsifier:.\n\n"
    "mechanism: why this should change the metric, in causal terms.\n"
    "invariants: the properties EVERY faithful implementation must satisfy. These "
    "define the idea. They must be method-agnostic: an invariant has to be "
    "satisfiable by at least two materially different methods. NEVER name a "
    "specific hyperparameter value, a fixed dimensionality, or a concrete "
    "constructor call here.\n"
    "executor_choices: the decisions you deliberately leave to the implementer -- "
    "which concrete method, which hyperparameters, which dimensionality. Name them "
    "explicitly. A competent implementer must be able to make these choices "
    "differently and still be faithful to your idea.\n"
    "prediction: the expected effect on the development metric.\n"
    "falsifier: what observation would count against the idea.\n\n"
    "Do not write numbered code steps. Do not write code. You are proposing what "
    "should be true, not how to type it. The idea must be implementable through "
    "the editable files listed in TASK CONTEXT: for example, never propose new "
    "features or representations when only model/calibration files are editable."
)


def _python_outline(source: str) -> str:
    try:
        tree = ast.parse(source)
    except SyntaxError:
        return ""
    names = []
    for node in tree.body:
        if isinstance(node, (ast.FunctionDef, ast.AsyncFunctionDef, ast.ClassDef)):
            names.append(f"{type(node).__name__}:{node.name}@{node.lineno}")
    return ", ".join(names[:60])


def _state_code_brief(state: FrozenState, *, max_chars: int = 16000) -> str:
    root = Path(state.code_dir)
    chunks: list[str] = []
    used = 0
    priority = sorted(
        state.files,
        key=lambda r: (
            0 if r.endswith(("features.py", "models.py", "pipeline.py", "representation.py")) else 1,
            r,
        ),
    )
    for rel in priority:
        if not rel.endswith(".py"):
            continue
        path = root / rel
        if not path.is_file():
            continue
        source = path.read_text("utf-8", errors="replace")
        outline = _python_outline(source)
        allowance = min(3000, max_chars - used)
        if allowance <= 0:
            break
        if len(source) <= allowance:
            excerpt = source
        else:
            head = max(800, allowance * 2 // 3)
            tail = max(400, allowance - head)
            excerpt = source[:head] + "\n... [middle omitted] ...\n" + source[-tail:]
        chunk = f"FILE {rel} ({len(source)} chars; {outline})\n{excerpt}"
        chunks.append(chunk)
        used += len(chunk)
        if used >= max_chars:
            break
    return "\n\n".join(chunks)


def _visible_task_context(state: FrozenState) -> dict:
    """Return task metadata safe for ideation/planning prompts.

    Evaluator refs also contain controller paths, frozen data paths, split paths,
    and the baseline's hidden-fold score. Those are harness wiring, not scientific
    context, and must never be copied into a model prompt.
    """
    ref = state.evaluator_ref or {}
    allowed = (
        "adapter", "metric", "higher_is_better", "baseline_signal",
        "baseline_kind", "split_source", "n", "n_train_val", "n_test",
        "source_meta", "task_set", "tasks", "objective", "constraints",
        "editable_files",
    )
    return {key: ref[key] for key in allowed if key in ref}


def _state_brief(state: FrozenState, *, context_mode: str = "full") -> str:
    if context_mode not in ("full", "task_only"):
        raise ValueError("context_mode must be 'full' or 'task_only'")
    head = (
        f"STATE {state.state_id} (domain={state.domain}, hash={state.state_sha256})\n"
        f"TASK CONTEXT: {_visible_task_context(state)}"
    )
    if context_mode == "task_only":
        return head + "\nNo code or research lineage is available to this ideator."
    lineage = state.visible_lineage
    if len(lineage) > 14000:
        lineage = lineage[:2500] + "\n... [older lineage omitted] ...\n" + lineage[-11000:]
    return (
        f"{head}\nVISIBLE HISTORY:\n{lineage}\n\n"
        f"CODE OUTLINE AND EXCERPTS:\n{_state_code_brief(state)}"
    )


class LLMIdeator:
    def __init__(self, client, *, max_tokens: int = 1200,
                 context_mode: str = "full", system_prompt: str = _IDEATOR_SYS,
                 schema: tuple[str, ...] = CARD_FIELDS):
        if context_mode not in ("full", "task_only"):
            raise ValueError("context_mode must be 'full' or 'task_only'")
        self.client = client
        self.max_tokens = max_tokens
        self.context_mode = context_mode
        self.system_prompt = system_prompt
        self.schema = tuple(schema)
        self.last_trace: dict = {}

    def make_card(self, state: FrozenState) -> dict:
        user = _state_brief(state, context_mode=self.context_mode)
        self.last_trace = {
            "system": self.system_prompt, "user": user,
            "context_mode": self.context_mode, "status": "request_started",
        }
        try:
            text, usage = self.client.complete(
                self.system_prompt, user, max_tokens=self.max_tokens
            )
        except Exception as exc:
            self.last_trace.update({
                "status": "request_failed",
                "error_kind": type(exc).__name__,
                "error": str(exc),
                "usage": dict(getattr(exc, "usage", {}) or {}),
            })
            raise
        self.last_trace.update({
            "status": "response", "response": text, "usage": usage,
        })
        return _parse_fields(text, self.schema)


def mechanism_ideator(client, *, max_tokens: int = 6000) -> LLMIdeator:
    """Ideator that emits mechanism-level Lottery cards (never recipes)."""
    return LLMIdeator(
        client, max_tokens=max_tokens, context_mode="full",
        system_prompt=MECHANISM_IDEATOR_SYSTEM, schema=MECHANISM_CARD_FIELDS,
    )


class MockMechanismIdeator:
    """Offline mechanism-level ideator: distinct families, no pinned values."""

    schema = MECHANISM_CARD_FIELDS
    _FAMILIES = (
        ("compress the standardized inputs into a compact informative subspace so "
         "the booster spends its splits on signal rather than redundant directions",
         "the model must be fitted on a lower-dimensional representation derived "
         "from the standardized inputs; the original column count must not be kept",
         "which compression method, the target dimensionality, and whether the "
         "compression uses the labels"),
        ("reduce the effective capacity of the booster so it stops over-fitting the "
         "training rows and generalizes better to held-out data",
         "the fitted estimator must have strictly less effective capacity than the "
         "frozen baseline configuration, via its regularization or growth controls",
         "which capacity knobs to turn (regularization strength, tree size, leaf "
         "size, learning rate and iteration trade-off) and by how much"),
        ("give the booster explicit pairwise relationships between inputs so it need "
         "not approximate them through deep splits",
         "the feature matrix handed to the estimator must contain terms that combine "
         "at least two original inputs",
         "which interactions to build, how many, and how they are selected or capped"),
        ("counteract the class imbalance so the rare classes are not sacrificed to "
         "majority-class accuracy",
         "the fitted estimator must treat class frequencies non-uniformly relative "
         "to the frozen baseline",
         "how the imbalance is corrected (loss weighting, resampling, or per-class "
         "thresholds) and how strong the correction is"),
    )

    def __init__(self):
        self._i = 0
        self.last_trace: dict = {}

    def make_card(self, state: FrozenState) -> dict:
        mech, inv, choices = self._FAMILIES[self._i % len(self._FAMILIES)]
        self._i += 1
        return {
            "mechanism": mech,
            "invariants": inv,
            "executor_choices": choices,
            "prediction": "development accuracy should improve over the baseline",
            "falsifier": "no improvement in development accuracy counts against it",
        }


class LLMPlanner:
    def __init__(self, client, *, max_tokens: int = 1200):
        self.client = client
        self.max_tokens = max_tokens
        self.last_trace: dict = {}

    def make_plan(self, state: FrozenState) -> dict:
        user = _state_brief(state, context_mode="full")
        text, usage = self.client.complete(_PLANNER_SYS, user, max_tokens=self.max_tokens)
        self.last_trace = {"system": _PLANNER_SYS, "user": user, "response": text, "usage": usage}
        return _parse_fields(text)


==> anc/ImplementationLottery/trust_hypo/compute_enforcer.py <==
"""Compute enforcer (Component 3).

Compute can be part of the treatment: a card that quietly spends 2x the fits or a
10-model ensemble can win on score without any better idea, confounding H-R. This
module makes the per-state compute budget machine-checkable, not prompt-level:

  * `scan_patch`   deterministic AST scan of the patch for banned patterns
                   (fit-count, ensemble size, hyperparameter search, extra data
                   loads) -> static violations;
  * `run_limited`  runs the evaluator subprocess under a hard wall-time timeout
                   and address-space (memory) rlimit, recording actual wall time
                   and whether it was killed -> runtime audit.

Violations are recorded on the trial, never silently dropped. The scan is a
conservative flag for review, not a proof of equal compute.
"""

from __future__ import annotations

import ast
import resource
import subprocess
import time
from collections import Counter
from dataclasses import asdict, dataclass, field
from pathlib import Path
from typing import Optional

_SEARCH_NAMES = {
    "GridSearchCV", "RandomizedSearchCV", "HalvingGridSearchCV", "BayesSearchCV",
    "optuna", "hyperopt", "create_study", "fmin", "cross_val_score", "cross_validate",
}
_SEARCH_MODULES = {"optuna", "hyperopt", "skopt"}
_DATA_MODULES = {"matbench.datasets", "matminer.datasets"}
_UNAVAILABLE_MODEL_MODULES = {
    "lightgbm", "xgboost", "catboost", "tensorflow", "torch", "jax",
}
_ENSEMBLE_KEYS = {"n_models", "n_ensemble", "ensemble_size", "n_folds_ensemble"}
_ITER_KEYS = {"n_estimators", "num_boost_round", "iterations", "num_round", "n_iter"}
# Any call that fits something on data. Counted uniformly so the audit does not
# depend on whether the implementer wrote `fit()+transform()` or `fit_transform()`.
_FIT_NAMES = {"fit", "fit_transform", "fit_predict", "fit_resample"}
_EXTERNAL_IO_UNQUALIFIED_CALLS = {
    "open", "eval", "exec", "compile", "__import__",
}
_EXTERNAL_IO_LEAF_CALLS = {
    "read_text", "read_bytes", "read_csv", "read_json", "loadtxt",
    "genfromtxt", "glob", "rglob", "walk", "listdir", "scandir",
    "system", "popen", "check_call", "check_output", "urlopen",
}
_EXTERNAL_IO_IMPORTS = {
    "glob", "pathlib", "subprocess", "socket", "requests", "urllib", "http",
    "ftplib", "importlib", "os", "pickle", "marshal",
}


@dataclass
class ComputeBudget:
    max_model_fits: int = 2
    max_ensemble: int = 1
    max_iterations: Optional[int] = None   # e.g. cap boosting rounds
    max_wall_s: float = 7200.0
    max_memory_mb: Optional[int] = None
    forbid_search: bool = True
    forbid_extra_data_load: bool = True
    forbid_unavailable_libraries: bool = True
    # Differential guard: existing baseline cache/embedding reads remain legal,
    # while agent patches may not introduce or redirect arbitrary filesystem,
    # subprocess or network access during evaluation.
    forbid_new_external_io: bool = False

    def to_dict(self) -> dict:
        return asdict(self)


@dataclass
class ComputeAudit:
    static_violations: list[str] = field(default_factory=list)
    runtime_violations: list[str] = field(default_factory=list)
    wall_s: Optional[float] = None
    peak_memory_mb: Optional[float] = None
    killed: bool = False
    within_budget: bool = True

    def to_dict(self) -> dict:
        return asdict(self)


def _const(node: ast.AST):
    return node.value if isinstance(node, ast.Constant) else None


def _dotted_name(node: ast.AST) -> str:
    if isinstance(node, ast.Name):
        return node.id
    if isinstance(node, ast.Attribute):
        parent = _dotted_name(node.value)
        return f"{parent}.{node.attr}" if parent else node.attr
    return ""


def _is_external_io_call(name: str) -> bool:
    """Return whether a resolved call name can create external observations.

    Generic method names such as ``get``, ``read``, ``run`` and ``load`` are
    deliberately not matched by leaf alone: doing so would reject ordinary
    ``dict.get`` and estimator methods.  They are sensitive only when their
    owner is a known I/O module.
    """
    leaf = name.rsplit(".", 1)[-1]
    if name in _EXTERNAL_IO_UNQUALIFIED_CALLS:
        return True
    if leaf in _EXTERNAL_IO_LEAF_CALLS:
        return True
    prefixes_by_leaf = {
        "load": ("np.", "numpy.", "pickle.", "joblib.", "torch.", "marshal."),
        "run": ("subprocess.",),
        "call": ("subprocess.",),
        "get": ("requests.", "httpx.", "urllib.", "http.client."),
        "post": ("requests.", "httpx.", "urllib.", "http.client."),
        "request": ("requests.", "httpx.", "urllib.", "http.client."),
        "socket": ("socket.",),
    }
    return any(name.startswith(prefix) for prefix in prefixes_by_leaf.get(leaf, ()))


def _external_io_surface(source: str) -> Counter[str]:
    """AST identity multiset for security-sensitive imports and calls."""
    tree = ast.parse(source)
    surface: Counter[str] = Counter()
    for node in ast.walk(tree):
        if isinstance(node, ast.Import):
            roots = {alias.name.split(".", 1)[0] for alias in node.names}
            if roots & _EXTERNAL_IO_IMPORTS:
                surface["import:" + ast.dump(node, include_attributes=False)] += 1
        elif isinstance(node, ast.ImportFrom):
            root = (node.module or "").split(".", 1)[0]
            if root in _EXTERNAL_IO_IMPORTS:
                surface["import:" + ast.dump(node, include_attributes=False)] += 1
        elif isinstance(node, ast.Call):
            name = _dotted_name(node.func)
            if _is_external_io_call(name):
                surface[
                    f"call:{name}:" + ast.dump(node, include_attributes=False)
                ] += 1
    return surface


def scan_patch(
    files_changed: dict[str, str], budget: ComputeBudget,
    baseline_files: dict[str, str] | None = None,
) -> list[str]:
    """Deterministic static scan of changed .py files. Returns violation strings."""
    violations: list[str] = []
    for rel, src in files_changed.items():
        if not rel.endswith(".py"):
            continue
        try:
            tree = ast.parse(src)
        except SyntaxError:
            continue  # syntax handled elsewhere; not a compute violation
        if budget.forbid_new_external_io:
            if baseline_files is None or rel not in baseline_files:
                violations.append(
                    f"{rel}: cannot verify differential external-I/O guard"
                )
            else:
                try:
                    baseline_surface = _external_io_surface(baseline_files[rel])
                    patch_surface = _external_io_surface(src)
                except SyntaxError:
                    baseline_surface = Counter()
                    patch_surface = Counter()
                additions = list((patch_surface - baseline_surface).elements())
                for addition in additions:
                    kind, _, detail = addition.partition(":")
                    violations.append(
                        f"{rel}: introduces new external-I/O {kind} `{detail[:240]}`"
                    )
        fits = 0
        for node in ast.walk(tree):
            # hyperparameter search
            if isinstance(node, ast.Call):
                fname = _call_name(node.func)
                if budget.forbid_search and fname in _SEARCH_NAMES:
                    violations.append(f"{rel}: hyperparameter search `{fname}(` is forbidden")
                # Count every fitting call, not just `.fit(`. Otherwise the audit is
                # style-dependent: `det.fit(X); det.predict(X)` is flagged while the
                # identical `det.fit_predict(X)` is not, so two implementations doing
                # the SAME work get opposite verdicts. Mechanism-level ideas require a
                # preprocessing fit (PCA, a selector, an anomaly detector), so the cap
                # must bound total fitting work, not forbid preprocessing.
                if fname in _FIT_NAMES:
                    fits += 1
            # imports of search / data modules
            if isinstance(node, (ast.Import, ast.ImportFrom)):
                mod = getattr(node, "module", None) or ""
                names = [a.name for a in node.names]
                roots = {value.split(".", 1)[0] for value in ([mod] + names) if value}
                if budget.forbid_search and (
                    mod in _SEARCH_MODULES or any(n in _SEARCH_MODULES for n in names)
                ):
                    violations.append(f"{rel}: imports search library `{mod or names}`")
                if budget.forbid_extra_data_load and (
                    mod in _DATA_MODULES or any(n in _DATA_MODULES for n in names)
                ):
                    violations.append(f"{rel}: imports benchmark data module `{mod or names}`")
                if budget.forbid_unavailable_libraries and roots & _UNAVAILABLE_MODEL_MODULES:
                    violations.append(
                        f"{rel}: imports unavailable model library "
                        f"`{sorted(roots & _UNAVAILABLE_MODEL_MODULES)}`"
                    )
            # ensemble / iteration caps via keyword or assignment constants
            if isinstance(node, ast.keyword) and node.arg:
                v = _const(node.value)
                if node.arg in _ENSEMBLE_KEYS and isinstance(v, int) and v > budget.max_ensemble:
                    violations.append(f"{rel}: {node.arg}={v} exceeds max_ensemble={budget.max_ensemble}")
                if (budget.max_iterations is not None and node.arg in _ITER_KEYS
                        and isinstance(v, int) and v > budget.max_iterations):
                    violations.append(f"{rel}: {node.arg}={v} exceeds max_iterations={budget.max_iterations}")
            # list-of-models ensembles
            if isinstance(node, ast.Assign):
                for tgt in node.targets:
                    name = getattr(tgt, "id", "")
                    if any(t in name.lower() for t in ("ensemble", "models", "estimators")):
                        if isinstance(node.value, (ast.List, ast.Tuple)) and \
                                len(node.value.elts) > budget.max_ensemble:
                            violations.append(
                                f"{rel}: `{name}` has {len(node.value.elts)} members "
                                f"> max_ensemble={budget.max_ensemble}")
        if fits > budget.max_model_fits:
            violations.append(
                f"{rel}: {fits} fitting calls exceed max_model_fits={budget.max_model_fits}"
            )
    return violations


def _call_name(func: ast.AST) -> str:
    if isinstance(func, ast.Name):
        return func.id
    if isinstance(func, ast.Attribute):
        return func.attr
    return ""


def _preexec(mem_bytes: Optional[int]):
    if mem_bytes is None:
        return None
    def limit():  # pragma: no cover (child process)
        resource.setrlimit(resource.RLIMIT_AS, (mem_bytes, mem_bytes))
    return limit


def run_limited(
    cmd: list[str], *, cwd: str, env: dict, budget: ComputeBudget,
) -> tuple[subprocess.CompletedProcess, ComputeAudit]:
    """Run `cmd` under wall-time timeout + memory rlimit; return (proc, audit)."""
    audit = ComputeAudit()
    mem_bytes = int(budget.max_memory_mb * 1024 * 1024) if budget.max_memory_mb else None
    r0 = resource.getrusage(resource.RUSAGE_CHILDREN).ru_maxrss
    t0 = time.monotonic()
    try:
        proc = subprocess.run(
            cmd, cwd=cwd, env=env, capture_output=True, text=True,
            timeout=budget.max_wall_s, preexec_fn=_preexec(mem_bytes),
        )
    except subprocess.TimeoutExpired as e:
        audit.wall_s = round(time.monotonic() - t0, 2)
        audit.killed = True
        audit.within_budget = False
        audit.runtime_violations.append(f"wall-time > {budget.max_wall_s}s (killed)")
        raise TimeoutViolation(audit) from e
    audit.wall_s = round(time.monotonic() - t0, 2)
    r1 = resource.getrusage(resource.RUSAGE_CHILDREN).ru_maxrss
    audit.peak_memory_mb = round(max(0, r1 - r0) / 1024, 1)  # ru_maxrss is KB on Linux
    if proc.returncode != 0 and mem_bytes is not None:
        # A MemoryError-style kill typically returns non-zero; flag for review.
        audit.runtime_violations.append(f"subprocess rc={proc.returncode} (possible memory kill)")
        audit.within_budget = False
    return proc, audit


class TimeoutViolation(RuntimeError):
    def __init__(self, audit: ComputeAudit):
        super().__init__("compute wall-time budget exceeded")
        self.audit = audit


def audit_run_compute(run_dir, budget: ComputeBudget, *, states=None) -> dict:
    """Post-hoc machine audit: scan every frozen patch in a run for static compute
    violations and write compute_audit.json. Non-invasive (reads recorded patches),
    so it can gate go/no-go without touching the sealed run."""
    from pathlib import Path as _P
    import json as _json

    run_dir = _P(run_dir)
    per_trial, flagged = [], 0
    for tj in sorted(run_dir.glob("*/*/trial.json")):
        rec = _json.loads(tj.read_text("utf-8"))
        files = (rec.get("patch") or {}).get("files_changed") or {}
        baseline_files = None
        if budget.forbid_new_external_io:
            state = (states or {}).get(str(rec.get("state_id")))
            if state is not None:
                baseline_files = {}
                for rel in files:
                    path = _P(state.code_dir) / rel
                    if path.is_file():
                        baseline_files[rel] = path.read_text("utf-8")
        v = scan_patch(files, budget, baseline_files=baseline_files)
        if v:
            flagged += 1
        per_trial.append({
            "state_id": rec.get("state_id"), "condition": rec.get("condition"),
            "replicate": rec.get("replicate"), "violations": v,
        })
    report = {
        "budget": budget.to_dict(),
        "n_trials_scanned": len(per_trial),
        "n_trials_flagged": flagged,
        "clean": flagged == 0,
        "per_trial": per_trial,
    }
    (run_dir / "compute_audit.json").write_text(
        _json.dumps(report, indent=2, sort_keys=True), "utf-8"
    )
    return report


==> anc/ImplementationLottery/trust_hypo/conditions.py <==
"""Condition wiring (Component 2 support).

Builds the exact information packet an executor is allowed to see for each arm,
enforcing the hard invariant that the R (re-solve) branch never receives the
card. This is the single place that maps a Condition to executor inputs, so the
isolation guarantee is auditable in one function.
"""

from __future__ import annotations

from typing import Any, Optional

from .types import Condition, FrozenState, HypothesisCard, Plan


class CardLeakToReSolveError(RuntimeError):
    """Raised if code ever tries to hand a card to the R branch."""


def build_executor_input(
    condition: Condition,
    state: FrozenState,
    *,
    real_card: Optional[HypothesisCard] = None,
    null_card: Optional[HypothesisCard] = None,
    plan: Optional[Plan] = None,
) -> dict[str, Any]:
    """Return the packet the executor is allowed to read for `condition`.

    The packet always includes the visible state. It includes a card ONLY for
    H/N/D, and a plan ONLY for R. Any attempt to attach a card to R raises.
    """
    packet: dict[str, Any] = {
        "state_id": state.state_id,
        "state_sha256": state.state_sha256,
        "domain": state.domain,
        "task_context": {
            "task_set": state.evaluator_ref.get("task_set"),
            "tasks": state.evaluator_ref.get("tasks", []),
            "objective": state.evaluator_ref.get("objective", ""),
            "metric": state.evaluator_ref.get("metric"),
            "baseline_kind": state.evaluator_ref.get("baseline_kind"),
            "constraints": state.evaluator_ref.get("constraints", []),
        },
        "visible_lineage": state.visible_lineage,
        "budget": state.budget,
        "instruction": "",
        "card": None,
        "plan": None,
    }

    if condition is Condition.R:
        if plan is None:
            raise ValueError("R branch requires an independent plan")
        if real_card is not None or null_card is not None:
            raise CardLeakToReSolveError(
                "R branch construction received a card object; pass cards as None"
            )
        packet["plan"] = {"text": plan.text, "fields": plan.fields}
        packet["instruction"] = (
            "Implement the independent plan prepared from this state without access "
            "to the external hypothesis card. Produce ONE empirical intervention as "
            "a code patch. Do not search for or infer a hidden card."
        )
        return packet

    if condition is Condition.H:
        if real_card is None:
            raise ValueError("H branch requires the real card")
        card = real_card
        packet["instruction"] = (
            "You are given a scientific hypothesis card. FAITHFULLY implement its "
            "stated mechanism as ONE code patch. Do not substitute your own idea."
        )
    elif condition is Condition.N:
        if null_card is None:
            raise ValueError("N branch requires the null card")
        card = null_card
        packet["instruction"] = (
            "You are given an experiment card. Implement ONE code patch guided by "
            "it."
        )
    elif condition is Condition.D:
        if real_card is None:
            raise ValueError("D branch requires the real card")
        card = real_card
        packet["instruction"] = (
            "Implement the mechanism described in your own hypothesis card as ONE "
            "code patch."
        )
    else:  # pragma: no cover
        raise ValueError(f"unknown condition {condition!r}")

    packet["card"] = {"kind": card.kind, "text": card.text, "fields": card.fields}
    return packet


==> anc/ImplementationLottery/trust_hypo/decision_audit.py <==
"""Task-level selection diagnostics for repeated research implementations."""
from __future__ import annotations

import itertools
from collections import defaultdict

import numpy as np

TOL = 1e-12
THRESHOLDS_PP = (0.0, 0.1, 0.25, 0.5, 1.0, 2.0)


def decision(observed, reference, scale=1.0):
    """Compare winner sets and compute regret under the frozen tie rule."""
    observed = np.asarray(observed, dtype=float)
    reference = np.asarray(reference, dtype=float)
    top = np.flatnonzero(np.abs(observed - observed.max()) <= TOL)
    best = np.flatnonzero(np.abs(reference - reference.max()) <= TOL)
    # Labels are sorted by the caller, preserving the archived largest-label tie rule.
    chosen = int(np.argmax(observed[::-1]))
    chosen = len(observed) - 1 - chosen
    intersection = set(top) & set(best)
    regret = float(reference.max() - reference[chosen])
    sorted_observed = np.sort(observed)
    sorted_reference = np.sort(reference)
    result = {
        "lex_reversal": float(chosen not in best),
        "random_tie_reversal": 1.0 - len(intersection) / len(top),
        "disjoint_winner_sets": float(not intersection),
        "winner_jaccard": len(intersection) / len(set(top) | set(best)),
        "observed_tie": float(len(top) > 1),
        "reference_tie": float(len(best) > 1),
        "untied": float(len(top) == len(best) == 1),
        "regret": regret,
        "regret_accuracy_pp": regret * scale * 100,
        "random_tie_regret_accuracy_pp": float(np.mean(reference.max() - reference[top])) * scale * 100,
        "observed_gap_accuracy_pp": float(sorted_observed[-1] - sorted_observed[-2]) * scale * 100,
        "reference_gap_accuracy_pp": float(sorted_reference[-1] - sorted_reference[-2]) * scale * 100,
    }
    for threshold in THRESHOLDS_PP:
        result[f"loss_above_{threshold:g}pp"] = float(result["regret_accuracy_pp"] > threshold + TOL)
    return result


def summarize_decisions(decisions):
    if not decisions:
        return {"n_worlds": 0}
    result = {key: float(np.mean([d[key] for d in decisions])) for key in decisions[0]}
    untied = [d for d in decisions if d["untied"]]
    result.update({"n_worlds": len(decisions), "n_untied_worlds": len(untied),
                   "untied_reversal": float(np.mean([d["lex_reversal"] for d in untied])) if untied else None,
                   "regret_pp_quantiles": np.quantile([d["regret_accuracy_pp"] for d in decisions],
                                                     [0, .25, .5, .75, .9, 1]).tolist()})
    return result


def all_worlds(scores, scale=1.0):
    """Enumerate all choices of one implementation per card."""
    scores = np.asarray(scores, dtype=float)
    n_cards, n_reps = scores.shape
    decisions = {}
    for world in itertools.product(range(n_reps), repeat=n_cards):
        observed = scores[np.arange(n_cards), world]
        reference = (scores.sum(axis=1) - observed) / (n_reps - 1)
        decisions[world] = decision(observed, reference, scale)
    return decisions


def alignment_distribution(scores, scale=1.0):
    """Enumerate relative bijections after fixing the first card's draw labels."""
    scores = np.asarray(scores, dtype=float)
    n_cards, n_reps = scores.shape
    if n_reps != 3:
        raise ValueError("The archived alignment analysis requires three draws")
    worlds = all_worlds(scores, scale)
    permutations = list(itertools.permutations(range(n_reps)))
    rates = []
    for others in itertools.product(permutations, repeat=n_cards - 1):
        rates.append(float(np.mean([
            worlds[(rep,) + tuple(order[rep] for order in others)]["lex_reversal"]
            for rep in range(n_reps)
        ])))
    return {"n_alignments": len(rates), "mean": float(np.mean(rates)),
            "min": min(rates), "max": max(rates),
            "quantiles": np.quantile(rates, [.025, .25, .5, .75, .975]).tolist()}


def task_moments(rows):
    """Sufficient statistics for unbalanced cards with fixed task intercepts.

    Within-card mean square estimates implementation plus rerun variance.
    The between-card quadratic has expectation b(C-1)+a(N-sum(n_i^2)/N).
    This yields the registered balanced estimator when card counts are equal.
    """
    cells = defaultdict(list)
    for row in rows:
        cells[row["idea_label"]].append(float(row["utility"]))
    n = sum(map(len, cells.values()))
    c = len(cells)
    if c < 2:
        return None
    grand = np.mean([value for values in cells.values() for value in values])
    within = sum(sum((np.asarray(v) - np.mean(v)) ** 2) for v in cells.values())
    between = sum(len(v) * (np.mean(v) - grand) ** 2 for v in cells.values())
    reruns = [r["rerun_variance"] for r in rows if r.get("rerun_variance") is not None]
    return np.array([within, n-c, between, c-1,
                     n-sum(len(v)**2 for v in cells.values())/n,
                     sum(reruns), len(reruns)], dtype=float)


def components(sufficient):
    values = np.asarray(sufficient)
    within = values[..., 0] / values[..., 1]
    idea_raw = (values[..., 2] - within * values[..., 3]) / values[..., 4]
    noise = values[..., 5] / values[..., 6]
    implementation_raw = within - noise
    idea = np.maximum(idea_raw, 0)
    implementation = np.maximum(implementation_raw, 0)
    denominator = idea + implementation + noise
    icc = np.divide(idea, denominator, out=np.full_like(idea, np.nan), where=denominator > 0)
    return {"idea": idea, "implementation": implementation, "rerun": noise,
            "idea_raw": idea_raw, "implementation_raw": implementation_raw, "idea_icc": icc}


def variance_report(rows, n_boot=20000, seed=20261001):
    by_state = defaultdict(list)
    for row in rows:
        by_state[row["state_id"]].append(row)
    tasks = {s: task_moments(v) for s, v in sorted(by_state.items())}
    tasks = {s: v for s, v in tasks.items() if v is not None}
    if len(tasks) < 2:
        return {"n_tasks": len(tasks), "status": "insufficient_task_clusters"}
    matrix = np.stack(list(tasks.values()))
    if matrix.sum(axis=0)[1] <= 0:
        return {"n_tasks": len(tasks), "status": "insufficient_within_card_repetition"}
    point = components(matrix.sum(axis=0))
    rng = np.random.default_rng(seed)
    draws = rng.integers(0, len(tasks), size=(n_boot, len(tasks)))
    with np.errstate(invalid="ignore", divide="ignore"):
        bootstrap = components(matrix[draws].sum(axis=1))
    return {"method": "unbalanced_nested_method_of_moments_with_fixed_task_intercepts",
            "n_tasks": len(tasks), "n_rows": sum(len(by_state[s]) for s in tasks),
            "n_cards": sum(len({r['idea_label'] for r in by_state[s]}) for s in tasks),
            "components": {k: float(v) for k, v in point.items()},
            "intervals": {k: np.nanquantile(v, [.025, .975]).tolist() for k, v in bootstrap.items()},
            "bootstrap_draws": n_boot, "tasks": list(tasks)}


def aggregate_task_reports(reports, n_boot=20000, seed=20261001):
    keys = sorted({k for report in reports for k, v in report.items()
                   if isinstance(v, (int, float)) and k not in ("n_worlds", "n_untied_worlds")})
    result = {"n_tasks": len(reports), "n_worlds": sum(r["n_worlds"] for r in reports),
              "independent_unit": "task", "metrics": {}}
    rng = np.random.default_rng(seed)
    for key in keys:
        values = np.array([r[key] for r in reports if isinstance(r.get(key), (int, float))], dtype=float)
        if not len(values):
            continue
        draws = rng.integers(0, len(values), size=(n_boot, len(values)))
        distribution = values[draws].mean(axis=1)
        result["metrics"][key] = {"mean": float(values.mean()), "n_tasks": len(values),
                                  "interval": np.quantile(distribution, [.025, .975]).tolist()}
    return result


def paired_contrast(values, n_boot=20000, seed=20261001):
    """Summarize paired task differences with an exact sign-flip reference."""
    values = np.asarray(values, dtype=float)
    if not len(values):
        return {"n_tasks": 0}
    rng = np.random.default_rng(seed)
    sampled = values[rng.integers(0, len(values), (n_boot, len(values)))].mean(axis=1)
    signs = np.array(list(itertools.product([-1, 1], repeat=len(values))))
    null = (signs * values).mean(axis=1)
    return {"n_tasks": len(values), "mean": float(values.mean()),
            "interval": np.quantile(sampled, [.025, .975]).tolist(),
            "two_sided_sign_flip_p": float(np.mean(np.abs(null) >= abs(values.mean()) - TOL)),
            "task_differences": values.tolist()}


==> anc/ImplementationLottery/trust_hypo/evaluator.py <==
"""Unified evaluator interface + hidden-score sealing (Component 4).

    run_development(patch) -> visible score   (agents may see this)
    run_hidden(patch)      -> sealed score     (NEVER returned to an executor)

The hidden score is written to a sealed file by `seal_hidden`; the runner stores
only the sealed path on the trial record and never branches on the value. Only
trust_hypo.analysis reads sealed files, at analysis time. This is the code-level
label boundary for the study.

Domain adapters (materials/drug/golf) are seams onto the real evaluators under
evaluators/ and source_systems/*/evaluators. Golf additionally needs a NEW hidden
shard / fresh pre-registered seed (its historical score is not an independent
hidden outcome) — this is flagged as the largest compatibility task.
"""

from __future__ import annotations

import hashlib
import json
import math
import os
import subprocess
from pathlib import Path
from typing import Any, Protocol

from ._util import now_utc, write_json
from .types import FrozenState, Patch


class Evaluator(Protocol):
    def run_development(self, state: FrozenState, patch: Patch, workdir: Path) -> float: ...
    def run_hidden(self, state: FrozenState, patch: Patch, workdir: Path) -> float: ...


def seal_hidden(
    run_dir: Path, state_id: str, condition: str, replicate: int, value: float
) -> str:
    """Write the hidden score to a sealed file and return its path (string).

    Sealed files live under run_dir/_sealed/ so they are trivially excluded from
    anything an executor process can read. The value is NOT returned to the caller
    beyond this write; the runner passes it straight here and discards it."""
    sealed_dir = run_dir / "_sealed"
    sealed_dir.mkdir(parents=True, exist_ok=True)
    path = sealed_dir / f"{state_id}__{condition}__r{replicate}.sealed.json"
    write_json(path, {"state_id": state_id, "condition": condition,
                      "replicate": replicate, "hidden_score": value,
                      "sealed_utc": now_utc()})
    return str(path)


def _toy_score(state: FrozenState, patch: Patch, *, held_out: bool) -> float:
    """Deterministic stand-in scoring for OFFLINE plumbing tests only.

    NOT a scientific model. It bakes a tiny, seeded structure so the analysis
    stage has something to summarise: the 'feature' axis helps a little on some
    states, 'model' on others, held-out adds a small transfer gap + rerun noise.
    Real runs replace this with the domain evaluators below.
    """
    def u(*parts: str) -> float:
        h = hashlib.sha256("|".join(parts).encode()).hexdigest()
        return int(h[:8], 16) / 0xFFFFFFFF  # in [0,1)

    axis = patch.edited_axes[0] if patch.edited_axes else "none"
    state_prefers = "feature" if u(state.state_id, "pref") < 0.5 else "model"
    base = 0.30 + 0.10 * u(state.state_id, "base")
    axis_gain = 0.08 if axis == state_prefers else 0.01
    if patch.status != "ok":
        return base - 0.05
    score = base + axis_gain + 0.02 * (u(state.state_id, axis) - 0.5)
    if held_out:
        score -= 0.01 + 0.02 * (u(state.state_id, axis, "transfer") - 0.5)  # transfer gap
        score += 0.01 * (u(state.state_id, axis, "rerun") - 0.5)            # rerun noise
    return round(score, 6)


class MockEvaluator:
    """Offline deterministic evaluator (toy). Higher is better."""

    def run_development(self, state, patch, workdir) -> float:
        return _toy_score(state, patch, held_out=False)

    def run_hidden(self, state, patch, workdir) -> float:
        return _toy_score(state, patch, held_out=True)


class _DomainEvaluatorSeam:
    """Base for real domain adapters. Raises until wired to real evaluators."""

    domain = "?"
    entrypoint_hint = ""

    def run_development(self, state, patch, workdir) -> float:  # pragma: no cover
        raise NotImplementedError(
            f"{self.domain} development evaluator is a seam. Wire to "
            f"{self.entrypoint_hint}."
        )

    def run_hidden(self, state, patch, workdir) -> float:  # pragma: no cover
        raise NotImplementedError(
            f"{self.domain} hidden evaluator is a seam. Wire to {self.entrypoint_hint}."
        )


class MaterialsEvaluator:
    """Fail-closed adapter onto the label-isolated materials controller.

    dev  = --mode signal   (inner-5fold on the fold-0 dev pool; the agent's reward)
    hidden = --mode holdout (fold-0 test the agent never saw; sealed)

    Returns a scalar utility = aggregate normalised improvement over the state's
    baseline_scores (mean over tasks of (base-metric)/base for MAE and
    (metric-base)/base for AUC) — the same aggregate the campaigns optimised.

    The controller owns labels and metrics. Agent code is executed by distinct fit
    and predict workers with label-free evaluation inputs, blocked benchmark imports,
    hidden benchmark data paths, and a scrubbed environment.

    `holdout_script` is retained for CLI compatibility. If it points at the legacy
    holdout_certify.py, the safe isolated_evaluate.py sibling is selected instead.
    """

    domain = "materials"
    _TASK_SETS = {
        "composition": ("expt_gap", "steels", "expt_is_metal", "glass"),
        "structure": (
            "phonons", "log_kvrh", "log_gvrh", "dielectric", "jdft2d",
            "perovskites",
        ),
    }
    _HIGHER_METRICS = frozenset({"roc-auc", "pr-auc", "spearman", "pearson"})
    _LOWER_METRICS = frozenset({"mae", "rmse"})
    _SAFE_ENV_KEYS = frozenset({
        "PATH", "HOME", "LANG", "LC_ALL", "LC_CTYPE", "TZ", "TMPDIR",
        "OMP_NUM_THREADS", "MKL_NUM_THREADS", "OPENBLAS_NUM_THREADS",
        "NUMEXPR_NUM_THREADS", "CUDA_VISIBLE_DEVICES",
        "HARNESS_MATBENCH_DATA_DIR", "MATBENCH_DATA_DIR", "MATMINER_DATA_DIR",
        "MAGENT_EMBED_DIR", "MAGENT_MAT2VEC_PATH", "MAGENT_STRUCT_CACHE",
    })
    _SENSITIVE_ENV_MARKERS = (
        "TOKEN", "SECRET", "PASSWORD", "CREDENTIAL", "API_KEY", "AUTH_KEY",
        "ANTHROPIC", "OPENAI", "DEEPSEEK", "GITHUB", "GH_", "AWS_",
        "GOOGLE", "AZURE", "WANDB", "COMET", "MLFLOW",
    )

    def __init__(
        self,
        *,
        venv_python: str,
        holdout_script: str,
        repo_cwd: str,
        baseline_scores: dict[str, Any],
        higher_is_better: dict[str, bool] | None,
        task_set: str = "composition",
        tasks: list[str] | None = None,
        env: dict[str, str] | None = None,
        timeout_s: int = 7200,
        worker_timeout_s: int = 900,
    ):
        self.repo_cwd = str(Path(repo_cwd or ".").resolve())
        # Do not resolve the final symlink: venv/bin/python commonly points at the
        # base interpreter, and replacing it with that target loses pyvenv.cfg.
        self.venv_python = str(self._absolute_path(venv_python)) if venv_python else ""
        self.holdout_script = str(self._resolve_controller(holdout_script))
        self.baseline_scores = baseline_scores
        self.higher_is_better = higher_is_better or {}
        self.task_set = task_set
        self.tasks = tasks
        self.env = env or {}
        self.timeout_s = timeout_s
        self.worker_timeout_s = worker_timeout_s

    def _absolute_path(self, value: str) -> Path:
        path = Path(value).expanduser()
        if not path.is_absolute():
            path = Path(self.repo_cwd) / path
        return Path(os.path.abspath(path))

    def _resolve_path(self, value: str) -> Path:
        path = Path(value)
        if not path.is_absolute():
            path = Path(self.repo_cwd) / path
        return path.resolve()

    def _resolve_controller(self, supplied: str) -> Path:
        if supplied:
            path = self._resolve_path(supplied)
            if path.name == "isolated_evaluate.py":
                return path
            return path.with_name("isolated_evaluate.py")
        return (Path(self.repo_cwd) / "evaluators" / "materials" /
                "isolated_evaluate.py").resolve()

    @classmethod
    def _is_sensitive_env(cls, key: str) -> bool:
        upper = key.upper()
        return any(marker in upper for marker in cls._SENSITIVE_ENV_MARKERS)

    def _controller_env(self) -> dict[str, str]:
        env = {
            key: value for key, value in os.environ.items()
            if key in self._SAFE_ENV_KEYS and not self._is_sensitive_env(key)
        }
        for key, value in self.env.items():
            if key in self._SAFE_ENV_KEYS and not self._is_sensitive_env(key):
                env[key] = str(value)
        env.update({
            "PYTHONPATH": self.repo_cwd,
            "PYTHONNOUSERSITE": "1",
            "PYTHONDONTWRITEBYTECODE": "1",
        })
        return env

    def _branch_structure_cache(self, state: FrozenState, workdir: Path) -> Path:
        """Namespace structure features by the exact feature implementation.

        The historical materials harness shared one global cache.  That is safe
        for stock matminer featurizers whose signature includes their parameters,
        but not for two agent-written featurizers that keep the same class name and
        labels while changing their source.  Hashing the staged ``features.py``
        keeps identical feature implementations reusable while preventing one
        implementation draw from reading another draw's vectors.
        """
        feature_path = (workdir / "code" / "pipeline" / "features.py").resolve()
        if not feature_path.is_file():
            raise FileNotFoundError(f"staged feature source is missing: {feature_path}")
        digest = hashlib.sha256(feature_path.read_bytes()).hexdigest()
        configured = self.env.get("MAGENT_STRUCT_CACHE") or os.environ.get(
            "MAGENT_STRUCT_CACHE"
        )
        base = Path(configured) if configured else Path("/tmp/trust_hypo_materials_struct_cache")
        path = (base.expanduser().resolve() / digest)
        path.mkdir(parents=True, exist_ok=True)
        return path

    @classmethod
    def _tasks_for_set(cls, task_set: str) -> tuple[str, ...]:
        if task_set == "all":
            return cls._TASK_SETS["composition"] + cls._TASK_SETS["structure"]
        try:
            return cls._TASK_SETS[task_set]
        except KeyError as exc:
            raise ValueError(f"unknown materials task_set: {task_set!r}") from exc

    @staticmethod
    def _normalise_tasks(value: Any) -> tuple[str, ...] | None:
        if value is None:
            return None
        if isinstance(value, str):
            tasks = tuple(part.strip() for part in value.split(",") if part.strip())
        elif isinstance(value, (list, tuple)):
            tasks = tuple(str(part).strip() for part in value if str(part).strip())
        else:
            raise TypeError("materials tasks must be a list or comma-separated string")
        if not tasks or len(set(tasks)) != len(tasks):
            raise ValueError("materials tasks must be non-empty and unique")
        return tasks

    def _state_config(
        self, state: FrozenState, workdir: Path
    ) -> tuple[str, tuple[str, ...], Path | None]:
        ref = state.evaluator_ref or {}
        state_env = state.env or {}
        task_set = str(
            ref.get("task_set") or state_env.get("MAGENT_TASK_SET") or self.task_set
        ).strip().lower()
        allowed = self._tasks_for_set(task_set)
        tasks = self._normalise_tasks(ref.get("tasks"))
        if tasks is None:
            tasks = self._normalise_tasks(state_env.get("tasks"))
        if tasks is None:
            tasks = self._normalise_tasks(self.tasks) or allowed
        invalid = sorted(set(tasks) - set(allowed))
        if invalid:
            raise ValueError(f"tasks outside task_set={task_set}: {invalid}")

        code_dir = (workdir / "code").resolve()
        external_ref = ref.get("external_data") or state_env.get("external_data")
        if external_ref:
            external = Path(str(external_ref))
            if not external.is_absolute():
                external = code_dir / external
            external = external.resolve()
            if not external.is_dir():
                raise FileNotFoundError(f"external-data directory missing: {external}")
        else:
            candidate = code_dir / "external_data"
            external = candidate if candidate.is_dir() else None
        return task_set, tasks, external

    def dry_check(self) -> None:
        if not self.venv_python:
            raise ValueError("materials evaluator requires a non-empty venv_python")
        python = Path(self.venv_python)
        if not python.is_file() or not os.access(python, os.X_OK):
            raise FileNotFoundError(
                f"materials evaluator Python is missing or not executable: {python}"
            )
        controller = Path(self.holdout_script)
        if not controller.is_file() or controller.name != "isolated_evaluate.py":
            raise FileNotFoundError(
                f"safe materials controller is missing: {controller}"
            )
        repo = Path(self.repo_cwd)
        if not repo.is_dir() or not (repo / "multi_agent_material" / "loader.py").is_file():
            raise FileNotFoundError(f"materials repo_cwd is invalid: {repo}")
        if not isinstance(self.baseline_scores, dict) or not self.baseline_scores:
            raise ValueError("materials evaluator requires non-empty baseline scores")
        for mode in ("signal", "holdout"):
            for task in self._baseline_task_names():
                self._baseline_entry(task, mode)

        proc = subprocess.run(
            [self.venv_python, self.holdout_script, "--self-check"],
            cwd=self.repo_cwd,
            env=self._controller_env(),
            capture_output=True,
            text=True,
            timeout=30,
        )
        if proc.returncode != 0 or '"ok": true' not in proc.stdout.lower():
            raise RuntimeError(
                "materials isolation self-check failed "
                f"(rc={proc.returncode})\nstdout:\n{proc.stdout[-800:]}\n"
                f"stderr:\n{proc.stderr[-800:]}"
            )

    def _run(
        self, state: FrozenState, patch: Patch, workdir: Path, mode: str, *,
        save_predictions: bool = True,
    ) -> float:
        if mode not in {"signal", "holdout"}:
            raise ValueError(f"unknown materials evaluation mode: {mode}")
        if patch.status != "ok" or not patch.files_changed:
            raise RuntimeError(
                f"refusing to evaluate non-executable patch status={patch.status!r}"
            )
        pipeline_dir = (workdir / "code").resolve()
        if not (pipeline_dir / "pipeline" / "pipeline.py").is_file():
            raise FileNotFoundError(f"staged pipeline is incomplete: {pipeline_dir}")
        task_set, tasks, external_data = self._state_config(state, workdir)
        # Validate every denominator before paying for a controller run.
        for task in tasks:
            self._baseline_entry(task, mode)
        cmd = [
            self.venv_python, self.holdout_script,
            "--pipeline-dir", str(pipeline_dir),
            "--repo-root", self.repo_cwd,
            "--mode", mode,
            "--task-set", task_set,
            "--tasks", *tasks,
            "--worker-timeout", str(self.worker_timeout_s),
        ]
        if external_data is not None:
            cmd += ["--external-data", str(external_data)]
        if mode == "holdout" and save_predictions:
            cmd += [
                "--save-predictions",
                str((Path(workdir).parent / "hidden_predictions.npy").resolve()),
            ]
        controller_env = self._controller_env()
        controller_env["MAGENT_STRUCT_CACHE"] = str(
            self._branch_structure_cache(state, workdir)
        )
        proc = subprocess.run(
            cmd,
            cwd=self.repo_cwd,
            env=controller_env,
            capture_output=True,
            text=True,
            timeout=self.timeout_s,
        )
        if proc.returncode != 0:
            raise RuntimeError(
                f"isolated materials controller failed (mode={mode}, "
                f"rc={proc.returncode})\nstdout tail:\n{proc.stdout[-1200:]}\n"
                f"stderr tail:\n{proc.stderr[-1200:]}"
            )
        lines = [line for line in proc.stdout.splitlines() if line.startswith("JSON ")]
        if len(lines) != 1:
            raise RuntimeError(
                f"isolated controller produced {len(lines)} result records; expected 1"
            )
        try:
            payload = json.loads(lines[0][len("JSON "):])
        except (TypeError, json.JSONDecodeError) as exc:
            raise RuntimeError("isolated controller returned invalid JSON") from exc
        if payload.get("protocol") != "materials-isolated-v1":
            raise RuntimeError("unexpected materials evaluator protocol")
        if payload.get("mode") != mode or payload.get("task_set") != task_set:
            raise RuntimeError("materials evaluator returned mismatched mode/task set")
        if tuple(payload.get("requested_tasks") or ()) != tasks:
            raise RuntimeError("materials evaluator returned a mismatched task list")
        return self._aggregate(payload.get("results"), mode=mode, expected_tasks=tasks)

    def _baseline_task_names(self) -> tuple[str, ...]:
        names: set[str] = set()
        for mode in ("signal", "holdout"):
            scoped = self.baseline_scores.get(mode)
            if isinstance(scoped, dict):
                names.update(str(name) for name in scoped if not str(name).startswith("_"))
        if not names:
            names.update(
                str(name) for name in self.baseline_scores
                if not str(name).startswith("_")
            )
        if not names:
            raise ValueError("materials baseline contains no task entries")
        return tuple(sorted(names))

    def _baseline_entry(self, name: str, mode: str) -> tuple[float, str | None]:
        source: Any = self.baseline_scores
        mode_scoped = False
        if mode in source and isinstance(source[mode], dict):
            source = source[mode]
            mode_scoped = True
        if name not in source:
            raise ValueError(f"missing {mode} baseline for task {name}")
        entry = source[name]
        task_type = None
        if isinstance(entry, (int, float)) and not isinstance(entry, bool):
            value = entry
        elif isinstance(entry, dict):
            task_type = entry.get("task_type") or entry.get("ttype")
            if mode in entry:
                value = entry[mode]
            elif f"{mode}_metric" in entry:
                value = entry[f"{mode}_metric"]
            elif isinstance(entry.get("metrics"), dict) and mode in entry["metrics"]:
                value = entry["metrics"][mode]
            elif mode == "signal" or mode_scoped:
                value = entry.get("metric")
            else:
                raise ValueError(
                    f"nested baseline for {name} has no explicit holdout value"
                )
        else:
            raise TypeError(f"invalid baseline entry for {name}: {type(entry).__name__}")
        if isinstance(value, bool) or not isinstance(value, (int, float)):
            raise TypeError(f"baseline for {name}/{mode} is not numeric")
        value = float(value)
        if not math.isfinite(value) or value == 0.0:
            raise ValueError(f"baseline for {name}/{mode} must be finite and non-zero")
        return value, str(task_type) if task_type else None

    def _metric_direction(self, name: str, metric: str) -> bool:
        metric = metric.strip().lower()
        known = None
        if metric in self._HIGHER_METRICS:
            known = True
        elif metric in self._LOWER_METRICS:
            known = False
        explicit = self.higher_is_better.get(name)
        if known is not None and explicit is not None and bool(explicit) != known:
            raise ValueError(
                f"metric direction conflict for {name}: metric={metric}, override={explicit}"
            )
        if known is not None:
            return known
        if explicit is not None:
            return bool(explicit)
        raise ValueError(f"unknown metric direction for {name}: {metric!r}")

    def _aggregate(
        self, results: Any, *, mode: str, expected_tasks: tuple[str, ...]
    ) -> float:
        if not isinstance(results, dict):
            raise TypeError("materials results must be a task mapping")
        if set(results) != set(expected_tasks):
            missing = sorted(set(expected_tasks) - set(results))
            extra = sorted(set(results) - set(expected_tasks))
            raise RuntimeError(f"incomplete materials results: missing={missing}, extra={extra}")

        gains = []
        for name in expected_tasks:
            result = results[name]
            if not isinstance(result, dict) or result.get("status") != "ok":
                raise RuntimeError(f"task {name} did not complete successfully")
            score = result.get("score")
            if isinstance(score, bool) or not isinstance(score, (int, float)):
                raise TypeError(f"task {name} returned a non-numeric score")
            score = float(score)
            if not math.isfinite(score):
                raise ValueError(f"task {name} returned a non-finite score")
            metric = result.get("metric")
            task_type = result.get("ttype")
            if not isinstance(metric, str) or task_type not in {
                "classification", "regression"
            }:
                raise ValueError(f"task {name} returned incomplete metric metadata")
            base, baseline_type = self._baseline_entry(name, mode)
            if baseline_type is not None and baseline_type != task_type:
                raise ValueError(
                    f"task type mismatch for {name}: baseline={baseline_type}, "
                    f"result={task_type}"
                )
            higher = self._metric_direction(name, metric)
            gain = (score - base) / abs(base) if higher else (base - score) / abs(base)
            if not math.isfinite(gain):
                raise ValueError(f"normalised gain is non-finite for {name}")
            gains.append(gain)
        if len(gains) != len(expected_tasks):
            raise RuntimeError("materials aggregation changed the task denominator")
        return round(sum(gains) / len(expected_tasks), 6)

    def run_development(self, state, patch, workdir) -> float:
        return self._run(state, patch, workdir, "signal")

    def run_hidden(self, state, patch, workdir) -> float:
        return self._run(state, patch, workdir, "holdout")

    def run_hidden_replay(self, state, patch, workdir) -> float:
        """Exact same-patch replay without replacing the primary prediction vector."""
        return self._run(
            state, patch, workdir, "holdout", save_predictions=False
        )


class DrugEvaluator:
    """Cross-domain adapter for TDC/drug states, mirroring the materials contract.

    dev  = internal validation on the frozen pipeline (the agent's reward)
    hidden = fit-on-train + score on the official TEST split the search never saw

    It shells out to a drug controller that must emit the SAME single line as the
    materials one:  `JSON {"protocol": "drug-isolated-v1", "mode": ..., "results":
    {task: {"status": "ok", "score": float, "metric": str, "ttype": ...}}}`.
    Utility = mean normalised gain vs baseline_scores (same formula as materials).

    STATUS: adapter-ready, controller-pending. `evaluators/drug/isolated_evaluate.py`
    (the drug analogue of the materials safe controller, wrapping the existing
    fit-then-test surfaces in source_systems/drug/evaluators/test_eval.py) must be
    supplied, and the drug venv + TDC data present. `dry_check` fails closed until
    then; nothing runs silently against a stub."""

    domain = "drug"

    def __init__(
        self,
        *,
        venv_python: str,
        controller: str,
        repo_cwd: str,
        baseline_scores: dict[str, float],
        higher_is_better: dict[str, bool],
        tasks: list[str] | None = None,
        env: dict[str, str] | None = None,
        timeout_s: int = 7200,
    ):
        self.repo_cwd = str(Path(repo_cwd or ".").resolve())
        self.venv_python = venv_python
        self.controller = controller
        self.baseline_scores = baseline_scores
        self.higher_is_better = higher_is_better
        self.tasks = tasks
        self.env = env or {}
        self.timeout_s = timeout_s

    def dry_check(self) -> None:
        for label, p in (("venv_python", self.venv_python), ("controller", self.controller)):
            if not p or not Path(p).exists():
                raise FileNotFoundError(
                    f"drug evaluator {label} missing: {p!r}. Provide the drug venv and "
                    "evaluators/drug/isolated_evaluate.py (drug analogue of the "
                    "materials safe controller)."
                )
        if not self.baseline_scores:
            raise ValueError("drug evaluator requires non-empty baseline_scores")

    def _run(self, state: FrozenState, patch: Patch, workdir: Path, mode: str) -> float:
        if patch.status != "ok" or not patch.files_changed:
            raise RuntimeError(f"refusing to evaluate non-executable patch: {patch.status}")
        tasks = self.tasks or list(self.baseline_scores)
        cmd = [self.venv_python, self.controller, "--pipeline-dir",
               str((workdir / "code").resolve()), "--repo-root", self.repo_cwd,
               "--mode", mode, "--tasks", *tasks]
        run_env = {k: v for k, v in os.environ.items()
                   if not any(m in k.upper() for m in
                              ("TOKEN", "SECRET", "KEY", "ANTHROPIC", "DEEPSEEK", "AWS_"))}
        run_env.update({str(k): str(v) for k, v in self.env.items()})
        run_env["PYTHONPATH"] = self.repo_cwd
        proc = subprocess.run(cmd, cwd=self.repo_cwd, env=run_env,
                              capture_output=True, text=True, timeout=self.timeout_s)
        line = next((l for l in proc.stdout.splitlines() if l.startswith("JSON ")), None)
        if proc.returncode != 0 or line is None:
            raise RuntimeError(
                f"drug controller failed (mode={mode}, rc={proc.returncode})\n"
                f"stderr tail:\n{proc.stderr[-1000:]}"
            )
        payload = json.loads(line[len("JSON "):])
        if payload.get("protocol") != "drug-isolated-v1" or payload.get("mode") != mode:
            raise RuntimeError("unexpected drug evaluator protocol/mode")
        results = payload.get("results") or {}
        gains = []
        for name in tasks:
            r = results.get(name)
            if not isinstance(r, dict) or r.get("status") != "ok":
                raise RuntimeError(f"drug task {name} did not complete")
            base = float(self.baseline_scores[name])
            score = float(r["score"])
            higher = bool(self.higher_is_better.get(name, True))
            gains.append((score - base) / abs(base) if higher else (base - score) / abs(base))
        return round(sum(gains) / len(gains), 6) if gains else 0.0

    def run_development(self, state, patch, workdir) -> float:
        return self._run(state, patch, workdir, "val")

    def run_hidden(self, state, patch, workdir) -> float:
        return self._run(state, patch, workdir, "test")


class GolfEvaluator(_DomainEvaluatorSeam):
    domain = "golf"
    entrypoint_hint = (
        "source_systems/golf/evaluators + a NEW reserved hidden shard / fresh "
        "pre-registered seed (historical score is NOT an independent hidden outcome)"
    )


==> anc/ImplementationLottery/trust_hypo/executor.py <==
"""Executor interface + offline mock + real single-shot LLM executor (Component 2).

An Executor turns an allowed information packet (conditions.build_executor_input)
into a code patch inside an isolated work directory, under a fixed budget. It must
NOT read hidden/test labels; the label boundary is enforced upstream.

Two compact implementations ship here:
  * MockExecutor       deterministic, no API — plumbing tests;
  * LLMPatchExecutor   one card->patch turn via a ModelClient (+ repairs). Use with
                       DeepSeekClient for live runs, MockClient for offline tests.

The tool-using ``AgentCoreExecutor`` lives in ``agent_core_executor.py`` and
implements the same contract without coupling this compact executor to the SDK.
"""

from __future__ import annotations

import ast
import fnmatch
import re
import shutil
import time
from pathlib import Path, PurePosixPath
from typing import Any, Protocol

from .model_client import DeepSeekClient, ModelClient, OutputBudgetExhausted
from .types import Budget, FrozenState, Patch

_FILE_BLOCK = re.compile(r"<<<FILE\s+(?P<path>[^\n>]+)>>>\n(?P<body>.*?)\n?<<<END>>>", re.DOTALL)
_EDIT_BLOCK = re.compile(
    r"<<<EDIT\s+(?P<path>[^\n>]+)>>>\s*\n"
    r"<<<SEARCH>>>\s*\n(?P<search>.*?)\n<<<REPLACE>>>\s*\n"
    r"(?P<replace>.*?)\n<<<END>>>",
    re.DOTALL,
)
_READ_BLOCK = re.compile(r"<<<READ\s+(?P<spec>[^\n>]+)>>>")
_GREP_BLOCK = re.compile(r"<<<GREP\s+(?P<pattern>[^\n>]+)>>>")
_PIPELINE_GLOB = ("features.py", "models.py", "model.py", "calibration.py",
                  "representation.py", "pipeline.py")


class Executor(Protocol):
    def implement(
        self, state: FrozenState, packet: dict[str, Any], workdir: Path, budget: Budget
    ) -> Patch: ...


def _stage_baseline(state: FrozenState, workdir: Path) -> Path:
    src = Path(state.code_dir).resolve()
    dst = (workdir / "code").resolve()
    if dst.exists():
        shutil.rmtree(dst)
    shutil.copytree(src, dst)
    return dst


def _safe_relpath(value: str) -> str:
    """Return a canonical relative POSIX path or fail closed."""
    if not value or "\\" in value or "\x00" in value:
        raise ValueError(f"unsafe patch path: {value!r}")
    path = PurePosixPath(value.strip())
    if path.is_absolute() or any(part in ("", ".", "..") for part in path.parts):
        raise ValueError(f"unsafe patch path: {value!r}")
    return path.as_posix()


def _editable_files(state: FrozenState) -> set[str]:
    explicit = state.evaluator_ref.get("editable_files") or []
    if explicit:
        out = {
            rel
            for rel in state.files
            if any(fnmatch.fnmatch(rel, pattern) for pattern in explicit)
        }
    elif state.domain in ("materials", "drug"):
        out = {rel for rel in state.files if rel.startswith("pipeline/") and rel.endswith(".py")}
    elif state.domain == "golf":
        out = {rel for rel in state.files if rel == "train_gpt.py"}
        if not out:  # tiny protocol fixtures may use a pipeline package
            out = {rel for rel in state.files if rel.startswith("pipeline/") and rel.endswith(".py")}
    else:
        out = {rel for rel in state.files if rel.endswith(".py") and "eval" not in rel.lower()}
    if not out:
        raise ValueError(f"state {state.state_id} has no editable files")
    return {_safe_relpath(rel) for rel in out}


def _axis_of(rel: str) -> str:
    b = rel.lower()
    if "model" in b or "calibrat" in b:
        return "model"
    if "feature" in b:
        return "feature"
    return "other"


# ---- Mock executor (offline) ----------------------------------------------

def _choose_axis(packet: dict[str, Any]) -> str:
    blob = ((packet.get("card") or {}).get("text", "")
            + (packet.get("plan") or {}).get("text", "")).lower()
    return "model" if any(w in blob for w in ("model", "estimator", "tune")) else "feature"


def _target_file(code_dir: Path, axis: str) -> Path:
    candidates = {"feature": ["features.py", "pipeline/features.py"],
                  "model": ["models.py", "model.py", "pipeline/models.py",
                            "pipeline/model.py"]}[axis]
    for rel in candidates:
        if (code_dir / rel).exists():
            return code_dir / rel
    p = code_dir / ("features.py" if axis == "feature" else "models.py")
    p.parent.mkdir(parents=True, exist_ok=True)
    if not p.exists():
        p.write_text(f'"""{axis} surface."""\n', "utf-8")
    return p


class MockExecutor:
    """Deterministic, no-API executor for offline plumbing tests. `fixed_axis`
    simulates an executor that ignores the card (for fidelity/go-no-go exercises)."""

    def __init__(self, project_root: Path | None = None, *, fixed_axis: str | None = None):
        self.fixed_axis = fixed_axis

    def implement(self, state, packet, workdir, budget) -> Patch:
        code_dir = _stage_baseline(state, workdir)
        intended = _choose_axis(packet)
        axis = self.fixed_axis or intended
        target = _target_file(code_dir, axis)
        original = target.read_text("utf-8")
        marker = (
            f"\n# TRUST-HYPO edit | axis={axis} | state={state.state_id} "
            f"| seed={budget.seed}\n"
            f"def _trust_hypo_{axis}_block():\n    return {hash((state.state_id, axis)) % 97}\n"
        )
        target.write_text(original + marker, "utf-8")
        rel = str(target.relative_to(code_dir))
        return Patch(
            files_changed={rel: target.read_text("utf-8")},
            edited_axes=[axis],
            status="ok",
            transcript=f"[mock] intended={intended} applied={axis}",
            cost={"tokens": 0, "dollars": 0.0, "wall_s": 0.0, "tool_calls": 0, "repairs": 0},
            notes="mock executor",
        )


# ---- Real single-shot LLM executor ----------------------------------------

_SYSTEM = (
    "You are a research code executor. You receive one frozen research state and "
    "either a hypothesis card or an independent plan. Produce EXACTLY ONE empirical "
    "intervention as a code patch. Change only what the intervention requires. Do "
    "not touch evaluators, data splits, or held-out logic. Prefer minimal exact "
    "search/replace edits:\n"
    "<<<EDIT relative/path.py>>>\n<<<SEARCH>>>\n<exact existing text>\n"
    "<<<REPLACE>>>\n<replacement text>\n<<<END>>>\n"
    "Keep each SEARCH anchor compact (at most 20 lines or about 1000 characters). "
    "Use several small EDIT blocks when needed. Never repeat a whole function or "
    "unchanged code when a unique local anchor is enough, and include no explanation. "
    "You may request source before editing with `<<<READ relative/path.py>>>` or "
    "a range such as `<<<READ relative/path.py LINES 100 300>>>` or "
    "`<<<READ relative/path.py CHARS 10000 30000>>>`. You may "
    "search with `<<<GREP pattern>>>`. Inspection requests must contain no edits. "
    "Never use absolute paths or `..`."
    " Obey every resource constraint in TASK CONTEXT; do not trade extra model "
    "fits or search compute for score when the state forbids it."
)


def _outline(source: str) -> str:
    try:
        tree = ast.parse(source)
    except SyntaxError:
        return "syntax-error"
    defs = [
        f"{node.name}@{node.lineno}"
        for node in tree.body
        if isinstance(node, (ast.FunctionDef, ast.AsyncFunctionDef, ast.ClassDef))
    ]
    return ", ".join(defs[:80])


def _read_pipeline(state: FrozenState, code_dir: Path, *, max_chars: int = 60000) -> str:
    parts = []
    used = 0
    editable = sorted(_editable_files(state))
    fair_share = max(12000, max_chars // max(1, len(editable)))
    for rel in editable:
        p = code_dir / rel
        source = p.read_text("utf-8", errors="replace")
        allowance = min(30000, fair_share, max_chars - used)
        if allowance <= 0:
            break
        if len(source) <= allowance:
            excerpt = source
        else:
            head = allowance * 2 // 3
            tail = allowance - head
            excerpt = source[:head] + "\n... [middle omitted; use READ] ...\n" + source[-tail:]
        block = (
            f"<<<SOURCE {rel} chars={len(source)} defs={_outline(source)}>>>\n"
            f"{excerpt}\n<<<END SOURCE>>>"
        )
        parts.append(block)
        used += len(block)
    return "\n\n".join(parts)


def _build_user(state: FrozenState, packet: dict[str, Any], code_dir: Path) -> str:
    guide = ""
    if packet.get("card"):
        guide = "HYPOTHESIS CARD:\n" + packet["card"]["text"]
    elif packet.get("plan"):
        guide = "INDEPENDENT PLAN:\n" + packet["plan"]["text"]
    # Content-neutral nonce: it changes nothing about the task, but makes this
    # replicate a distinct physical request so the endpoint drafts it independently
    # rather than reproducing a previous replicate's exact output.
    nonce = packet.get("replicate_nonce")
    nonce_line = (
        f"INDEPENDENT DRAFT NONCE (ignore for content; it only marks this as an "
        f"independent attempt): {nonce}\n" if nonce else ""
    )
    return (
        f"{packet['instruction']}\n\n{nonce_line}"
        f"STATE: {packet['state_id']} "
        f"(domain={packet['domain']}, hash={packet['state_sha256']})\n"
        f"TASK CONTEXT: {packet.get('task_context', {})}\n"
        f"VISIBLE HISTORY:\n{packet['visible_lineage']}\n\n"
        f"{guide}\n\nEDITABLE PIPELINE CONTEXT:\n{_read_pipeline(state, code_dir)}\n\n"
        "Return only inspection requests or EDIT blocks."
    )


def _inspection_result(text: str, state: FrozenState, code_dir: Path) -> str | None:
    # Models sometimes repeat the exact tool block in explanatory prose. Treat
    # identical requests as one operation, while preserving first-seen order.
    reads = []
    seen_reads: set[str] = set()
    for match in _READ_BLOCK.finditer(text):
        spec = match.group("spec").strip()
        if spec not in seen_reads:
            reads.append(match)
            seen_reads.add(spec)
    greps = []
    seen_greps: set[str] = set()
    for match in _GREP_BLOCK.finditer(text):
        pattern = match.group("pattern").strip()
        if pattern not in seen_greps:
            greps.append(match)
            seen_greps.add(pattern)
    if not reads and not greps:
        return None
    if _EDIT_BLOCK.search(text) or _FILE_BLOCK.search(text):
        raise ValueError("inspection requests and edits must be emitted in separate turns")

    state_files = {_safe_relpath(rel) for rel in state.files}
    chunks: list[str] = []
    total = 0
    for match in reads:
        fields = match.group("spec").strip().split()
        rel = _safe_relpath(fields[0])
        if rel not in state_files:
            raise ValueError(f"READ path is not in frozen state: {rel}")
        source = (code_dir / rel).read_text("utf-8", errors="replace")
        start, end = 0, len(source)
        if len(fields) == 3:
            start, end = int(fields[1]), int(fields[2])
        elif len(fields) == 4 and fields[1].upper() == "CHARS":
            start, end = int(fields[2]), int(fields[3])
        elif len(fields) == 4 and fields[1].upper() in ("LINE", "LINES"):
            line_start, line_end = int(fields[2]), int(fields[3])
            lines = source.splitlines(keepends=True)
            if line_start < 1 or line_end < line_start or line_end - line_start > 2000:
                raise ValueError("READ line range must contain 1..2000 lines")
            start = sum(len(line) for line in lines[:line_start - 1])
            end = sum(len(line) for line in lines[:min(line_end, len(lines))])
        elif len(fields) != 1:
            raise ValueError(
                "READ format is `path`, `path LINES START END`, or "
                "`path CHARS START END`"
            )
        start = max(0, start)
        end = min(len(source), end)
        if end <= start or end - start > 60000:
            raise ValueError("READ range must contain 1..60000 characters")
        chunk = f"<<<SOURCE {rel} {start}:{end}>>>\n{source[start:end]}\n<<<END SOURCE>>>"
        total += len(chunk)
        if total > 90000:
            raise ValueError("inspection response exceeds 90000 characters")
        chunks.append(chunk)

    for match in greps:
        pattern = match.group("pattern").strip()
        if not pattern or len(pattern) > 160:
            raise ValueError("GREP pattern must contain 1..160 characters")
        hits = []
        for rel in sorted(state_files):
            if not rel.endswith(".py"):
                continue
            for lineno, line in enumerate((code_dir / rel).read_text(
                "utf-8", errors="replace"
            ).splitlines(), 1):
                if pattern.lower() in line.lower():
                    hits.append(f"{rel}:{lineno}: {line[:300]}")
                    if len(hits) >= 40:
                        break
            if len(hits) >= 40:
                break
        chunks.append(f"<<<GREP RESULTS {pattern}>>>\n" + "\n".join(hits or ["(none)"]))
    return "\n\n".join(chunks)


def _apply_edits(
    text: str,
    state: FrozenState,
    code_dir: Path,
    *,
    allow_full_file: bool,
) -> dict[str, str]:
    editable = _editable_files(state)
    staged: dict[str, str] = {}

    edit_blocks = list(_EDIT_BLOCK.finditer(text))
    file_blocks = list(_FILE_BLOCK.finditer(text))
    if edit_blocks and file_blocks:
        raise ValueError("use EDIT blocks or FILE blocks, not both")
    if not edit_blocks and not file_blocks:
        raise ValueError("no EDIT block found")
    if file_blocks and not allow_full_file:
        raise ValueError("full-file replacement is disabled; use exact EDIT blocks")

    if edit_blocks:
        for match in edit_blocks:
            rel = _safe_relpath(match.group("path"))
            if rel not in editable:
                raise ValueError(f"file is outside editable allowlist: {rel}")
            path = code_dir / rel
            if path.is_symlink() or not path.is_file():
                raise ValueError(f"editable file missing or symlinked: {rel}")
            source = staged.get(rel, path.read_text("utf-8"))
            search = match.group("search")
            replacement = match.group("replace")
            count = source.count(search)
            if not search or count != 1:
                raise ValueError(f"SEARCH for {rel} must match exactly once; matched {count}")
            staged[rel] = source.replace(search, replacement, 1)
    else:
        for match in file_blocks:
            rel = _safe_relpath(match.group("path"))
            if rel not in editable:
                raise ValueError(f"file is outside editable allowlist: {rel}")
            path = code_dir / rel
            if path.is_symlink() or not path.is_file():
                raise ValueError(f"editable file missing or symlinked: {rel}")
            staged[rel] = match.group("body")

    for rel, source in staged.items():
        if rel.endswith(".py"):
            ast.parse(source, filename=rel)
        if source == (code_dir / rel).read_text("utf-8"):
            raise ValueError(f"patch is a no-op: {rel}")
    for rel, source in staged.items():
        (code_dir / rel).write_text(source, "utf-8")
    return staged


class LLMPatchExecutor:
    """One card->patch turn via a ModelClient, with syntax repairs."""

    def __init__(
        self,
        client: ModelClient,
        *,
        max_model_calls: int = 6,
        allow_full_file: bool = False,
    ):
        self.client = client
        self.max_model_calls = max_model_calls
        self.allow_full_file = allow_full_file

    def fork(self) -> "LLMPatchExecutor":
        client = self.client.fork() if hasattr(self.client, "fork") else self.client
        return LLMPatchExecutor(
            client,
            max_model_calls=self.max_model_calls,
            allow_full_file=self.allow_full_file,
        )

    def implement(self, state, packet, workdir, budget) -> Patch:
        code_dir = _stage_baseline(state, workdir)
        system = _SYSTEM
        user = _build_user(state, packet, code_dir)
        transcript, changed, status = [], {}, "invalid"
        response_ids: list[str] = []
        t0 = time.time()
        in_tok = out_tok = 0
        repairs = inspections = calls = output_budget_exhaustions = 0
        inspection_limit = budget.tool_calls if budget.tool_calls is not None else 3
        max_calls = min(
            self.max_model_calls,
            max(1, budget.max_turns),
            1 + max(0, budget.repair_attempts) + max(0, inspection_limit),
        )
        remaining_tokens = budget.token_budget
        conversation = user

        attempted_calls = 0
        api_failures = 0
        while calls < max_calls and remaining_tokens >= 256:
            per_call = min(remaining_tokens, budget.max_tokens_per_call)
            attempted_calls += 1
            try:
                text, usage = self.client.complete(
                    system, conversation, max_tokens=per_call
                )
            except OutputBudgetExhausted as exc:
                # A complete provider response consumed this call's output allowance,
                # even though its truncated content is unusable. Charge it to every
                # frozen budget before considering a compact repair attempt.
                usage = dict(getattr(exc, "usage", {}) or {})
                calls += 1
                output_budget_exhaustions += 1
                used_in = int(usage.get("input_tokens") or 0)
                used_out = int(usage.get("output_tokens") or per_call)
                in_tok += used_in
                out_tok += used_out
                remaining_tokens -= used_out
                response_id = usage.get("response_id")
                if response_id:
                    response_ids.append(str(response_id))
                transcript.append(
                    f"--- OUTPUT BUDGET EXHAUSTED CALL {calls} ---\n{exc}\n"
                    f"--- USAGE ---\n{usage}"
                )
                if (
                    output_budget_exhaustions >= 2
                    or repairs >= budget.repair_attempts
                    or calls >= max_calls
                ):
                    break
                repairs += 1
                conversation += (
                    "\n\nThe previous response exhausted its output allowance and was "
                    "discarded. Retry the same intervention concisely: emit only "
                    "minimal EDIT blocks, keep every SEARCH anchor under 20 lines "
                    "or 1000 characters, and omit all explanation and unchanged code."
                )
                continue
            except Exception as exc:
                api_failures += 1
                transcript.append(
                    f"--- API ERROR CALL {attempted_calls} ---\n"
                    f"{type(exc).__name__}: {exc}"
                )
                break
            calls += 1
            if usage.get("response_id"):
                response_ids.append(str(usage["response_id"]))
            in_tok += usage.get("input_tokens") or 0
            used_out = usage.get("output_tokens") or 0
            out_tok += used_out
            remaining_tokens -= used_out
            transcript.append(
                f"--- SYSTEM ---\n{system}\n--- USER CALL {calls} ---\n{conversation}\n"
                f"--- ASSISTANT CALL {calls} ---\n{text}\n--- USAGE ---\n{usage}"
            )
            try:
                inspection = _inspection_result(text, state, code_dir)
            except Exception as exc:
                inspection = None
                error = str(exc)
            else:
                error = ""
            if inspection is not None:
                inspections += (
                    len({m.group("spec").strip() for m in _READ_BLOCK.finditer(text)})
                    + len({m.group("pattern").strip() for m in _GREP_BLOCK.finditer(text)})
                )
                if inspections > inspection_limit:
                    error = f"inspection limit exceeded ({inspection_limit})"
                else:
                    conversation += (
                        f"\n\nASSISTANT REQUEST {calls}:\n{text}\n\n"
                        f"INSPECTION RESULT:\n{inspection}\n\n"
                        "Now return more inspection requests or minimal EDIT blocks."
                    )
                    continue
            if error:
                if repairs >= budget.repair_attempts:
                    transcript.append(f"--- TERMINAL ERROR ---\n{error}")
                    break
                repairs += 1
                conversation += (
                    f"\n\nASSISTANT INVALID RESPONSE {calls}:\n{text}\n\n"
                    f"VALIDATION ERROR: {error}\nRe-inspect if needed and re-emit valid EDIT blocks."
                )
                continue
            try:
                changed = _apply_edits(
                    text,
                    state,
                    code_dir,
                    allow_full_file=self.allow_full_file,
                )
            except Exception as exc:
                if repairs >= budget.repair_attempts:
                    transcript.append(f"--- TERMINAL ERROR ---\n{type(exc).__name__}: {exc}")
                    break
                repairs += 1
                conversation += (
                    f"\n\nASSISTANT INVALID PATCH {calls}:\n{text}\n\n"
                    f"PATCH ERROR: {type(exc).__name__}: {exc}\n"
                    "Fix the patch and re-emit complete EDIT blocks."
                )
                continue
            status = "ok"
            break

        axes = sorted({_axis_of(r) for r in changed})
        return Patch(
            files_changed=changed,
            edited_axes=[a for a in axes if a != "other"] or ["other"],
            status=status if changed else "invalid",
            transcript="\n".join(transcript),
            cost={"tokens": in_tok + out_tok, "input_tokens": in_tok,
                  "output_tokens": out_tok, "wall_s": round(time.time() - t0, 2),
                  "tool_calls": inspections, "repairs": repairs,
                  "model_calls": calls, "attempted_model_calls": attempted_calls,
                  "api_failures": api_failures,
                  "output_budget_exhaustions": output_budget_exhaustions,
                  "token_budget": budget.token_budget,
                  "max_tokens_per_call": budget.max_tokens_per_call,
                  "sampling_seed": budget.seed, "sampling_seed_applied": False,
                  "replicate_nonce": packet.get("replicate_nonce"),
                  "response_ids": response_ids},
            notes=(f"llm:{getattr(self.client, 'name', '?')}; "
                   f"editable={sorted(_editable_files(state))}"),
        )


def deepseek_executor(*, max_model_calls: int = 6, **client_kwargs) -> LLMPatchExecutor:
    """Factory for the live executor. Requires anthropic + configured .env."""
    return LLMPatchExecutor(
        DeepSeekClient(**client_kwargs), max_model_calls=max_model_calls
    )


==> anc/ImplementationLottery/trust_hypo/fidelity.py <==
"""Fidelity Auditor (Component 6).

Deterministic checks (files/AST/axes/frozen-violations/no-op) are computed here
and are the reliable backbone. Only the semantic mechanism match is left to a
blinded human/LLM label (a seam). The auto-label is a transparent rule over the
deterministic signals, used for the pilot and as a prior; the confirmatory
analysis keeps intention-to-treat and reports blind-label agreement separately.

Labels: faithful / partial / drift / invalid.
"""

from __future__ import annotations

import ast
from pathlib import Path
from typing import Any, Optional

from .types import Condition, FidelityReport, FrozenState, HypothesisCard, Patch, Plan

# Paths that must never be edited by an executor (label boundary / invariants).
_FROZEN_DENYLIST = ("eval", "holdout", "hidden", "split", "evaluator", "test_")

_AXIS_KEYWORDS = {
    "feature": ("feature", "descriptor", "features.py"),
    "model": (
        "model", "estimator", "hyperparam", "tune", "models.py",
        "calibrat", "calibration.py",
    ),
}


def _declared_axis(guidance: Optional[HypothesisCard | Plan]) -> Optional[str]:
    if guidance is None:
        return None
    # The structured intervention is authoritative. Mechanism/prediction prose
    # often mentions both models and features and must not flip the route.
    intervention = str((guidance.fields or {}).get("intervention", "")).lower()
    blob = intervention or guidance.text.lower()
    explicit_feature = any(
        token in blob for token in ("features.py", "representation.py")
    )
    explicit_model = any(
        token in blob for token in ("models.py", "model.py", "calibration.py")
    )
    if explicit_feature != explicit_model:
        return "feature" if explicit_feature else "model"
    hits = {
        axis for axis, keywords in _AXIS_KEYWORDS.items()
        if any(keyword in blob for keyword in keywords)
    }
    if len(hits) == 1:
        return next(iter(hits))
    return None


def _defs(source: str) -> set[str]:
    try:
        tree = ast.parse(source)
    except SyntaxError:
        return set()
    return {
        n.name
        for n in ast.walk(tree)
        if isinstance(n, (ast.FunctionDef, ast.AsyncFunctionDef, ast.ClassDef))
    }


def audit(
    state: FrozenState,
    condition: Condition,
    card: Optional[HypothesisCard],
    patch: Patch,
    baseline_dir: Path,
    plan: Optional[Plan] = None,
) -> FidelityReport:
    changed = sorted(patch.files_changed)
    frozen_violation = [
        f for f in changed if any(tok in f.lower() for tok in _FROZEN_DENYLIST)
    ]
    syntax_ok = True
    new_defs: dict[str, list[str]] = {}
    no_op = True
    for rel, new_src in patch.files_changed.items():
        base_path = baseline_dir / rel
        base_src = base_path.read_text("utf-8") if base_path.exists() else ""
        if new_src.strip() != base_src.strip():
            no_op = False
        if rel.endswith(".py"):
            if _defs(new_src) == set() and new_src.strip():
                # parse failed on non-empty file
                try:
                    ast.parse(new_src)
                except SyntaxError:
                    syntax_ok = False
            added = sorted(_defs(new_src) - _defs(base_src))
            if added:
                new_defs[rel] = added

    edited_axes = sorted(set(patch.edited_axes))
    guidance: Optional[HypothesisCard | Plan] = plan if condition is Condition.R else card
    declared = _declared_axis(guidance)

    deterministic: dict[str, Any] = {
        "files_changed": changed,
        "edited_axes": edited_axes,
        "new_defs": new_defs,
        "frozen_violation": frozen_violation,
        "syntax_ok": syntax_ok,
        "no_op": no_op,
        "declared_axis": declared,
        "guidance_kind": "plan" if condition is Condition.R else (card.kind if card else "none"),
        "technical_guidance_present": declared is not None,
        "status": patch.status,
    }

    # ---- rule-based auto label ------------------------------------------
    if (
        patch.status != "ok"
        or not changed
        or not syntax_ok
        or frozen_violation
        or no_op
    ):
        auto = "invalid"
    elif declared is None:
        auto = "partial"  # guidance gave no locatable axis -> cannot confirm match
    elif edited_axes == [declared]:
        auto = "faithful"
    elif declared in edited_axes:
        auto = "partial"  # did the declared axis AND extra axes
    else:
        auto = "drift"    # implemented a different axis than the card declared

    return FidelityReport(
        deterministic=deterministic,
        auto_label=auto,
        blind_labels=[],
        final_label=auto,  # ITT default = auto; blind labels override in analysis
    )


==> anc/ImplementationLottery/trust_hypo/lottery.py <==
"""Idea-Execution Lottery measurement and pre-outcome portfolio utilities.

The experimental unit is a frozen ``(state, idea)`` assignment.  Every idea is
implemented several times in fresh executor contexts; byte-identical outputs
remain independent draws.  A smaller, pre-unblind same-patch subset is rerun at
new training seeds so evaluator noise can be separated from implementation
variation.

This module is deliberately separate from :mod:`trust_hypo.analysis`: the old
FOLLOW/RE-SOLVE analysis remains an immutable fallback rather than being
silently repurposed for a different estimand.
"""

from __future__ import annotations

import hashlib
import itertools
import math
import re
import statistics
import unicodedata
from pathlib import Path
from typing import Any, Iterable

from ._util import read_json, write_json
from .analysis import (
    _files_changed_sha256,
    _finite_number,
    _is_valid_patch,
    _load_hidden,
    _load_trials,
)
from .runner import replicate_nonce
from .types import HypothesisCard, TrialRecord


def preoutcome_trial_evidence(run_dir: str | Path) -> dict[str, str]:
    """Hash trial content that is immutable after the paired outcome boundary.

    Development/hidden evaluation legitimately appends wall times and may change
    status/notes on failure.  Those mutable outcome fields are excluded; executor
    output, nonce/provider evidence, card identity, fidelity and budgets remain
    covered.
    """
    run_dir = Path(run_dir)
    evidence: dict[str, str] = {}
    for path in sorted(run_dir.glob("*/*_r*/trial.json")):
        trial = read_json(path)
        patch = trial.get("patch") or {}
        cost = {
            key: value for key, value in (patch.get("cost") or {}).items()
            if key not in {
                "development_evaluation_wall_s", "hidden_evaluation_wall_s"
            }
        }
        frozen = {
            "state_id": trial.get("state_id"),
            "domain": trial.get("domain"),
            "condition": trial.get("condition"),
            "replicate": trial.get("replicate"),
            "card_sha256": trial.get("card_sha256"),
            "plan_sha256": trial.get("plan_sha256"),
            "patch": {
                "files_changed": patch.get("files_changed") or {},
                "edited_axes": patch.get("edited_axes") or [],
                "transcript": patch.get("transcript") or "",
                "cost": cost,
            },
            "fidelity": trial.get("fidelity"),
            "budget": trial.get("budget"),
            "seed": trial.get("seed"),
            "created_utc": trial.get("created_utc"),
        }
        canonical = __import__("json").dumps(
            frozen, sort_keys=True, separators=(",", ":"), ensure_ascii=False
        ).encode("utf-8")
        evidence[str(path.relative_to(run_dir))] = hashlib.sha256(canonical).hexdigest()
    return evidence


IDEA_LABEL_RE = re.compile(r"^I(?P<index>\d{2,})$")
_PATH_RE = re.compile(r"\b(?:[A-Za-z0-9_.-]+/)*[A-Za-z0-9_.-]+\.py\b")
_IDENT_RE = re.compile(r"\b[A-Z][A-Za-z0-9_]{3,}\b")
_TOKEN_RE = re.compile(r"[a-z][a-z0-9_]{2,}")
_STOP = frozenset({
    "about", "after", "again", "against", "also", "because", "before",
    "current", "development", "evaluation", "frozen", "improve", "metric",
    "pipeline", "prediction", "score", "single", "state", "test", "than",
    "that", "the", "their", "then", "this", "using", "with", "without",
})


def idea_label(index: int) -> str:
    if not isinstance(index, int) or isinstance(index, bool) or index < 0:
        raise ValueError("idea index must be a non-negative integer")
    return f"I{index:02d}"


def parse_idea_index(label: str) -> int:
    match = IDEA_LABEL_RE.fullmatch(str(label))
    if not match:
        raise ValueError(f"not a Lottery idea label: {label!r}")
    return int(match.group("index"))


def _axis(card: HypothesisCard) -> str:
    intervention = str((card.fields or {}).get("intervention", "")).lower()
    feature = any(token in intervention for token in (
        "feature", "descriptor", "representation", "features.py",
        "preprocess", "transform",
    ))
    model = any(token in intervention for token in (
        "model", "classifier", "regressor", "estimator", "model.py",
        "calibrat", "forest", "boost", "logistic", "svm",
    ))
    if feature != model:
        return "feature" if feature else "model"
    return "mixed_or_other"


def mechanism_signature(card: HypothesisCard) -> dict[str, Any]:
    """Return a deterministic, outcome-blind signature for diversity audits.

    The signature is intentionally lexical and structured rather than an LLM
    judgement.  It is not claimed to solve semantic equivalence; it gives the
    preregistered resampling rule a stable, replayable surface.
    """
    blob = " ".join(str((card.fields or {}).get(key, "")) for key in (
        "mechanism", "intervention", "steps",
    ))
    lower = blob.lower()
    files = sorted({match.group(0).lower() for match in _PATH_RE.finditer(blob)})
    # Keep actual CamelCase/code identifiers (LogisticRegression, PCA_2), not
    # ordinary sentence-initial words such as "Replace" or "Generalization".
    # The latter made simple paraphrases look artificially different.
    components = sorted({
        value.lower() for match in _IDENT_RE.finditer(blob)
        for value in [match.group(0)]
        if any(char.isupper() for char in value[1:]) or "_" in value
        or any(char.isdigit() for char in value)
    })
    tokens = sorted({
        token for token in _TOKEN_RE.findall(lower)
        if token not in _STOP and not token.isdigit()
    })
    payload = "|".join([_axis(card), ",".join(files), ",".join(components), ",".join(tokens)])
    return {
        "axis": _axis(card),
        "target_files": files,
        "named_components": components,
        "tokens": tokens,
        "signature_sha256": hashlib.sha256(payload.encode()).hexdigest(),
    }


# Pre-registered mechanism families. Lexical similarity is not enough at mechanism
# granularity: "reduce dimensionality" and "compress the feature space" share almost
# no tokens yet are the same idea, and the recipe-level deduplicator already let two
# PolynomialFeatures cards through as I00/I03. Family is checked in addition to the
# lexical signature, and two accepted cards may not share a family.
MECHANISM_FAMILIES: dict[str, tuple[str, ...]] = {
    "dimensionality_reduction": (
        "dimension", "dimensional", "compress", "subspace", "project onto",
        "projection", "latent", "principal component", "pca", "svd", "embedding",
    ),
    "feature_selection": (
        "select", "selection", "subset of feature", "prune", "irrelevant",
        "informative", "relevance", "discard feature",
    ),
    "feature_interaction": (
        "interaction", "pairwise", "polynomial", "multiplicative",
        "cross-term", "crossterm", "second-order", "combine two",
    ),
    "model_capacity": (
        "regulariz", "overfit", "capacity", "complexity", "shrink", "penal",
        "early stopping", "underfit",
    ),
    "class_balance": (
        "imbalance", "imbalanced", "class weight", "minority", "rare class",
        "oversample", "undersample", "smote",
    ),
    "calibration": (
        "calibrat", "predicted probability", "decision threshold",
        "decision boundary", "isotonic", "platt",
    ),
    "input_transform": (
        "scale", "scaling", "normalis", "normaliz", "quantile", "rank transform",
        "log transform", "skew", "winsor", "standardis", "standardiz",
    ),
    # --- families the original taxonomy simply did not have. Every one of these was
    # being swept into model_capacity, which is how a state could burn its whole
    # generation budget on ideas the guard called duplicates and a human would not.
    "semi_supervised": (
        "self-train", "self train", "pseudo-label", "pseudo label", "unlabeled",
        "unlabelled", "transduct", "semi-supervis", "semi supervis", "co-train",
    ),
    "data_augmentation": (
        "augment", "noise injection", "inject noise", "jitter", "perturb",
        "synthetic sample", "mixup", "adding independent", "zero-mean noise",
    ),
    "random_features": (
        "random feature", "kernel approximation", "kernel-based random",
        "nystroem", "random fourier", "rbf sampler",
    ),
    "ensembling": (
        "ensemble", "bagging", "bootstrap aggregat", "model stacking",
        "stacking model", "stacked ensemble", "blend",
        "majority vote", "column subsampling", "feature bagging",
    ),
    "metric_learning": (
        "metric learning", "distance", "nearest neighbor", "nearest neighbour", "similarity",
        "k-nn", "knn", "neighborhood component",
    ),
    "missing_data": ("missing value", "impute", "imputation", "nan"),
    "discretization": ("discretiz", "binning", "bucketis", "bucketiz", "histogram bin"),
    # Materials-domain families used by the cross-domain stress test.  Unknown
    # mechanisms still fall back to the lexical signature rather than being forced
    # into one of these buckets.
    "materials_composition_physics": (
        "electronegativ", "oxidation", "stoichiometr", "element fraction",
        "periodic table", "atomic radius", "valence", "ionic character",
    ),
    "materials_structure_geometry": (
        "coordination", "bond length", "neighbor", "neighbour", "local geometry",
        "packing", "symmetry", "density", "radial", "structural heterogeneity",
    ),
    "target_transform": (
        "target transform", "transformed target", "log target", "target scale",
        "original units", "variance stabil",
    ),
    "robust_regression": (
        "robust loss", "outlier", "extreme residual", "residual extreme",
        "huber", "quantile loss", "heavy tail", "heavy-tail",
    ),
}

# The mechanism field says what the idea IS. The invariants field says what the
# EXECUTOR may not change -- and for any tabular card that is a wall of capacity and
# regularization vocabulary ("do not raise the depth", "keep the iteration count
# fixed"). Scoring the invariants therefore handed model_capacity almost every card:
# on task 3913 it classified self-training, Gaussian noise injection and random
# kernel features all as model_capacity, rejected them as duplicates, and starved the
# state at 2/4 ideas. Family is read from the mechanism alone.
_FAMILY_FIELDS = ("mechanism", "intervention")   # 'intervention' = legacy H/R schema


def _normalize_family_text(value: str) -> str:
    """Normalize typographic variants before deterministic phrase matching."""
    text = unicodedata.normalize("NFKC", str(value)).lower()
    text = text.translate(str.maketrans({
        "‐": "-", "‑": "-", "‒": "-", "–": "-", "—": "-", "−": "-",
        "’": "'", "‘": "'",
    }))
    return " ".join(text.split())


def mechanism_family(card: HypothesisCard) -> str:
    """Deterministic, outcome-blind mechanism family for portfolio deduplication."""
    fields = card.fields or {}
    blob = _normalize_family_text(
        " ".join(str(fields.get(key, "")) for key in _FAMILY_FIELDS)
    )
    scores = {
        name: sum(blob.count(token) for token in tokens)
        for name, tokens in MECHANISM_FAMILIES.items()
    }
    ranked = sorted(scores.items(), key=lambda kv: (-kv[1], kv[0]))
    best, top = ranked[0]
    if top == 0:
        return "other"
    # A card that scores equally for two families is not evidence of either. Calling
    # it "other" falls back to the lexical rule, which is the conservative move: it
    # can let a near-duplicate through, where a wrong family call silently destroys a
    # legitimately distinct idea.
    if len(ranked) > 1 and ranked[1][1] == top:
        return "other"
    return best


def mechanism_families(card: HypothesisCard) -> set[str]:
    """Return all high-confidence mechanism labels carried by a card.

    The original single-winner taxonomy missed composite Materials ideas: a robust
    loss bundled with a target transform was labelled only ``robust_regression``,
    allowing it to duplicate a pure target-transform card. High-specificity rules
    are therefore multi-label, while the generic taxonomy remains single-winner to
    avoid broad keyword collisions.
    """
    fields = card.fields or {}
    # Family identity comes from what the card says the mechanism IS.  Invariants
    # and choices routinely name explicitly forbidden alternatives ("without target
    # transformation", "do not use Huber") and are therefore unsafe for a
    # non-LLM, non-negation-aware taxonomy.  The separate composite-card gate scans
    # all fields with local negation handling before family deduplication.
    full = _normalize_family_text(str(fields.get("mechanism", "")))
    labels: set[str] = set()

    solid_solution = any(phrase in full for phrase in (
        "solid-solution strengthening", "solid solution strengthening",
        "solute-strengthening", "solute strengthening", "solid-solution",
        "solid solution",
    ))
    misfit_mechanism = any(phrase in full for phrase in (
        "misfit", "dislocation pinning", "atomic size mismatch",
        "modulus mismatch", "size mismatch",
    ))
    if (solid_solution and misfit_mechanism) or (
        "misfit" in full and "relative to fe" in full
    ):
        labels.add("solid_solution_misfit")
    if any(phrase in full for phrase in (
        "carbon equivalent", "hardenability", "martensite start",
        "martensite-start",
    )):
        labels.add("steel_hardenability_formula")
    prediction_calibration = any(phrase in full for phrase in (
        "post-hoc calibration", "post hoc calibration",
        "post-hoc prediction calibration", "post hoc prediction calibration",
        "calibration map",
        "calibration function", "calibration curve", "calibrate raw prediction",
        "calibrate the raw prediction", "calibrated prediction",
        "calibration of raw model prediction", "calibration of raw prediction",
    ))
    prediction_calibration_is_negated = any(phrase in full for phrase in (
        "not as a post-hoc calibration", "not as post-hoc calibration",
        "not a post-hoc calibration", "not post-hoc calibration",
        "rather than post-hoc calibration",
    ))
    if (
        ("monotonic" in full or "monotone" in full)
        and prediction_calibration
        and not prediction_calibration_is_negated
        and ("prediction" in full or "regressor" in full)
    ):
        labels.add("monotonic_prediction_calibration")
    if (
        "bulk modulus" in full
        and any(phrase in full for phrase in (
            "debye", "elastic stiffness", "rule-of-mixtures", "rule of mixtures",
            "voigt", "reuss", "hill",
        ))
    ):
        labels.add("elastic_stiffness_proxy")
    if (
        any(term in full for term in ("phonon", "vibrational", "debye"))
        and any(term in full for term in (
            "bond stiffness", "elastic stiffness", "force constant",
            "debye temperature", "harmonic frequency scale",
        ))
        and any(term in full for term in (
            "composition", "elemental", "element property", "property table",
        ))
    ):
        labels.add("vibrational_stiffness_proxy")
    if (
        any(noun in full for noun in ("target", "training label", "response scale"))
        and any(phrase in full for phrase in (
            "rank-normal", "rank normal", "quantile-to-normal", "quantile to normal",
            "yeo-johnson", "box-cox", "power transform", "target transform",
            "inverse transformation", "transformed target", "log-transform",
            "log transform", "logarithm", "log scale",
        ))
    ):
        labels.add("target_distribution_transform")
    if (
        "wyckoff" in full
        or (
            ("site symmetry" in full or "site-symmetry" in full)
            and ("spglib" in full or "multiplicity" in full)
        )
    ):
        labels.add("crystallographic_site_symmetry")
    if (
        "robust loss" in full
        or any(phrase in full for phrase in (
            "huber", "pseudo-huber", "pseudo huber", "tukey biweight",
            "cauchy loss", "fair loss",
        ))
        or ("subquadratic" in full and "residual" in full)
        or (
            "loss" in full
            and "residual" in full
            and any(phrase in full for phrase in (
                "quadratic to linear", "quadratic-to-linear",
                "transitions from quadratic", "transition from quadratic",
                "downweight outlier", "down-weight outlier",
            ))
        )
    ):
        labels.add("robust_regression")
    # Two feature-mechanism families the taxonomy lacked, each of which let a near-
    # duplicate through the all-feature-surface Materials portfolio: a second Miedema
    # mixing-enthalpy steels card and repeated polarizability dielectric cards were
    # all scored "other" and so were not caught as duplicates. Read from the
    # mechanism field only, like the high-specificity rules above.
    if any(phrase in full for phrase in (
        "mixing enthalpy", "mixing-enthalpy", "enthalpy of mixing",
        "heat of mixing", "miedema",
    )):
        labels.add("alloy_mixing_enthalpy")
    # Electronic polarizability is the dominant dielectric driver, so the ideator
    # returns to it repeatedly (bare statistics, polarizability-over-volume density,
    # Clausius-Mossotti). Treat it as one mechanism. Exclude the site-symmetry card,
    # whose mechanism mentions polarizability only as the downstream effect it damps.
    if (
        any(phrase in full for phrase in ("polarizability", "polarisability"))
        and "wyckoff" not in full
        and "site symmetry" not in full
        and "site-symmetry" not in full
    ):
        labels.add("electronic_polarizability")

    generic = mechanism_family(card)
    # A high-specificity Materials label names the intervention itself; a generic
    # keyword family often names only its downstream estimator or broad parent
    # (e.g. a robust-loss card says "tree ensemble", a Wyckoff card says
    # "structure"). Carrying both would make that card falsely block an unrelated
    # ensemble or geometry idea. Fall back to the generic taxonomy only when no
    # high-confidence label was found.
    if generic != "other" and not labels:
        labels.add(generic)
    return labels or {"other"}


def duplicate_family(
    candidate: HypothesisCard, accepted: Iterable[HypothesisCard],
) -> tuple[bool, str]:
    """True when the candidate repeats an already-accepted mechanism family."""
    families = mechanism_families(candidate) - {"other"}
    family_label = "+".join(sorted(families)) if families else "other"
    if not families:
        return False, family_label    # unclassifiable: fall back to lexical rule
    for prior in accepted:
        shared = sorted(families & (mechanism_families(prior) - {"other"}))
        if shared:
            return True, "+".join(shared)
    return False, family_label


def signature_similarity(a: dict[str, Any], b: dict[str, Any]) -> float:
    """Outcome-blind similarity in ``[0,1]`` used only before execution."""
    ta, tb = set(a.get("tokens") or []), set(b.get("tokens") or [])
    lexical = len(ta & tb) / len(ta | tb) if (ta or tb) else 1.0
    axis = 1.0 if a.get("axis") == b.get("axis") else 0.0
    fa, fb = set(a.get("target_files") or []), set(b.get("target_files") or [])
    files = len(fa & fb) / len(fa | fb) if (fa or fb) else 0.0
    ca, cb = set(a.get("named_components") or []), set(b.get("named_components") or [])
    components = len(ca & cb) / len(ca | cb) if (ca or cb) else 0.0
    # Optional dimensions must not reduce the attainable maximum. Mechanism cards
    # are prose and often contain no file path or CamelCase component; the old fixed
    # denominator made their maximum 0.75, below the frozen 0.78 duplicate threshold,
    # so even byte-identical `other` cards could be accepted. Normalize over only
    # dimensions that are actually observable for this pair.
    weighted = 0.55 * lexical + 0.20 * axis
    weight = 0.75
    if fa or fb:
        weighted += 0.10 * files
        weight += 0.10
    if ca or cb:
        weighted += 0.15 * components
        weight += 0.15
    return round(weighted / weight, 6)


def semantic_duplicate(
    candidate: dict[str, Any], accepted: Iterable[dict[str, Any]], *, threshold: float,
) -> tuple[bool, float | None]:
    scores = [signature_similarity(candidate, prior) for prior in accepted]
    maximum = max(scores) if scores else None
    return bool(maximum is not None and maximum >= threshold), maximum


def select_rerun_assignments(
    records: list[TrialRecord], *, count: int, seed: int,
) -> list[dict[str, Any]]:
    """Pre-unblind deterministic, state-stratified same-patch selection.

    Only executable patches can be rerun.  Selection uses no development or
    hidden score.  A first pass takes at most one assignment per state, a second
    pass fills remaining slots while preferring a different idea in each state.
    """
    if count < 0:
        raise ValueError("rerun selection count must be non-negative")
    eligible = [
        record for record in records
        if record.status == "ok" and record.patch.get("files_changed")
    ]
    # Clamp instead of raising. How many patches turn out executable is not known
    # until the executor has run, so a hard failure here would destroy an entire run
    # -- and all the budget already spent on it -- merely because fewer branches were
    # executable than hoped. Eligibility depends only on code validity, which is known
    # before unblinding, so clamping stays outcome-blind; the selection is still
    # deterministic and the shortfall is recorded by the caller.
    count = min(count, len(eligible))

    def rank(record: TrialRecord) -> str:
        key = f"{seed}:{record.state_id}:{record.condition}:{record.replicate}"
        return hashlib.sha256(key.encode()).hexdigest()

    by_state: dict[str, list[TrialRecord]] = {}
    for record in eligible:
        by_state.setdefault(record.state_id, []).append(record)
    for values in by_state.values():
        values.sort(key=rank)

    chosen: list[TrialRecord] = []
    used: set[tuple[str, str, int]] = set()
    used_ideas: dict[str, set[str]] = {}
    state_order = sorted(
        by_state,
        key=lambda state: hashlib.sha256(f"{seed}:{state}".encode()).hexdigest(),
    )
    while len(chosen) < count:
        progressed = False
        for state in state_order:
            candidates = [
                record for record in by_state[state]
                if (record.state_id, record.condition, record.replicate) not in used
            ]
            if not candidates:
                continue
            new_idea = [
                record for record in candidates
                if record.condition not in used_ideas.get(state, set())
            ]
            record = (new_idea or candidates)[0]
            chosen.append(record)
            used.add((record.state_id, record.condition, record.replicate))
            used_ideas.setdefault(state, set()).add(record.condition)
            progressed = True
            if len(chosen) == count:
                break
        if not progressed:
            break
    return [
        {
            "state_id": record.state_id,
            "idea_label": record.condition,
            "replicate": record.replicate,
            "card_sha256": record.card_sha256,
            "patch_sha256": _files_changed_sha256(
                record.patch.get("files_changed", {})
            ),
        }
        for record in chosen
    ]


def _sample_variance(values: list[float]) -> float:
    return statistics.variance(values) if len(values) >= 2 else 0.0


def nested_variance_components(
    rows: list[dict[str, Any]], *, rerun_variance: float = 0.0,
) -> dict[str, Any]:
    """Balanced method-of-moments state/idea/implementation decomposition.

    ``rows`` must contain one utility for every cell of a balanced
    ``state x idea-within-state x implementation`` design.  The residual mean
    square contains implementation plus evaluator rerun noise; the independently
    estimated same-patch component is subtracted without changing the observed
    empirical rows.  Raw (possibly negative) estimates are reported before the
    conventional zero-boundary truncation.
    """
    if rerun_variance < 0 or not math.isfinite(rerun_variance):
        raise ValueError("rerun_variance must be finite and non-negative")
    cells: dict[tuple[str, str], list[float]] = {}
    for row in rows:
        value = row.get("utility")
        if not _finite_number(value):
            raise ValueError("nested variance rows require finite utility")
        cells.setdefault((str(row["state_id"]), str(row["idea_label"])), []).append(
            float(value)
        )
    states = sorted({state for state, _ in cells})
    if not states:
        raise ValueError("nested variance requires at least one state")
    ideas_per_state = {
        state: sorted(idea for s, idea in cells if s == state) for state in states
    }
    idea_counts = {len(ideas) for ideas in ideas_per_state.values()}
    impl_counts = {len(values) for values in cells.values()}
    if len(idea_counts) != 1 or len(impl_counts) != 1:
        raise ValueError("nested variance requires a balanced design")
    n_ideas, n_impl = next(iter(idea_counts)), next(iter(impl_counts))
    if n_ideas < 2 or n_impl < 2:
        raise ValueError("nested variance requires >=2 ideas and >=2 implementations")

    idea_means = {key: statistics.mean(values) for key, values in cells.items()}
    state_means = {
        state: statistics.mean([idea_means[(state, idea)] for idea in ideas_per_state[state]])
        for state in states
    }
    ss_impl = sum(
        (value - idea_means[key]) ** 2 for key, values in cells.items() for value in values
    )
    df_impl = len(states) * n_ideas * (n_impl - 1)
    ms_impl = ss_impl / df_impl
    ss_idea = n_impl * sum(
        (idea_means[(state, idea)] - state_means[state]) ** 2
        for state in states for idea in ideas_per_state[state]
    )
    df_idea = len(states) * (n_ideas - 1)
    ms_idea = ss_idea / df_idea
    df_state = len(states) - 1
    if df_state:
        grand = statistics.mean(state_means.values())
        ss_state = n_ideas * n_impl * sum(
            (state_means[state] - grand) ** 2 for state in states
        )
        ms_state: float | None = ss_state / df_state
        raw_state: float | None = (ms_state - ms_idea) / (n_ideas * n_impl)
    else:
        # A single-state detectability PoC can identify variation among ideas
        # and implementations within that state, but has no state-level degree
        # of freedom. Keep the missing component explicit instead of inventing 0.
        ms_state = None
        raw_state = None

    raw = {
        "state": raw_state,
        "idea": (ms_idea - ms_impl) / n_impl,
        "implementation": ms_impl - rerun_variance,
        "rerun": rerun_variance,
    }
    bounded = {
        key: (None if value is None else max(0.0, value))
        for key, value in raw.items()
    }
    reliability_total = bounded["idea"] + bounded["implementation"] + bounded["rerun"]
    # With one state and four ideas the conditional idea component is useful as
    # a diagnostic, but an ICC point estimate (idea df=3) is too unstable to be
    # a PoC gate. Reserve ICC reporting for the multi-state experiment.
    idea_icc = (
        bounded["idea"] / reliability_total
        if len(states) >= 2 and reliability_total > 0 else None
    )
    return {
        "method": (
            "balanced_nested_method_of_moments"
            if len(states) >= 2
            else "single_state_balanced_within_state_method_of_moments"
        ),
        "n_states": len(states),
        "ideas_per_state": n_ideas,
        "implementations_per_idea": n_impl,
        "mean_squares": {
            "state": ms_state, "idea_within_state": ms_idea,
            "implementation_within_idea": ms_impl,
        },
        "degrees_of_freedom": {
            "state": df_state, "idea_within_state": df_idea,
            "implementation_within_idea": df_impl,
        },
        "raw_components": raw,
        "bounded_components": bounded,
        "idea_icc": idea_icc,
        "idea_icc_status": (
            "reported_multi_state" if len(states) >= 2
            else "not_reported_single_state_low_df"
        ),
        "estimable_components": (
            ["state", "idea", "implementation", "rerun"]
            if len(states) >= 2 else ["idea", "implementation", "rerun"]
        ),
        "non_estimable_components": [] if len(states) >= 2 else ["state"],
        "boundary_truncation_applied": any(
            value < 0 for value in raw.values() if value is not None
        ),
    }


def _patch_diversity(rows: list[dict[str, Any]]) -> dict[str, Any]:
    """Report code-level diversity separately from outcome variance.

    Low outcome variance is evidence that one implementation may suffice only
    when the executor actually explored more than one byte-distinct patch.
    This is a diagnostic, not a semantic claim that different bytes are
    different mechanisms.
    """
    cells: dict[tuple[str, str], list[dict[str, Any]]] = {}
    for row in rows:
        cells.setdefault(
            (str(row["state_id"]), str(row["idea_label"])), []
        ).append(row)
    per_idea = []
    for (state, idea), values in sorted(cells.items()):
        all_hashes = [str(row.get("patch_sha256") or "") for row in values]
        valid_hashes = [
            str(row.get("patch_sha256") or "")
            for row in values if row.get("valid_patch")
        ]
        distinct_all = len(set(all_hashes))
        distinct_valid = len(set(valid_hashes))
        per_idea.append({
            "state_id": state,
            "idea_label": idea,
            "n_implementations": len(values),
            "n_valid_implementations": len(valid_hashes),
            "n_distinct_patches": distinct_all,
            "n_distinct_valid_patches": distinct_valid,
            "all_valid_patches_byte_identical": (
                len(valid_hashes) >= 2 and distinct_valid == 1
            ),
            "valid_patch_diversity_fraction": (
                distinct_valid / len(valid_hashes) if valid_hashes else None
            ),
        })
    eligible = [row for row in per_idea if row["n_valid_implementations"] >= 2]
    multiple = sum(row["n_distinct_valid_patches"] >= 2 for row in eligible)
    all_distinct = sum(
        row["n_distinct_valid_patches"] == row["n_valid_implementations"]
        for row in eligible
    )
    return {
        "definition": "byte-distinct frozen patches within each state x idea cell",
        "semantic_equivalence_claimed": False,
        "n_idea_cells": len(per_idea),
        "n_eligible_cells_with_at_least_two_valid_patches": len(eligible),
        "cells_with_multiple_distinct_valid_patches": multiple,
        "fraction_eligible_cells_with_multiple_distinct_valid_patches": (
            multiple / len(eligible) if eligible else None
        ),
        "cells_with_all_valid_patches_distinct": all_distinct,
        "per_idea": per_idea,
    }


def _failure_kinds(trials: dict[tuple[str, str, int], dict[str, Any]]) -> dict[str, Any]:
    """Separate CODE invalidity from OPERATIONAL infeasibility.

    A patch that times out under the frozen wall-clock budget is not a syntax error:
    it is a feasible-looking idea that the compute policy cannot afford. Both stay in
    Q^ITT -- neither is dropped -- but collapsing them into one `valid_patch_rate`
    hides which bottleneck we are actually measuring.
    """
    code_invalid, timeout, other_error = [], [], []
    for key, trial in sorted(trials.items()):
        if not IDEA_LABEL_RE.fullmatch(key[1]):
            continue
        patch = trial.get("patch") or {}
        status = str(trial.get("status") or patch.get("status") or "")
        notes = str(patch.get("notes") or "")
        blob = f"{status} {notes}".lower()
        if "timeout" in blob or "timeoutexpired" in blob:
            timeout.append(_key(key))
        elif not _is_valid_patch(trial):
            if status in ("development_error", "hidden_error"):
                other_error.append(_key(key))
            else:
                code_invalid.append(_key(key))
    n = sum(1 for key in trials if IDEA_LABEL_RE.fullmatch(key[1]))
    return {
        "definition": (
            "code_invalid = syntax/scope/no-op failure; operational_timeout = valid "
            "code that exceeded the frozen evaluator wall-clock budget; both remain "
            "in Q^ITT"
        ),
        "n_assignments": n,
        "n_code_invalid": len(code_invalid),
        "n_operational_timeout": len(timeout),
        "n_other_evaluation_error": len(other_error),
        "code_invalid_rate": len(code_invalid) / n if n else None,
        "operational_timeout_rate": len(timeout) / n if n else None,
        "code_invalid": code_invalid,
        "operational_timeout": timeout,
        "other_evaluation_error": other_error,
    }


def _key(key: tuple[str, str, int]) -> dict[str, Any]:
    return {"state_id": key[0], "idea_label": key[1], "replicate": key[2]}


def _prediction_divergence(
    run_dir: Path, rows: list[dict[str, Any]], *, continuous: bool = False,
) -> dict[str, Any]:
    """Pairwise held-out PREDICTION disagreement between implementations of one idea.

    This is the decisive implementation-divergence readout. Two faithful
    implementations can land on the same accuracy by luck, but identical predictions
    on every held-out row mean they are literally the same model -- i.e. the action
    space forced convergence and the idea lottery cannot exist by construction. The
    action-space diagnostic showed recipe-level cards give exactly 0% disagreement
    while mechanism-level cards give 9-20%.
    """
    from . import recorder

    cells: dict[tuple[str, str], list[tuple[int, Any]]] = {}
    for row in rows:
        if not row.get("valid_patch"):
            continue
        branch = recorder.branch_dir(
            run_dir, row["state_id"], row["idea_label"], row["replicate"]
        )
        path = branch / "hidden_predictions.npy"
        if not path.is_file():
            continue
        try:
            import numpy as np
            preds = np.load(path)
        except Exception:
            continue
        cells.setdefault((row["state_id"], row["idea_label"]), []).append(
            (row["replicate"], preds)
        )

    per_cell, all_pairs, all_normalized_mae, all_rmse = [], [], [], []
    for (state, idea), items in sorted(cells.items()):
        items.sort()
        pairs, normalized_mae_pairs, rmse_pairs, close_pairs = [], [], [], []
        for (r1, p1), (r2, p2) in itertools.combinations(items, 2):
            if len(p1) != len(p2):
                continue
            p1 = np.asarray(p1, dtype=float)
            p2 = np.asarray(p2, dtype=float)
            delta = p1 - p2
            disagree = float((p1 != p2).mean())
            rmse = float(np.sqrt(np.mean(delta ** 2)))
            scale = float(np.std(np.concatenate([p1, p2])))
            normalized_mae = float(np.mean(np.abs(delta)) / max(scale, 1e-12))
            numerically_identical = bool(
                np.allclose(p1, p2, rtol=1e-8, atol=1e-12, equal_nan=False)
            )
            pairs.append(disagree)
            normalized_mae_pairs.append(normalized_mae)
            rmse_pairs.append(rmse)
            close_pairs.append(numerically_identical)
            all_pairs.append(disagree)
            all_normalized_mae.append(normalized_mae)
            all_rmse.append(rmse)
        if not pairs:
            continue
        per_cell.append({
            "state_id": state, "idea_label": idea,
            "n_implementations_with_predictions": len(items),
            "mean_pairwise_disagreement": round(statistics.mean(pairs), 6),
            "max_pairwise_disagreement": round(max(pairs), 6),
            "all_implementations_identical": max(pairs) == 0.0,
            "mean_pairwise_normalized_mae": round(
                statistics.mean(normalized_mae_pairs), 6
            ),
            "max_pairwise_normalized_mae": round(max(normalized_mae_pairs), 6),
            "mean_pairwise_rmse": round(statistics.mean(rmse_pairs), 12),
            "all_implementations_numerically_identical": all(close_pairs),
        })
    identical = [c for c in per_cell if c["all_implementations_identical"]]
    numerically_identical = [
        c for c in per_cell if c["all_implementations_numerically_identical"]
    ]
    return {
        "available": bool(per_cell),
        "prediction_kind": "continuous" if continuous else "categorical",
        "n_cells": len(per_cell),
        "n_cells_all_implementations_identical": len(identical),
        "n_cells_all_implementations_numerically_identical": len(
            numerically_identical
        ),
        "mean_pairwise_disagreement": (
            round(statistics.mean(all_pairs), 6) if all_pairs else None
        ),
        "max_pairwise_disagreement": round(max(all_pairs), 6) if all_pairs else None,
        "mean_pairwise_normalized_mae": (
            round(statistics.mean(all_normalized_mae), 6)
            if all_normalized_mae else None
        ),
        "max_pairwise_normalized_mae": (
            round(max(all_normalized_mae), 6) if all_normalized_mae else None
        ),
        "mean_pairwise_rmse": (
            round(statistics.mean(all_rmse), 12) if all_rmse else None
        ),
        "forced_convergence": bool(per_cell) and len(numerically_identical) == len(per_cell),
        "continuous_outcome_note": (
            "exact disagreement is diagnostic only; normalized MAE and RMSE measure "
            "the magnitude of continuous-prediction differences"
        ),
        "per_cell": per_cell,
    }


def _one_shot_misranking(rows: list[dict[str, Any]]) -> dict[str, Any]:
    """Leave-one-implementation-out estimate of one-shot idea selection error."""
    cells: dict[tuple[str, str], dict[int, float]] = {}
    for row in rows:
        cells.setdefault((str(row["state_id"]), str(row["idea_label"])), {})[
            int(row["replicate"])
        ] = float(row["utility"])
    states = sorted({state for state, _ in cells})
    decisions = []
    for state in states:
        ideas = sorted(idea for s, idea in cells if s == state)
        reps = sorted(set.intersection(*(set(cells[(state, idea)]) for idea in ideas)))
        for rep in reps:
            observed = {idea: cells[(state, idea)][rep] for idea in ideas}
            truth = {
                idea: statistics.mean([
                    value for other, value in cells[(state, idea)].items() if other != rep
                ])
                for idea in ideas
            }
            chosen = max(ideas, key=lambda idea: (observed[idea], idea))
            best = max(truth.values())
            is_best = math.isclose(truth[chosen], best, rel_tol=0.0, abs_tol=1e-12)
            decisions.append({
                "state_id": state, "held_out_implementation": rep,
                "one_shot_choice": chosen, "choice_is_best_on_other_draws": is_best,
                "selection_regret": best - truth[chosen],
            })
    errors = sum(not row["choice_is_best_on_other_draws"] for row in decisions)
    return {
        "definition": "choose by one draw; evaluate idea ranking on the other draws",
        "n_decisions": len(decisions),
        "misranking_rate": errors / len(decisions) if decisions else None,
        "mean_selection_regret": (
            statistics.mean(row["selection_regret"] for row in decisions)
            if decisions else None
        ),
        "per_decision": decisions,
    }


def _rerun_variance(run_dir: Path) -> tuple[float, dict[str, Any]]:
    path = run_dir / "same_patch_reruns.json"
    if not path.exists():
        return 0.0, {"available": False, "n_patches": 0, "mean_sample_variance": 0.0}
    payload = read_json(path)
    variances = []
    score_counts = []
    records = payload.get("records", [])
    for record in records:
        scores = [float(value) for value in record.get("scores", [])]
        score_counts.append(len(scores))
        if len(scores) >= 2 and all(math.isfinite(value) for value in scores):
            variances.append(_sample_variance(scores))
    value = statistics.mean(variances) if variances else 0.0
    # Evaluator noise is NOT a constant: an implementation that fixes every seed is
    # exactly reproducible (variance 0), while one that resamples -- a validation
    # split for early stopping, a random_state inside a metric learner -- is not.
    # E[MS_impl] = var_impl + mean(var_rerun), so subtracting the MEAN is right in
    # expectation, but only if that mean is estimated from enough patches. Report the
    # spread so the heterogeneity, and the quality of the estimate, are visible.
    n_zero = sum(1 for v in variances if v == 0.0)
    expected_scores = payload.get("expected_scores_per_patch")
    return value, {
        "available": True,
        "definition": payload.get("definition"),
        "replay_kind": payload.get("replay_kind"),
        "training_seed_intervention": payload.get("training_seed_intervention"),
        "expected_scores_per_patch": expected_scores,
        "scores_per_patch": score_counts,
        "all_available_patches_have_expected_scores": bool(
            records and expected_scores is not None
            and all(
                record.get("status") == "primary_hidden_unavailable"
                or len(record.get("scores", [])) == int(expected_scores)
                for record in records
            )
        ),
        "n_selected_patches": len(records),
        "n_primary_hidden_available": sum(
            record.get("status") != "primary_hidden_unavailable" for record in records
        ),
        "n_complete_patches": sum(
            record.get("status") == "complete" for record in records
        ),
        "n_primary_hidden_unavailable": sum(
            record.get("status") == "primary_hidden_unavailable" for record in records
        ),
        "n_incomplete_replays": sum(
            record.get("status") == "incomplete" for record in records
        ),
        "n_patches": len(variances),
        "mean_sample_variance": value,
        "per_patch_sample_variance": variances,
        "n_deterministic_patches": n_zero,
        "n_stochastic_patches": len(variances) - n_zero,
        "max_sample_variance": max(variances) if variances else 0.0,
        "estimate_rests_on_few_patches": (len(variances) - n_zero) <= 2,
    }


def _physical_independence(
    trials: dict[tuple[str, str, int], dict[str, Any]],
    state_sha: dict[str, str], *, required: bool,
) -> dict[str, Any]:
    seen_response: dict[str, tuple[str, str, int]] = {}
    problems = []

    class _State:
        def __init__(self, value: str):
            self.state_sha256 = value

    for key, trial in sorted(trials.items()):
        state, label, rep = key
        if not IDEA_LABEL_RE.fullmatch(label):
            continue
        cost = (trial.get("patch") or {}).get("cost") or {}
        nonce = cost.get("replicate_nonce")
        expected = replicate_nonce(_State(state_sha[state]), label, rep) if state in state_sha else None
        if not nonce or (expected and nonce != expected):
            problems.append({"key": key, "reason": "missing_or_mismatched_nonce"})
        response_ids = [str(value) for value in cost.get("response_ids") or []]
        if required and not response_ids:
            problems.append({"key": key, "reason": "missing_provider_response_id"})
        for response_id in response_ids:
            if response_id in seen_response:
                problems.append({
                    "key": key, "reason": "duplicate_provider_response_id",
                    "response_id": response_id,
                })
            seen_response[response_id] = key
    return {"required": required, "verified": not problems, "problems": problems}


def _utility_sensitivity(
    rows: list[dict[str, Any]], *, utility_config: dict[str, Any],
    rerun_variance: float,
) -> list[dict[str, Any]]:
    """Replay preregistered penalty choices without touching sealed outcomes."""
    required = utility_config.get("required_sensitivity_values", {})
    invalid_values = required.get(
        "invalid_assignment_penalty",
        [utility_config["invalid_assignment_penalty"]],
    )
    drift_values = required.get(
        "drift_penalty",
        [utility_config.get("fidelity_penalties", {}).get("drift", 0.0)],
    )
    base_penalties = {
        str(key): float(value)
        for key, value in utility_config.get("fidelity_penalties", {}).items()
    }
    token_weight = float(utility_config.get("output_token_cost_weight", 0.0))
    token_reference = float(utility_config.get("output_token_reference", 10000.0))
    output = []
    for invalid_penalty in invalid_values:
        for drift_penalty in drift_values:
            variant = []
            for row in rows:
                copy = dict(row)
                if row["valid_patch"] and _finite_number(row.get("hidden_gain")):
                    penalties = dict(base_penalties)
                    penalties["drift"] = float(drift_penalty)
                    copy["utility"] = (
                        float(row["hidden_gain"])
                        + penalties.get(
                            str(row["fidelity"]), penalties.get("missing", 0.0)
                        )
                        - token_weight * float(row.get("output_tokens", 0.0))
                        / token_reference
                    )
                else:
                    copy["utility"] = float(invalid_penalty)
                variant.append(copy)
            variance = nested_variance_components(
                variant, rerun_variance=rerun_variance
            )
            misranking = _one_shot_misranking(variant)
            output.append({
                "invalid_assignment_penalty": float(invalid_penalty),
                "drift_penalty": float(drift_penalty),
                "idea_icc": variance["idea_icc"],
                "bounded_components": variance["bounded_components"],
                "one_shot_misranking_rate": misranking["misranking_rate"],
                "mean_selection_regret": misranking["mean_selection_regret"],
            })
    return output


def _label_source_sensitivity(
    rows: list[dict[str, Any]], *, utility_config: dict[str, Any],
    rerun_variance: float,
) -> dict[str, Any]:
    """Compare primary blind labels with the deterministic-label fallback."""
    penalties = {
        str(key): float(value)
        for key, value in utility_config.get("fidelity_penalties", {}).items()
    }
    token_weight = float(utility_config.get("output_token_cost_weight", 0.0))
    token_reference = float(utility_config.get("output_token_reference", 10000.0))
    variants = {}
    for source, field in (("blind_primary", "fidelity"),
                          ("deterministic_auto", "auto_fidelity")):
        variant = []
        for row in rows:
            copy = dict(row)
            label = str(row.get(field) or "missing")
            if row["valid_patch"] and _finite_number(row.get("hidden_gain")):
                copy["utility"] = (
                    float(row["hidden_gain"])
                    + penalties.get(label, penalties.get("missing", 0.0))
                    - token_weight * float(row.get("output_tokens", 0.0))
                    / token_reference
                )
            else:
                copy["utility"] = float(
                    utility_config["invalid_assignment_penalty"]
                )
            variant.append(copy)
        variance = nested_variance_components(
            variant, rerun_variance=rerun_variance
        )
        ranking = _one_shot_misranking(variant)
        variants[source] = {
            "idea_icc": variance["idea_icc"],
            "bounded_components": variance["bounded_components"],
            "one_shot_misranking_rate": ranking["misranking_rate"],
            "mean_selection_regret": ranking["mean_selection_regret"],
        }
    return variants


def analyze_lottery(
    run_dir: str | Path, *, utility_config: dict[str, Any],
    require_physical_independence: bool = False,
) -> dict[str, Any]:
    """Analyze a complete Lottery matrix and write ``lottery_analysis.json``."""
    run_dir = Path(run_dir)
    _, trials, duplicate_trials = _load_trials(run_dir)
    hidden, duplicate_hidden, invalid_hidden = _load_hidden(run_dir)
    manifest_path = run_dir / "protocol" / "states_manifest.json"
    manifest = read_json(manifest_path) if manifest_path.exists() else {"states": []}
    state_sha = {
        str(row["state_id"]): str(row["state_sha256"])
        for row in manifest.get("states", [])
    }
    invalid_penalty = float(utility_config["invalid_assignment_penalty"])
    fidelity_penalties = {
        str(key): float(value)
        for key, value in utility_config.get("fidelity_penalties", {}).items()
    }
    token_weight = float(utility_config.get("output_token_cost_weight", 0.0))
    token_reference = float(utility_config.get("output_token_reference", 10000.0))
    if token_reference <= 0:
        raise ValueError("output_token_reference must be positive")

    rows = []
    missing_hidden = []
    for key, trial in sorted(trials.items()):
        if not IDEA_LABEL_RE.fullmatch(key[1]):
            continue
        valid = _is_valid_patch(trial)
        fidelity_payload = trial.get("fidelity") or {}
        fidelity = str(fidelity_payload.get("final_label") or "missing")
        auto_fidelity = str(fidelity_payload.get("auto_label") or "missing")
        blind_labels = [str(value) for value in fidelity_payload.get("blind_labels") or []]
        fidelity_source = str(fidelity_payload.get("final_label_source") or "auto_fallback")
        score = hidden.get(key)
        if valid and score is None:
            missing_hidden.append({"state_id": key[0], "idea_label": key[1], "replicate": key[2]})
        output_tokens = float(
                ((trial.get("patch") or {}).get("cost") or {}).get("output_tokens") or 0.0
        )
        fidelity_penalty = fidelity_penalties.get(
            fidelity, fidelity_penalties.get("missing", 0.0)
        )
        if valid and score is not None:
            utility = (
                float(score)
                + fidelity_penalty
                - token_weight * output_tokens / token_reference
            )
        else:
            utility = invalid_penalty
        rows.append({
            "state_id": key[0], "idea_label": key[1], "replicate": key[2],
            "card_sha256": trial.get("card_sha256"), "valid_patch": valid,
            "fidelity": fidelity, "hidden_gain": score, "utility": utility,
            "auto_fidelity": auto_fidelity, "blind_labels": blind_labels,
            "fidelity_label_source": fidelity_source,
            "fidelity_penalty": fidelity_penalty,
            "output_tokens": output_tokens,
            "patch_sha256": _files_changed_sha256(
                (trial.get("patch") or {}).get("files_changed", {})
            ),
        })
    rerun_var, rerun_report = _rerun_variance(run_dir)
    variance = nested_variance_components(rows, rerun_variance=rerun_var)
    patch_diversity = _patch_diversity(rows)
    prediction_divergence = _prediction_divergence(
        run_dir, rows,
        continuous=str(manifest.get("benchmark_domain")) == "materials",
    )
    failure_kinds = _failure_kinds(trials)
    independence = _physical_independence(
        trials, state_sha, required=require_physical_independence
    )
    labels = [row["fidelity"] for row in rows]
    blind_covered = sum(
        bool(
            row["fidelity_label_source"] == "blind_primary"
            and row["blind_labels"]
        )
        for row in rows
    )
    valid_count = sum(row["valid_patch"] for row in rows)
    uptake = sum(label in {"faithful", "partial"} for label in labels)
    drift = sum(label == "drift" for label in labels)
    complete = not (
        duplicate_trials or duplicate_hidden or invalid_hidden or missing_hidden
    ) and independence["verified"]
    n_states = len({row["state_id"] for row in rows})
    misranking = _one_shot_misranking(rows)
    misranking["eligible_as_go_no_go_gate"] = n_states >= 2
    if n_states < 2:
        misranking["scope_note"] = (
            "Descriptive only: one state with three implementations yields only "
            "three leave-one-draw decisions."
        )
    report = {
        "question": "When is one implementation a reliable measurement of a research idea?",
        "estimand": "assignment-level operational idea quality Q^ITT",
        "complete": complete,
        "n_states": n_states,
        "n_ideas": len({(row["state_id"], row["idea_label"]) for row in rows}),
        "n_assignments": len(rows),
        "valid_patch_rate": valid_count / len(rows) if rows else None,
        "faithful_or_partial_rate": uptake / len(rows) if rows else None,
        "drift_rate": drift / len(rows) if rows else None,
        "blind_primary_coverage": blind_covered / len(rows) if rows else 0.0,
        "fidelity_distribution": {
            label: labels.count(label)
            for label in sorted(set(labels) | {"faithful", "partial", "drift", "invalid"})
        },
        "utility_config": utility_config,
        "variance_decomposition": variance,
        "patch_diversity": patch_diversity,
        # Decisive divergence readout: identical predictions => same model => the
        # action space forced convergence and no lottery can exist.
        "prediction_divergence": prediction_divergence,
        # code-invalid vs operational timeout, kept apart (both stay in Q^ITT)
        "failure_kinds": failure_kinds,
        "same_patch_rerun": rerun_report,
        "one_shot_misranking": misranking,
        "utility_sensitivity": _utility_sensitivity(
            rows, utility_config=utility_config, rerun_variance=rerun_var
        ),
        "label_source_sensitivity": _label_source_sensitivity(
            rows, utility_config=utility_config, rerun_variance=rerun_var
        ),
        "fidelity_judging": (
            read_json(run_dir / "protocol" / "fidelity_report.json")
            if (run_dir / "protocol" / "fidelity_report.json").exists()
            else {"available": False}
        ),
        "fidelity_calibration": (
            read_json(run_dir / "protocol" / "fidelity_calibration.json")
            if (run_dir / "protocol" / "fidelity_calibration.json").exists()
            else {"available": False, "judge_is_discriminating": False}
        ),
        "physical_independence": independence,
        "structural_errors": {
            "duplicate_trials": duplicate_trials,
            "duplicate_hidden": duplicate_hidden,
            "invalid_hidden": invalid_hidden,
            "missing_hidden_for_valid_patch": missing_hidden,
        },
        "assignments": rows,
        "claim_status": (
            "single_state_detectability_only_no_generality_claim"
            if n_states == 1 else "exploratory_pilot_only"
        ),
    }
    write_json(run_dir / "lottery_analysis.json", report)
    return report


==> anc/ImplementationLottery/trust_hypo/model_client.py <==
"""Model client seam.

A ModelClient turns (system, user) into text + usage. Two implementations:
  * MockClient      deterministic, offline, no API — used by the smoke test;
  * DeepSeekClient  real DeepSeek-v4-pro via the Anthropic-compatible endpoint,
                    matching the material project's env convention.

Kept intentionally thin: the Trust-Hypo executor needs ONE card->patch turn plus
repairs, not the full campaign agent loop. Swapping in the heavier agent_core
loop later only means writing another Executor, not changing this contract.
"""

from __future__ import annotations

import os
import json
import hashlib
import tempfile
import threading
import time
from datetime import datetime, timezone
from pathlib import Path
from typing import Protocol


class ModelClient(Protocol):
    name: str
    def complete(self, system: str, user: str, *, max_tokens: int) -> tuple[str, dict]: ...


class OutputBudgetExhausted(RuntimeError):
    """The model consumed its output budget before completing usable text."""

    def __init__(self, message: str, *, usage: dict | None = None):
        super().__init__(message)
        # Preserve the completed provider response so an outer executor can count
        # the exhausted call against its frozen branch budget before retrying.
        self.usage = dict(usage or {})


class ApiCallCapExceeded(RuntimeError):
    """The pre-registered physical API-request cap has been reached."""


class ApiCallLedger:
    """Crash-tolerant ledger of physical model requests.

    An event is flushed *before* the HTTP request. Therefore a timeout, SIGINT,
    or process crash remains counted against the pre-registered call cap.
    Client forks share this object, so ideation, planning, execution, and repair
    draw from one run-global budget.
    """

    def __init__(self, *, cap: int | None, path: str | Path, resume: bool = False):
        if cap is not None and cap <= 0:
            raise ValueError("API call cap must be positive")
        self.cap = int(cap) if cap is not None else None
        self.path = Path(path)
        self._events: list[dict] = []
        self._started: dict[int, float] = {}
        self._lock = threading.Lock()
        if self.path.exists():
            if not resume:
                raise FileExistsError(f"refusing to overwrite API ledger: {self.path}")
            payload = json.loads(self.path.read_text("utf-8"))
            if payload.get("physical_call_cap", -1) != self.cap:
                raise ValueError(
                    "resume API cap does not match the frozen ledger: "
                    f"{self.cap} != {payload.get('physical_call_cap')}"
                )
            events = payload.get("events")
            if not isinstance(events, list):
                raise ValueError("resume API ledger has no valid events list")
            if [event.get("id") for event in events] != list(range(1, len(events) + 1)):
                raise ValueError("resume API ledger event ids are not contiguous")
            self._events = events
        else:
            if resume:
                raise FileNotFoundError(f"cannot resume missing API ledger: {self.path}")
            self._flush()

    @staticmethod
    def _now() -> str:
        return datetime.now(timezone.utc).replace(microsecond=0).isoformat()

    def _flush(self) -> None:
        self.path.parent.mkdir(parents=True, exist_ok=True)
        payload = {
            "physical_call_cap": self.cap,
            "physical_calls_started": len(self._events),
            "events": self._events,
        }
        fd, tmp = tempfile.mkstemp(
            prefix=f".{self.path.name}.", suffix=".tmp", dir=self.path.parent
        )
        try:
            with os.fdopen(fd, "w", encoding="utf-8") as handle:
                json.dump(payload, handle, indent=2, sort_keys=True)
                handle.flush()
                os.fsync(handle.fileno())
            os.replace(tmp, self.path)
        except BaseException:
            try:
                os.unlink(tmp)
            except FileNotFoundError:
                pass
            raise

    def start(
        self, *, role: str, model: str, max_tokens: int, system: str, user: str
    ) -> int:
        with self._lock:
            if self.cap is not None and len(self._events) >= self.cap:
                raise ApiCallCapExceeded(
                    f"physical API call cap reached ({self.cap})"
                )
            event_id = len(self._events) + 1
            self._events.append(
                {
                    "id": event_id,
                    "role": role,
                    "model": model,
                    "max_tokens": int(max_tokens),
                    "system_sha256": hashlib.sha256(system.encode()).hexdigest(),
                    "user_sha256": hashlib.sha256(user.encode()).hexdigest(),
                    "started_utc": self._now(),
                    "status": "started",
                }
            )
            self._started[event_id] = time.monotonic()
            self._flush()
            return event_id

    def finish(self, event_id: int, *, status: str, detail: dict) -> None:
        with self._lock:
            event = self._events[event_id - 1]
            if event["status"] != "started":
                raise RuntimeError(f"API ledger event {event_id} already finished")
            event["status"] = status
            event["finished_utc"] = self._now()
            started = self._started.pop(event_id, None)
            if started is not None:
                event["wall_s"] = round(time.monotonic() - started, 3)
            event["detail"] = detail
            self._flush()

    @property
    def physical_calls_started(self) -> int:
        return len(self._events)


def load_env_file(*candidates: str | Path) -> None:
    """setdefault KEY=VALUE lines from the first existing .env (CRLF-safe)."""
    for c in candidates:
        p = Path(c)
        if p.is_file():
            for line in p.read_text("utf-8").splitlines():
                line = line.strip()
                if not line or line.startswith("#") or "=" not in line:
                    continue
                k, v = line.split("=", 1)
                os.environ.setdefault(k.strip(), v.strip())
            return


class DeepSeekClient:
    """DeepSeek-v4-pro through the Anthropic-compatible endpoint.

    Reads ANTHROPIC_BASE_URL / ANTHROPIC_AUTH_TOKEN (or ANTHROPIC_API_KEY) from
    env or a .env file, exactly like multi_agent_material. Requires the
    `anthropic` package. Raises a clear error if unconfigured — never silently
    degrades to a fake."""

    name = "deepseek-v4-pro"

    def __init__(
        self,
        *,
        model: str = "deepseek-v4-pro",
        effort: str = "max",
        temperature: float = 0.6,
        timeout_s: float = 900.0,
        max_retries: int = 2,
        ledger: ApiCallLedger | None = None,
        role: str = "unspecified",
        env_files: tuple[str, ...] = (),
    ):
        load_env_file(*(env_files or (".env", "multi_agent_material/.env")))
        self.model = model
        self.name = model
        self.effort = effort
        self.temperature = temperature
        self.timeout_s = timeout_s
        self.max_retries = max_retries
        self.ledger = ledger
        self.role = role
        self.base_url = os.environ.get("ANTHROPIC_BASE_URL", "")
        self.token = os.environ.get("ANTHROPIC_AUTH_TOKEN") or os.environ.get(
            "ANTHROPIC_API_KEY", ""
        )

    def _client(self):
        try:
            import anthropic  # lazy: only needed for live runs
        except ImportError as e:  # pragma: no cover
            raise RuntimeError(
                "pip install anthropic to use DeepSeekClient (live runs)."
            ) from e
        if not self.token:
            raise RuntimeError(
                "No ANTHROPIC_AUTH_TOKEN/API_KEY found. Put it in .env "
                "(same convention as multi_agent_material)."
            )
        kwargs = {
            "auth_token": self.token,
            "timeout": self.timeout_s,
            # Retries are explicit below so one logical attempt cannot silently
            # expand into several uncounted physical HTTP requests.
            "max_retries": 0,
        }
        if self.base_url:
            kwargs["base_url"] = self.base_url
        return anthropic.Anthropic(**kwargs)

    def complete(self, system: str, user: str, *, max_tokens: int) -> tuple[str, dict]:
        client = self._client()
        if max_tokens < 256:
            raise ValueError(
                "DeepSeek reasoning can consume a very small output budget before "
                "emitting text; max_tokens must be at least 256."
            )

        last_error: Exception | None = None
        for attempt in range(self.max_retries + 1):
            event_id = None
            try:
                if self.ledger is not None:
                    event_id = self.ledger.start(
                        role=self.role,
                        model=self.model,
                        max_tokens=max_tokens,
                        system=system,
                        user=user,
                    )
                resp = client.messages.create(  # pragma: no cover (live endpoint)
                    model=self.model,
                    system=system,
                    max_tokens=max_tokens,
                    temperature=self.temperature,
                    messages=[{"role": "user", "content": user}],
                    extra_body={"output_config": {"effort": self.effort}},
                )
                text = "".join(
                    b.text for b in resp.content if getattr(b, "type", "") == "text"
                ).strip()
                raw_usage = resp.usage
                provider_usage = (
                    raw_usage.model_dump()
                    if hasattr(raw_usage, "model_dump")
                    else {
                        key: getattr(raw_usage, key)
                        for key in dir(raw_usage)
                        if not key.startswith("_")
                        and isinstance(
                            getattr(raw_usage, key),
                            (str, int, float, bool, type(None)),
                        )
                    }
                )
                usage = {
                    "input_tokens": getattr(raw_usage, "input_tokens", None),
                    "output_tokens": getattr(raw_usage, "output_tokens", None),
                    "cache_creation_input_tokens": getattr(
                        raw_usage, "cache_creation_input_tokens", None
                    ),
                    "cache_read_input_tokens": getattr(
                        raw_usage, "cache_read_input_tokens", None
                    ),
                    "stop_reason": getattr(resp, "stop_reason", None),
                    "requested_model": self.model,
                    "response_model": getattr(resp, "model", None),
                    "response_id": getattr(resp, "id", None),
                    "temperature": self.temperature,
                    "effort": self.effort,
                    "api_attempts": attempt + 1,
                    "physical_attempt_id": event_id,
                    "provider_usage": provider_usage,
                    "sampling_seed_supported": False,
                }
                if event_id is not None:
                    self.ledger.finish(
                        event_id,
                        status="response",
                        detail={k: v for k, v in usage.items() if k != "physical_attempt_id"},
                    )
                if usage["stop_reason"] == "max_tokens":
                    error = OutputBudgetExhausted(
                        "DeepSeek exhausted max_tokens; truncated output is rejected "
                        f"(stop_reason={usage['stop_reason']!r}, "
                        f"output_tokens={usage['output_tokens']!r}).",
                        usage=usage,
                    )
                    raise error
                if not text:
                    raise RuntimeError(
                        "DeepSeek returned no text block "
                        f"(stop_reason={usage['stop_reason']!r}, "
                        f"output_tokens={usage['output_tokens']!r})."
                    )
                return text, usage
            except OutputBudgetExhausted as exc:
                last_error = exc
                break
            except Exception as exc:  # API/transient/empty-output failures
                if event_id is not None:
                    # A completed response is already finalized above. Network
                    # and protocol errors reach this branch while still started.
                    try:
                        self.ledger.finish(
                            event_id,
                            status="error",
                            detail={"type": type(exc).__name__, "message": str(exc)[:2000]},
                        )
                    except RuntimeError:
                        pass
                last_error = exc
                if attempt >= self.max_retries:
                    break
                time.sleep(min(2 ** attempt, 8))
        if isinstance(last_error, OutputBudgetExhausted):
            # This response is not retried inside the transport client. The caller
            # owns the scientific branch budget and decides whether a compact repair
            # call is still allowed.
            raise last_error
        raise RuntimeError(
            f"DeepSeek completion failed after {self.max_retries + 1} attempts: "
            f"{last_error}"
        ) from last_error

    def fork(self) -> "DeepSeekClient":
        """Return a stateless client with the same frozen sampling configuration."""
        return DeepSeekClient(
            model=self.model,
            effort=self.effort,
            temperature=self.temperature,
            timeout_s=self.timeout_s,
            max_retries=self.max_retries,
            ledger=self.ledger,
            role=self.role,
        )


class MockClient:
    """Deterministic offline client. Emits a valid FILE-block patch guided by the
    card/plan hint in the user message, so LLMPatchExecutor runs with no API."""

    name = "mock"

    def fork(self) -> "MockClient":
        return MockClient()

    def complete(self, system: str, user: str, *, max_tokens: int) -> tuple[str, dict]:
        low = user.lower()
        axis = "model" if any(w in low for w in ("model", "estimator", "tune")) else "feature"
        leaf = "models.py" if axis == "model" else "features.py"
        fname = f"pipeline/{leaf}" if f"pipeline/{leaf}" in user else leaf
        # Return a full-file replacement in the executor's expected block format.
        body = (
            f'"""{axis} surface (mock patch)."""\n\n\n'
            f"def _trust_hypo_{axis}_block():\n"
            f"    # single declared intervention on the {axis} axis\n"
            f"    return 1\n"
        )
        text = f"<<<FILE {fname}>>>\n{body}<<<END>>>\n"
        return text, {"input_tokens": 0, "output_tokens": 0}


==> anc/ImplementationLottery/trust_hypo/recorder.py <==
"""Artifact Recorder (Component 5).

Saves the full record for EVERY branch (not only winners): the prompt packet,
transcript, patch files, model/budget/cost, fidelity evidence, development score,
and the sealed-hidden pointer. All under runs/<run>/<state>/<condition>_r<rep>/.
"""

from __future__ import annotations

import json
import os
import tempfile
from pathlib import Path, PurePosixPath
from typing import Any

from ._util import write_json
from .state_exporter import safe_relative_path
from .types import TrialRecord


def branch_dir(run_dir: Path, state_id: str, condition: str, replicate: int) -> Path:
    state_part = safe_relative_path(state_id)
    condition_part = safe_relative_path(condition)
    if len(state_part.parts) != 1:
        raise ValueError(f"state_id must be one path component: {state_id!r}")
    if len(condition_part.parts) != 1:
        raise ValueError(f"condition must be one path component: {condition!r}")
    if not isinstance(replicate, int) or isinstance(replicate, bool) or replicate < 0:
        raise ValueError(f"replicate must be a non-negative integer: {replicate!r}")
    return Path(run_dir) / state_part.name / f"{condition_part.name}_r{replicate}"


def _assert_safe_output_dir(root: Path, target: Path) -> None:
    """Reject pre-existing symlink components and any resolved root escape."""
    root.mkdir(parents=True, exist_ok=True)
    root_resolved = root.resolve()
    current = root
    for part in target.relative_to(root).parts:
        current = current / part
        if current.exists() and current.is_symlink():
            raise ValueError(f"symlink is forbidden in recorder output path: {current}")
    target_resolved = target.resolve(strict=False)
    try:
        target_resolved.relative_to(root_resolved)
    except ValueError as exc:
        raise ValueError(f"recorder output escapes run_dir: {target}") from exc


def _atomic_write_json(path: Path, obj: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fd, tmp_name = tempfile.mkstemp(prefix=f".{path.name}.", suffix=".tmp", dir=path.parent)
    try:
        with os.fdopen(fd, "w", encoding="utf-8") as handle:
            json.dump(obj, handle, indent=2, sort_keys=True, ensure_ascii=False)
            handle.flush()
            os.fsync(handle.fileno())
        os.replace(tmp_name, path)
    except Exception:
        try:
            os.unlink(tmp_name)
        except FileNotFoundError:
            pass
        raise


def record_trial(
    run_dir: Path,
    record: TrialRecord,
    *,
    packet: dict[str, Any],
    patch_files: dict[str, str],
    transcript: str,
) -> Path:
    run_dir = Path(run_dir)
    d = branch_dir(run_dir, record.state_id, record.condition, record.replicate)
    _assert_safe_output_dir(run_dir, d)
    d.mkdir(parents=True, exist_ok=True)

    # Successful branch records are immutable. A retry must receive a new run id
    # or replicate id rather than overwrite the audit trail in place.
    reserved = (
        d / "trial.json", d / "packet.json", d / "transcript.txt", d / "patch"
    )
    if any(path.exists() for path in reserved):
        raise FileExistsError(f"branch record already exists and will not be overwritten: {d}")

    validated_patches: list[tuple[PurePosixPath, str]] = []
    canonical_paths: set[str] = set()
    for rel, content in patch_files.items():
        safe = safe_relative_path(rel)
        canonical = safe.as_posix()
        if canonical in canonical_paths:
            raise ValueError(f"duplicate normalized patch path: {rel!r}")
        if not isinstance(content, str):
            raise TypeError(f"patch content must be text for {rel!r}")
        canonical_paths.add(canonical)
        validated_patches.append((safe, content))

    write_json(d / "trial.json", record.to_dict())
    write_json(d / "packet.json", packet)  # what the executor was allowed to see
    (d / "transcript.txt").write_text(transcript or "", "utf-8")
    patch_root = d / "patch"
    patch_root.mkdir(parents=True, exist_ok=False)
    for safe, content in validated_patches:
        p = patch_root.joinpath(*safe.parts)
        try:
            p.resolve(strict=False).relative_to(patch_root.resolve())
        except ValueError as exc:  # defense in depth after safe_relative_path
            raise ValueError(f"patch path escapes recorder root: {safe}") from exc
        p.parent.mkdir(parents=True, exist_ok=True)
        p.write_text(content, "utf-8")
    return d


def update_trial(run_dir: Path, record: TrialRecord) -> Path:
    """Atomically update only ``trial.json`` for a staged branch record.

    The identity tuple is immutable and the original packet, transcript and patch
    are deliberately left untouched. This supports ``patched -> dev -> hidden``
    lifecycle updates without weakening the append-only evidence boundary.
    """
    run_dir = Path(run_dir)
    d = branch_dir(run_dir, record.state_id, record.condition, record.replicate)
    _assert_safe_output_dir(run_dir, d)
    trial_path = d / "trial.json"
    if not d.is_dir() or not trial_path.is_file():
        raise FileNotFoundError(f"branch must be recorded before it can be updated: {d}")

    with trial_path.open("r", encoding="utf-8") as handle:
        previous = json.load(handle)
    identity = ("state_id", "domain", "condition", "replicate")
    current = record.to_dict()
    changed = {
        key: (previous.get(key), current.get(key))
        for key in identity
        if previous.get(key) != current.get(key)
    }
    if changed:
        raise ValueError(f"trial identity cannot change during update: {changed}")

    _atomic_write_json(trial_path, current)
    return d


def index_run(run_dir: Path, records: list[TrialRecord]) -> None:
    write_json(
        run_dir / "index.json",
        {
            "n_trials": len(records),
            "trials": [
                {
                    "state_id": r.state_id,
                    "domain": r.domain,
                    "condition": r.condition,
                    "replicate": r.replicate,
                    "status": r.status,
                    "development_score": r.development_score,
                    "fidelity": (r.fidelity or {}).get("final_label"),
                }
                for r in records
            ],
        },
    )


==> anc/ImplementationLottery/trust_hypo/reliability_replay.py <==
"""Leakage-resistant offline replay for reliability-aware replication.

The replay has exactly three implementation draws per idea.  It therefore uses
one draw for the initial decision, one as the optional follow-up, and leaves the
third completely untouched as a next-draw evaluation.  All six role permutations
are averaged inside a state; the state, never a permutation, is the independent
unit.

This module intentionally evaluates a 1 -> 2 decision.  A 2 -> 3 policy would
consume all observed draws and would need a fourth draw for honest evaluation.
"""

from __future__ import annotations

import itertools
import math
import random
import statistics
from pathlib import Path
from typing import Any, Iterable

from ._util import read_json


ArmData = dict[str, dict[str, dict[int, float]]]
POLICIES = ("one_shot", "top2_always", "uniform_two_shot", "adaptive")


def _short_state(state_id: str) -> str:
    parts = state_id.split("_t", 1)
    return "t" + parts[1].split("_", 1)[0] if len(parts) == 2 else state_id


def load_arm_data(run_dirs: Iterable[Path]) -> ArmData:
    """Load the frozen primary Q^ITT utilities from one executor arm."""
    data: ArmData = {}
    for run_dir in run_dirs:
        analysis = read_json(Path(run_dir) / "lottery_analysis.json")
        for row in analysis["assignments"]:
            state = _short_state(str(row["state_id"]))
            idea = str(row["idea_label"])
            replicate = int(row["replicate"])
            utility = float(row["utility"])
            if not math.isfinite(utility):
                raise ValueError(f"non-finite utility for {state}/{idea}/r{replicate}")
            cell = data.setdefault(state, {}).setdefault(idea, {})
            if replicate in cell:
                raise ValueError(f"duplicate assignment for {state}/{idea}/r{replicate}")
            cell[replicate] = utility
    return data


def validate_balanced(
    data: ArmData, *, expected_states: int, expected_ideas: int,
    expected_implementations: int,
) -> tuple[list[str], list[str], list[int]]:
    """Fail closed unless every state has the same complete replay matrix."""
    states = sorted(data)
    if len(states) != expected_states:
        raise ValueError(f"expected {expected_states} states, found {len(states)}")
    idea_sets = {tuple(sorted(data[state])) for state in states}
    if len(idea_sets) != 1:
        raise ValueError("idea labels differ across states")
    ideas = list(next(iter(idea_sets)))
    if len(ideas) != expected_ideas:
        raise ValueError(f"expected {expected_ideas} ideas, found {len(ideas)}")
    replicate_sets = {
        tuple(sorted(data[state][idea])) for state in states for idea in ideas
    }
    if len(replicate_sets) != 1:
        raise ValueError("replicate labels differ across state/idea cells")
    replicates = list(next(iter(replicate_sets)))
    if len(replicates) != expected_implementations:
        raise ValueError(
            f"expected {expected_implementations} implementations, found {len(replicates)}"
        )
    if expected_implementations != 3:
        raise ValueError("the leakage-resistant replay currently requires exactly 3 draws")
    return states, ideas, replicates


def pooled_within_cell_sd(data: ArmData, states: Iterable[str]) -> float:
    """Pooled within-(state, idea) SD on training states only.

    This is the observed single-draw implementation-plus-evaluator noise.  It is
    intentionally not the unstable implementation/idea component ratio.
    """
    ss = 0.0
    df = 0
    for state in states:
        for values in data[state].values():
            draws = list(values.values())
            mean = statistics.mean(draws)
            ss += sum((value - mean) ** 2 for value in draws)
            df += len(draws) - 1
    if df <= 0:
        raise ValueError("within-cell noise needs at least one residual degree of freedom")
    return math.sqrt(ss / df)


def _ordered_ideas(scores: dict[str, float]) -> list[str]:
    return sorted(scores, key=lambda idea: (scores[idea], idea), reverse=True)


def _regret(reference: dict[str, float], chosen: str) -> float:
    return max(reference.values()) - reference[chosen]


def replay_scenario(
    state_data: dict[str, dict[int, float]], *, initial: int, followup: int,
    evaluation: int, difference_noise: float, threshold: float,
) -> dict[str, Any]:
    """Evaluate all policies for one honest draw-role assignment."""
    initial_scores = {idea: draws[initial] for idea, draws in state_data.items()}
    first_order = _ordered_ideas(initial_scores)
    top_two = first_order[:2]
    gap = initial_scores[top_two[0]] - initial_scores[top_two[1]]
    if difference_noise > 0:
        signal = gap / difference_noise
    else:
        signal = math.inf if gap > 0 else 0.0

    two_scores = {
        idea: statistics.mean((draws[initial], draws[followup]))
        for idea, draws in state_data.items()
    }
    top2_choice = _ordered_ideas({idea: two_scores[idea] for idea in top_two})[0]
    uniform_choice = _ordered_ideas(two_scores)[0]
    replicate = signal < threshold
    adaptive_choice = top2_choice if replicate else top_two[0]
    reference = {idea: draws[evaluation] for idea, draws in state_data.items()}

    choices = {
        "one_shot": top_two[0],
        "top2_always": top2_choice,
        "uniform_two_shot": uniform_choice,
        "adaptive": adaptive_choice,
    }
    costs = {
        "one_shot": 4.0,
        "top2_always": 6.0,
        "uniform_two_shot": 8.0,
        "adaptive": 6.0 if replicate else 4.0,
    }
    return {
        "roles": {"initial": initial, "followup": followup, "evaluation": evaluation},
        "initial_top_two": top_two,
        "initial_gap": gap,
        "difference_noise": difference_noise,
        "signal_to_noise": signal if math.isfinite(signal) else None,
        "adaptive_replicated": replicate,
        "choices": choices,
        "regret": {name: _regret(reference, choice) for name, choice in choices.items()},
        "cost": costs,
    }


def evaluate_threshold(
    data: ArmData, states: Iterable[str], *, difference_noise: float,
    threshold: float,
) -> dict[str, float]:
    state_rows = []
    for state in states:
        rows = [
            replay_scenario(
                data[state], initial=roles[0], followup=roles[1], evaluation=roles[2],
                difference_noise=difference_noise, threshold=threshold,
            )
            for roles in itertools.permutations(sorted(next(iter(data[state].values()))))
        ]
        state_rows.append({
            "regret": statistics.mean(row["regret"]["adaptive"] for row in rows),
            "cost": statistics.mean(row["cost"]["adaptive"] for row in rows),
        })
    return {
        "threshold": threshold,
        "mean_regret": statistics.mean(row["regret"] for row in state_rows),
        "mean_cost": statistics.mean(row["cost"] for row in state_rows),
    }


def select_threshold(
    data: ArmData, training_states: list[str], *, candidates: list[float],
    budget_cap: float,
) -> tuple[float, float, list[dict[str, float]]]:
    """Select a threshold by inner LOSO, entirely inside the outer training fold.

    Noise calibration for an inner validation state excludes that state too.
    This avoids using an outcome both to calibrate the gate and to score it.
    """
    if len(training_states) < 2:
        raise ValueError("nested threshold selection needs at least 2 training states")
    per_threshold: dict[float, list[dict[str, float]]] = {
        value: [] for value in candidates
    }
    for inner_held in training_states:
        calibration_states = [
            state for state in training_states if state != inner_held
        ]
        difference_noise = math.sqrt(2.0) * pooled_within_cell_sd(
            data, calibration_states
        )
        for value in candidates:
            row = evaluate_threshold(
                data, [inner_held], difference_noise=difference_noise,
                threshold=value,
            )
            row["validation_state"] = inner_held
            row["difference_noise"] = difference_noise
            per_threshold[value].append(row)
    grid = [
        {
            "threshold": value,
            "mean_regret": statistics.mean(
                row["mean_regret"] for row in per_threshold[value]
            ),
            "mean_cost": statistics.mean(
                row["mean_cost"] for row in per_threshold[value]
            ),
            "inner_folds": per_threshold[value],
        }
        for value in candidates
    ]
    feasible = [row for row in grid if row["mean_cost"] <= budget_cap + 1e-12]
    if not feasible:
        raise ValueError("no replay threshold satisfies the frozen training budget cap")
    chosen = min(
        feasible,
        key=lambda row: (row["mean_regret"], row["mean_cost"], row["threshold"]),
    )
    outer_difference_noise = math.sqrt(2.0) * pooled_within_cell_sd(
        data, training_states
    )
    return chosen["threshold"], outer_difference_noise, grid


def outer_loso_replay(
    data: ArmData, *, threshold_candidates: list[float], budget_cap: float,
) -> list[dict[str, Any]]:
    """Generate honest state-level replay cards under outer LOSO."""
    states = sorted(data)
    output = []
    for held_state in states:
        training = [state for state in states if state != held_state]
        threshold, difference_noise, grid = select_threshold(
            data, training, candidates=threshold_candidates, budget_cap=budget_cap
        )
        replicates = sorted(next(iter(data[held_state].values())))
        scenarios = [
            replay_scenario(
                data[held_state], initial=roles[0], followup=roles[1],
                evaluation=roles[2], difference_noise=difference_noise,
                threshold=threshold,
            )
            for roles in itertools.permutations(replicates)
        ]
        fixed_thresholds = {}
        for candidate in threshold_candidates:
            candidate_rows = [
                replay_scenario(
                    data[held_state], initial=roles[0], followup=roles[1],
                    evaluation=roles[2], difference_noise=difference_noise,
                    threshold=candidate,
                )
                for roles in itertools.permutations(replicates)
            ]
            fixed_thresholds[str(candidate)] = {
                "threshold": candidate,
                "mean_regret": statistics.mean(
                    row["regret"]["adaptive"] for row in candidate_rows
                ),
                "mean_cost": statistics.mean(
                    row["cost"]["adaptive"] for row in candidate_rows
                ),
                "replication_fraction": statistics.mean(
                    float(row["adaptive_replicated"]) for row in candidate_rows
                ),
            }
        output.append({
            "state": held_state,
            "training_states": training,
            "selected_threshold": threshold,
            "training_difference_noise": difference_noise,
            "training_grid": grid,
            "fixed_thresholds": fixed_thresholds,
            "n_role_permutations": len(scenarios),
            "adaptive_replication_fraction": statistics.mean(
                float(row["adaptive_replicated"]) for row in scenarios
            ),
            "policy": {
                name: {
                    "mean_regret": statistics.mean(row["regret"][name] for row in scenarios),
                    "mean_cost": statistics.mean(row["cost"][name] for row in scenarios),
                }
                for name in POLICIES
            },
            "scenarios": scenarios,
        })
    return output


def percentile(values: list[float], q: float) -> float:
    ordered = sorted(values)
    index = min(len(ordered) - 1, max(0, int(q * len(ordered))))
    return ordered[index]


def cluster_mean_interval(
    values: list[float], *, draws: int, seed: int,
) -> list[float]:
    rng = random.Random(seed)
    sampled = [
        statistics.mean(rng.choice(values) for _ in values)
        for _ in range(draws)
    ]
    return [percentile(sampled, 0.025), percentile(sampled, 0.975)]


def exact_paired_sign_flip(values: list[float]) -> float:
    observed = abs(statistics.mean(values))
    extreme = sum(
        abs(statistics.mean(sign * value for sign, value in zip(signs, values)))
        >= observed - 1e-15
        for signs in itertools.product((-1.0, 1.0), repeat=len(values))
    )
    return extreme / (2 ** len(values))


def summarize_replay(
    state_cards: list[dict[str, Any]], *, bootstrap_draws: int, bootstrap_seed: int,
) -> dict[str, Any]:
    """Aggregate only after averaging permutations inside each state."""
    policies: dict[str, Any] = {}
    for name in POLICIES:
        regrets = [row["policy"][name]["mean_regret"] for row in state_cards]
        costs = [row["policy"][name]["mean_cost"] for row in state_cards]
        policies[name] = {
            "mean_regret": statistics.mean(regrets),
            "regret_95_cluster_interval": cluster_mean_interval(
                regrets, draws=bootstrap_draws, seed=bootstrap_seed
            ),
            "mean_cost": statistics.mean(costs),
            "cost_95_cluster_interval": cluster_mean_interval(
                costs, draws=bootstrap_draws, seed=bootstrap_seed + 1
            ),
            "per_state_regret": dict(zip((row["state"] for row in state_cards), regrets)),
            "per_state_cost": dict(zip((row["state"] for row in state_cards), costs)),
        }

    adaptive_cost = policies["adaptive"]["mean_cost"]
    mix = min(1.0, max(0.0, (adaptive_cost - 4.0) / 2.0))
    matched_state = {}
    for row in state_cards:
        one = row["policy"]["one_shot"]["mean_regret"]
        top2 = row["policy"]["top2_always"]["mean_regret"]
        matched_state[row["state"]] = (1.0 - mix) * one + mix * top2
    matched_values = list(matched_state.values())
    policies["cost_matched_random_gate"] = {
        "definition": "outcome-independent convex mixture of one_shot and top2_always",
        "top2_mixture_probability": mix,
        "mean_regret": statistics.mean(matched_values),
        "regret_95_cluster_interval": cluster_mean_interval(
            matched_values, draws=bootstrap_draws, seed=bootstrap_seed + 2
        ),
        "mean_cost": adaptive_cost,
        "per_state_regret": matched_state,
    }

    adaptive_state = policies["adaptive"]["per_state_regret"]
    paired = [
        adaptive_state[state] - matched_state[state]
        for state in sorted(adaptive_state)
    ]
    difference = statistics.mean(paired)
    interval = cluster_mean_interval(
        paired, draws=bootstrap_draws, seed=bootstrap_seed + 3
    )
    status = (
        "supported" if interval[1] < 0
        else "directional_only" if difference < 0
        else "not_supported"
    )
    threshold_curve = []
    threshold_keys = list(state_cards[0]["fixed_thresholds"])
    for offset, key in enumerate(threshold_keys):
        regrets = [row["fixed_thresholds"][key]["mean_regret"] for row in state_cards]
        costs = [row["fixed_thresholds"][key]["mean_cost"] for row in state_cards]
        mean_cost = statistics.mean(costs)
        threshold_mix = min(1.0, max(0.0, (mean_cost - 4.0) / 2.0))
        matched = [
            (1.0 - threshold_mix) * row["policy"]["one_shot"]["mean_regret"]
            + threshold_mix * row["policy"]["top2_always"]["mean_regret"]
            for row in state_cards
        ]
        paired_threshold = [value - base for value, base in zip(regrets, matched)]
        threshold_curve.append({
            "threshold": state_cards[0]["fixed_thresholds"][key]["threshold"],
            "mean_cost": mean_cost,
            "mean_regret": statistics.mean(regrets),
            "regret_95_cluster_interval": cluster_mean_interval(
                regrets, draws=bootstrap_draws, seed=bootstrap_seed + 10 + offset
            ),
            "cost_matched_random_gate_regret": statistics.mean(matched),
            "adaptive_minus_matched_random": statistics.mean(paired_threshold),
            "difference_95_cluster_interval": cluster_mean_interval(
                paired_threshold, draws=bootstrap_draws,
                seed=bootstrap_seed + 30 + offset,
            ),
            "exact_paired_sign_flip_p_two_sided": exact_paired_sign_flip(
                paired_threshold
            ),
        })

    return {
        "n_states": len(state_cards),
        "n_role_permutations_per_state": 6,
        "policies": policies,
        "secondary_operating_point_comparison": {
            "name": "adaptive_minus_cost_matched_random_gate",
            "mean_regret_difference": difference,
            "difference_95_cluster_interval": interval,
            "exact_paired_sign_flip_p_two_sided": exact_paired_sign_flip(paired),
            "states_adaptive_better": sum(value < 0 for value in paired),
            "states_adaptive_worse": sum(value > 0 for value in paired),
            "states_tied": sum(value == 0 for value in paired),
            "evidence_status": status,
        },
        "selected_thresholds": {
            row["state"]: row["selected_threshold"] for row in state_cards
        },
        "training_difference_noise": {
            row["state"]: row["training_difference_noise"] for row in state_cards
        },
        "fixed_threshold_cross_fitted_curve": threshold_curve,
        "state_cards": state_cards,
    }


==> anc/ImplementationLottery/trust_hypo/runner.py <==
"""Condition Runner (Component 2).

Runs the sealed protocol for one frozen state across matched conditions. Each
(state x condition x replicate) gets an isolated work directory, a fresh executor
context, a fixed budget, and a per-branch seed. The hidden score is sealed and
its value is never returned into runner control flow.
"""

from __future__ import annotations

import hashlib
import random
import shutil
import time
from pathlib import Path
from typing import Optional

from . import fidelity as fidelity_mod
from . import recorder
from ._util import now_utc, write_json
from .cards import Ideator, Planner, freeze_card, freeze_plan, make_null_card
from .conditions import build_executor_input
from .evaluator import Evaluator, seal_hidden
from .executor import Executor
from .types import (
    Budget,
    Condition,
    FrozenState,
    HypothesisCard,
    Plan,
    TrialRecord,
)


def _branch_budget(base: Budget, condition: Condition, replicate: int) -> Budget:
    # Common-random-number schedule: matched conditions in the same replicate
    # receive the same declared seed. The DeepSeek API does not currently expose
    # a sampling seed, so Patch.cost records whether the seed was actually applied.
    seed = base.seed + replicate * 1000
    return Budget(
        max_turns=base.max_turns,
        token_budget=base.token_budget,
        max_tokens_per_call=base.max_tokens_per_call,
        tool_calls=base.tool_calls,
        repair_attempts=base.repair_attempts,
        seed=seed,
    )


def replicate_nonce(state: FrozenState, arm_label: str, replicate: int) -> str:
    """Deterministic, pre-registerable per-replicate nonce.

    A pure function of the frozen state hash, arm, and replicate index -- nothing
    hidden or outcome-derived -- so it is reproducible and auditable. It is fed
    into the executor prompt so that each replicate is a genuinely INDEPENDENT
    draft (a different physical request with fresh context), rather than a byte
    re-run of the same prompt under an endpoint that ignores the sampling seed.
    """
    return hashlib.sha256(
        f"replicate-nonce:v1:{state.state_sha256}:{arm_label}:{replicate}".encode()
    ).hexdigest()[:16]


def run_trial(
    state: FrozenState,
    condition: Condition,
    replicate: int,
    *,
    real_card: HypothesisCard,
    null_card: Optional[HypothesisCard],
    plan: Optional[Plan],
    executor: Executor,
    budget: Budget,
    run_dir: Path,
    direct_executor: Optional[Executor] = None,
    arm_label: Optional[str] = None,
) -> TrialRecord:
    # arm_label lets the H family carry card-quality variants (H:weak, H:wrong, ...)
    # on distinct branches while still building an H packet. Defaults to the plain
    # condition code so existing H/R/N/D behaviour is unchanged.
    label = arm_label or condition.value
    from .state_exporter import verify_state
    verify_state(state)
    if condition is Condition.R:
        if plan is None:
            raise ValueError("R branch requires an independent plan")
        packet = build_executor_input(condition, state, plan=plan)
    else:
        packet = build_executor_input(
            condition, state, real_card=real_card, null_card=null_card
        )
    # Each replicate is an independent draft, not a re-run of one prompt.
    nonce = replicate_nonce(state, label, replicate)
    packet["replicate_nonce"] = nonce
    bdir = recorder.branch_dir(run_dir, state.state_id, label, replicate)
    workdir = bdir / "work"
    if bdir.exists():
        raise FileExistsError(f"refusing to overwrite existing branch: {bdir}")
    workdir.mkdir(parents=True, exist_ok=False)
    bbudget = _branch_budget(budget, condition, replicate)

    selected_executor = direct_executor if condition is Condition.D else executor
    if condition is Condition.D and selected_executor is None:
        raise ValueError("D requires a separately configured generator-direct executor")
    if hasattr(selected_executor, "fork"):
        selected_executor = selected_executor.fork()

    try:
        patch = selected_executor.implement(state, packet, workdir, bbudget)
    except Exception as exc:
        code_dst = workdir / "code"
        if not code_dst.exists():
            shutil.copytree(Path(state.code_dir), code_dst)
        from .types import Patch
        patch = Patch(
            files_changed={}, edited_axes=[], status="crash", transcript="",
            cost={"tokens": 0, "dollars": 0.0, "wall_s": 0.0,
                  "tool_calls": 0, "repairs": 0},
            notes=f"executor_error:{type(exc).__name__}: {exc}",
        )
    # Record the replicate nonce on every branch (including mock/crash) so the
    # independent-draft accounting in analysis is always auditable.
    patch.cost.setdefault("replicate_nonce", nonce)

    # Diff against the PRISTINE frozen export, not the workdir copy the executor
    # edited in place (that copy already contains the edits -> would look like no-op).
    baseline_dir = Path(state.code_dir)

    card_seen = {
        Condition.H: real_card,
        Condition.N: null_card,
        Condition.D: real_card,
        Condition.R: None,
    }[condition]
    fid = fidelity_mod.audit(
        state, condition, card_seen, patch, baseline_dir,
        plan=(plan if condition is Condition.R else None),
    )

    rec = TrialRecord(
        state_id=state.state_id,
        domain=state.domain,
        condition=label,
        replicate=replicate,
        card_sha256=(card_seen.sha256 if card_seen else None),
        plan_sha256=(plan.sha256 if plan is not None else None),
        patch=patch.to_dict(),
        development_score=None,
        hidden_score_sealed_path=None,
        fidelity=fid.to_dict(),
        budget=bbudget.to_dict(),
        seed=bbudget.seed,
        created_utc=now_utc(),
        status=patch.status,
    )
    recorder.record_trial(
        run_dir, rec, packet=packet, patch_files=patch.files_changed,
        transcript=patch.transcript,
    )
    return rec


def _rewrite_record(run_dir: Path, record: TrialRecord) -> None:
    recorder.update_trial(run_dir, record)


def evaluate_development(
    state: FrozenState,
    records: list[TrialRecord],
    *,
    evaluator: Evaluator,
    run_dir: Path,
) -> None:
    """Evaluate already-frozen patches. No executor is invoked in this phase."""
    for record in records:
        d = recorder.branch_dir(run_dir, record.state_id, record.condition, record.replicate)
        patch = __import__("trust_hypo.types", fromlist=["Patch"]).Patch(**record.patch)
        started = time.monotonic()
        try:
            record.development_score = evaluator.run_development(state, patch, d / "work")
        except Exception as exc:
            record.status = "development_error"
            record.patch["status"] = "development_error"
            record.patch["notes"] = (
                record.patch.get("notes", "")
                + f"; development_error:{type(exc).__name__}: {exc}"
            )
        finally:
            record.patch.setdefault("cost", {})["development_evaluation_wall_s"] = round(
                time.monotonic() - started, 3
            )
        _rewrite_record(run_dir, record)


def evaluate_hidden(
    state: FrozenState,
    records: list[TrialRecord],
    *,
    evaluator: Evaluator,
    run_dir: Path,
) -> None:
    """Reveal hidden outcomes only after every supplied patch is frozen."""
    for record in records:
        if record.hidden_score_sealed_path:
            raise RuntimeError(f"hidden score already exists for {record.state_id}/{record.condition}")
        d = recorder.branch_dir(run_dir, record.state_id, record.condition, record.replicate)
        patch = __import__("trust_hypo.types", fromlist=["Patch"]).Patch(**record.patch)
        started = time.monotonic()
        try:
            hidden_value = evaluator.run_hidden(state, patch, d / "work")
            record.hidden_score_sealed_path = seal_hidden(
                run_dir, state.state_id, record.condition, record.replicate, hidden_value
            )
        except Exception as exc:
            record.status = "hidden_error"
            record.patch["status"] = "hidden_error"
            record.patch["notes"] = (
                record.patch.get("notes", "")
                + f"; hidden_error:{type(exc).__name__}: {exc}"
            )
        finally:
            record.patch.setdefault("cost", {})["hidden_evaluation_wall_s"] = round(
                time.monotonic() - started, 3
            )
        _rewrite_record(run_dir, record)


def run_state(
    state: FrozenState,
    *,
    executor: Executor,
    evaluator: Evaluator,
    ideator: Ideator,
    planner: Planner,
    budget: Budget,
    conditions: tuple[Condition, ...],
    replicates: int,
    run_dir: Path,
    generator_name: str = "ideator",
    planner_name: str = "planner",
    direct_executor: Optional[Executor] = None,
    evaluate_hidden_now: bool = True,
) -> tuple[list[TrialRecord], dict]:
    """Freeze inputs, generate every patch, then evaluate in sealed phases."""
    try:
        from .state_exporter import verify_state
        verify_state(state)
    except ImportError:  # compatibility while older bundles are migrated
        pass
    if Condition.D in conditions and direct_executor is None:
        raise ValueError(
            "D is not a prompt variant of H; provide a generator-direct executor "
            "or omit D from the pilot."
        )
    card = freeze_card(state, ideator, generator=generator_name)
    plan = freeze_plan(state, planner, planner_name=planner_name)
    # The paper-facing protocol is the paired H/R decision. Diagnostic N is
    # generated only when explicitly requested, so a main run does not acquire
    # extra arms or artifacts merely because the harness supports them.
    null = make_null_card(card) if Condition.N in conditions else None

    # Persist the frozen inputs before any long-running executor request. The
    # executor's READ/GREP interface is confined to state.files, so this audit
    # evidence is not discoverable by sibling branches.
    cards_dir = run_dir / state.state_id / "cards"
    write_json(cards_dir / "real_card.json", card.to_dict())
    write_json(cards_dir / "plan.json", plan.to_dict())
    if null is not None:
        write_json(cards_dir / "null_card.json", null.to_dict())
    write_json(
        cards_dir / "generation_traces.json",
        {"ideator": getattr(ideator, "last_trace", {}),
         "planner": getattr(planner, "last_trace", {})},
    )

    records: list[TrialRecord] = []
    schedule = [(cond, rep) for rep in range(replicates) for cond in conditions]
    schedule_seed = int(hashlib.sha256(
        f"{state.state_sha256}:{budget.seed}".encode()
    ).hexdigest()[:16], 16)
    random.Random(schedule_seed).shuffle(schedule)
    write_json(
        run_dir / state.state_id / "schedule.json",
        {"seed": schedule_seed,
         "order": [{"condition": c.value, "replicate": r} for c, r in schedule]},
    )

    # Phase 1: all code patches are generated and pre-evaluation fidelity is audited.
    for cond, rep in schedule:
        records.append(
            run_trial(
                state, cond, rep,
                real_card=card, null_card=null, plan=plan,
                executor=executor, budget=budget, run_dir=run_dir,
                direct_executor=direct_executor,
            )
        )

    # Phase 2: visible development outcomes. Patches cannot be modified afterward.
    evaluate_development(state, records, evaluator=evaluator, run_dir=run_dir)
    # Phase 3 is optional so the CLI can wait until ALL states have completed.
    if evaluate_hidden_now:
        evaluate_hidden(state, records, evaluator=evaluator, run_dir=run_dir)

    return records, {
        "card": card.to_dict(), "plan": plan.to_dict(),
        "null": null.to_dict() if null is not None else None,
        "schedule_seed": schedule_seed,
    }


==> anc/ImplementationLottery/trust_hypo/selection_policy.py <==
"""Selection distributions over finite banks of independent implementations."""
from itertools import combinations

import numpy as np

from .decision_audit import TOL, THRESHOLDS_PP

POLICIES = {'one':(1,'mean'),'mean3':(3,'mean'),'max3':(3,'max'),
            'mean5':(5,'mean'),'max5':(5,'max')}


def choice_distribution(scores, labels, count, aggregation, *, fixed=False, include_baseline=False):
    """Freeze choices using selection scores alone."""
    scores=np.asarray(scores,dtype=float)
    if scores.ndim!=2 or scores.shape[0]!=len(labels) or len(labels)<2:
        raise ValueError('A policy needs at least two score rows and matching labels')
    if list(labels)!=sorted(labels) or len(set(labels))!=len(labels):
        raise ValueError('Labels must be unique and sorted for the fixed tie rule')
    if not np.isfinite(scores).all() or not 1<=count<=scores.shape[1]:
        raise ValueError('Selection scores and draw count must be valid')
    subsets=[tuple(range(count))] if fixed else list(combinations(range(scores.shape[1]),count))
    selected=np.take(scores,np.asarray(subsets),axis=1)
    options=selected.max(axis=2) if aggregation=='max' else selected.mean(axis=2)
    grid=np.indices((len(subsets),)*len(labels)).reshape(len(labels),-1)
    worlds=options[np.arange(len(labels))[:,None],grid]
    labels=list(labels)
    if include_baseline:
        labels.append('KEEP')
        worlds=np.vstack([worlds,np.zeros(worlds.shape[1])])
    tied=np.abs(worlds-worlds.max(axis=0))<=TOL
    chosen=len(labels)-1-np.argmax(tied[::-1],axis=0)
    mask=np.sum(tied*
                (1<<np.arange(len(labels)))[:,None],axis=0)
    masks,counts=np.unique(mask,return_counts=True)
    n=worlds.shape[1]
    retained={}
    for idea in range(scores.shape[0]):
        option_weights=np.zeros((len(subsets),scores.shape[1]))
        for index,subset in enumerate(subsets):
            values=scores[idea,list(subset)]
            best=[r for r in subset if abs(scores[idea,r]-values.max())<=TOL]
            option_weights[index,best]=1/len(best)
        frequencies=np.bincount(grid[idea,chosen==idea],minlength=len(subsets))
        retained[labels[idea]]=(frequencies@option_weights).tolist()
    return {'labels':list(labels),'implementations_per_card':count,'aggregation':aggregation,
        'fixed_slots':fixed,'n_worlds':n,
        'selection_counts':{label:int(np.sum(chosen==i)) for i,label in enumerate(labels)},
        'retained_program_counts':retained,
        'winner_set_counts':{str(int(m)):int(c) for m,c in zip(masks,counts)}}


def freeze_bank(score_bank, *, fixed=False, include_baseline=False):
    """Save policy distributions for every eligible subset of the card portfolio."""
    labels=sorted(score_bank)
    result={}
    for size in range(2,len(labels)+1):
        for subset in combinations(labels,size):
            scores=[score_bank[label] for label in subset]
            result[','.join(subset)]={name:choice_distribution(scores,subset,n,agg,
                fixed=fixed,include_baseline=include_baseline)
                for name,(n,agg) in POLICIES.items()}
    return result


def reference_metrics(policy, reference, scale=1.0):
    """Score frozen choices against an independent finite reference."""
    labels=policy['labels'];q=np.asarray([reference[label] for label in labels],dtype=float)
    probabilities=np.asarray([policy['selection_counts'][label]/policy['n_worlds'] for label in labels])
    best=np.flatnonzero(np.abs(q-q.max())<=TOL);best_mask=sum(1<<int(i) for i in best)
    losses=(q.max()-q)*scale*100
    disjoint=0.;jaccard=0.;ties=0.;random_loss=0.
    for key,count in policy['winner_set_counts'].items():
        mask=int(key);weight=count/policy['n_worlds'];intersection=(mask&best_mask).bit_count()
        disjoint+=weight*(intersection==0)
        jaccard+=weight*intersection/(mask|best_mask).bit_count()
        ties+=weight*(mask.bit_count()>1)
        random_loss+=weight*float(np.mean([losses[i] for i in range(len(labels)) if mask&(1<<i)]))
    result={'n_worlds':policy['n_worlds'],'regret_accuracy_pp':float(probabilities@losses),
        'regret':float(probabilities@(q.max()-q)),
        'lex_reversal':float(sum(probabilities[i] for i in range(len(labels)) if i not in best)),
        'disjoint_winner_sets':disjoint,'winner_jaccard':jaccard,'observed_tie':ties,
        'reference_tie':float(len(best)>1),'random_tie_regret_accuracy_pp':random_loss,
        'reference_gap_accuracy_pp':float(np.sort(q)[-1]-np.sort(q)[-2])*scale*100,
        'selected_reference_utility':float(probabilities@q)}
    for threshold in THRESHOLDS_PP:
        result[f'loss_above_{threshold:g}pp']=float(probabilities@(losses>threshold+TOL))
    result['negative_reference_promotion']=float(probabilities@(q < -TOL))
    if 'KEEP' in labels:
        keep=labels.index('KEEP')
        result['retain_baseline_probability']=float(probabilities[keep])
        result['missed_reference_improvement']=float(probabilities[keep]*(np.delete(q,keep).max()>TOL))
    return result


def holm_adjust(pvalues):
    """Apply Holm adjustment to the declared family of primary comparisons."""
    ordered=sorted(pvalues,key=pvalues.get);running=0.;result={}
    for rank,key in enumerate(ordered):
        running=max(running,min(1.,(len(ordered)-rank)*pvalues[key]))
        result[key]=running
    return result


==> anc/ImplementationLottery/trust_hypo/state_exporter.py <==
"""Frozen research-state export and verification.

The public state bundle contains only an allowlisted code/data surface. Source
locations are kept in a controller-private registry and are never embedded in
the :class:`FrozenState` passed to an executor.
"""

from __future__ import annotations

import csv
import io
import json
import os
import shutil
from pathlib import Path, PurePosixPath, PureWindowsPath
from typing import Any, Optional

from ._util import now_utc, read_json, sha256_file, sha256_text, write_json
from .types import Budget, FrozenState


class UnsafeStateSourceError(ValueError):
    """The candidate source contains material that cannot enter a public state."""


class StateVerificationError(ValueError):
    """A frozen state no longer matches its committed manifest."""


# Executable source may live anywhere in a kept snapshot. Data/config files are
# accepted only under one of these explicit directories.
_CODE_SUFFIXES = frozenset({".py", ".pyi", ".sh"})
_DATA_SUFFIXES = frozenset({".csv", ".tsv", ".json", ".yaml", ".yml", ".toml"})
_DATA_DIRS = frozenset({"data", "external_data", "config"})

_RESULT_DIRS = frozenset({
    "__pycache__", ".git", ".idea", "blackboard", "eval", "evaluation",
    "evaluators", "full_eval_results", "hidden", "holdout", "logs",
    "results", "runs", "snapshots", "test", "tests", "workdirs", "_sealed",
})
_RESULT_BASENAMES = frozenset({
    "analysis.json", "best.json", "events.jsonl", "index.json", "knowledge.md",
    "leaderboard.md", "manifest.sha256.json", "packet.json", "results.tsv",
    "run_seed0.jsonl", "run_seed0.log", "state.json", "supervisor_audit.jsonl",
    "transcript.txt", "tree.tsv", "trial.json",
})
_RESULT_NAME_TOKENS = (
    "holdout", "hidden", "leaderboard", "sealed", "supervisor_audit",
    "test_score", "trial_result",
)
_SECRET_ENV_TOKENS = ("api_key", "auth_token", "credential", "password", "secret")

# Only development-time columns may enter an executor-visible lineage. This list
# is deliberately static; adding a new field requires an explicit code review.
DEV_LINEAGE_COLUMNS = (
    "exp_id", "parent_exp", "baseline_exp", "specialist", "domain",
    "hypothesis", "expected_delta", "status", "aggregate_score", "val_bpb",
    "val_loss", "val_score", "development_score", "signal_protocol",
    "n_tasks_ok", "delta_vs_best",
)


def safe_relative_path(rel: str) -> PurePosixPath:
    """Return a normalized safe relative path.

    Both POSIX and Windows absolute/drive paths are rejected, as are traversal,
    backslashes and NUL bytes. The returned object is safe to join beneath a
    trusted root, subject to the root itself not containing symlinks.
    """
    if not isinstance(rel, str):
        raise TypeError("relative path must be a string")
    if not rel or "\x00" in rel:
        raise ValueError("relative path is empty or contains NUL")
    if "\\" in rel:
        raise ValueError(f"backslashes are not allowed in relative paths: {rel!r}")

    posix = PurePosixPath(rel)
    windows = PureWindowsPath(rel)
    if posix.is_absolute() or windows.is_absolute() or windows.drive:
        raise ValueError(f"absolute or drive-qualified path is forbidden: {rel!r}")
    if any(part == ".." for part in posix.parts):
        raise ValueError(f"path traversal is forbidden: {rel!r}")
    if not posix.parts:
        raise ValueError("relative path has no components")
    return posix


def _safe_component(value: str, *, label: str) -> str:
    path = safe_relative_path(value)
    if len(path.parts) != 1 or path.name in {".", "_private"}:
        raise ValueError(f"{label} must be one safe path component: {value!r}")
    return path.name


def _is_env_file(name: str) -> bool:
    low = name.lower()
    return low == ".env" or low.startswith(".env.")


def _validate_source_path(rel: PurePosixPath, *, is_dir: bool) -> bool:
    """Validate one source entry; return True only for exportable regular files."""
    low_parts = tuple(part.lower() for part in rel.parts)
    name = low_parts[-1]

    if _is_env_file(name):
        raise UnsafeStateSourceError(f"credential file is forbidden: {rel}")
    if any(part in _RESULT_DIRS for part in low_parts):
        raise UnsafeStateSourceError(f"result/runtime path is forbidden: {rel}")
    if name in _RESULT_BASENAMES or any(tok in name for tok in _RESULT_NAME_TOKENS):
        raise UnsafeStateSourceError(f"result/held-out artifact is forbidden: {rel}")
    if is_dir:
        return False

    suffix = PurePosixPath(name).suffix.lower()
    if suffix in _CODE_SUFFIXES:
        return True
    if suffix in _DATA_SUFFIXES and any(part in _DATA_DIRS for part in low_parts[:-1]):
        return True
    raise UnsafeStateSourceError(
        f"file is outside the code/data allowlist: {rel} (suffix={suffix or '<none>'})"
    )


def _known_result_root(rel: PurePosixPath) -> str | None:
    for index, part in enumerate(rel.parts):
        if part.lower() in _RESULT_DIRS:
            return PurePosixPath(*rel.parts[: index + 1]).as_posix()
    return None


def _iter_code_files(
    src: Path,
    *,
    exclusions: list[dict[str, str]] | None = None,
    allow_known_result_dirs: bool = True,
):
    if src.is_symlink():
        raise UnsafeStateSourceError(f"state source root may not be a symlink: {src}")
    if not src.is_dir():
        raise FileNotFoundError(f"state source is not a directory: {src}")

    for path in sorted(src.rglob("*")):
        rel = safe_relative_path(path.relative_to(src).as_posix())
        if path.is_symlink():
            raise UnsafeStateSourceError(f"symlink is forbidden in state source: {rel}")
        # Credentials fail closed even when someone placed one under a directory
        # that would otherwise be excluded wholesale.
        if _is_env_file(rel.name):
            raise UnsafeStateSourceError(f"credential file is forbidden: {rel}")
        result_root = _known_result_root(rel)
        if result_root is not None:
            if not allow_known_result_dirs:
                raise UnsafeStateSourceError(
                    f"result/runtime path is forbidden in a frozen code bundle: {rel}"
                )
            if exclusions is not None and not any(
                entry["path"] == result_root for entry in exclusions
            ):
                exclusions.append(
                    {
                        "path": result_root,
                        "reason": "known runtime/result directory excluded",
                    }
                )
            continue
        exportable = _validate_source_path(rel, is_dir=path.is_dir())
        if exportable:
            if not path.is_file():
                raise UnsafeStateSourceError(f"non-regular state entry: {rel}")
            yield path


def _validate_public_env(env: dict[str, Any]) -> None:
    for key in env:
        low = str(key).lower()
        if any(tok in low for tok in _SECRET_ENV_TOKENS):
            raise UnsafeStateSourceError(
                f"environment metadata contains a credential-like key: {key!r}"
            )


def _state_digest(
    *,
    state_id: str,
    domain: str,
    files: list[str],
    manifest: dict[str, str],
    visible_lineage: str,
    evaluator_ref: dict[str, Any],
    budget: dict[str, Any],
    env: dict[str, Any],
) -> str:
    payload = {
        "schema_version": 2,
        "state_id": state_id,
        "domain": domain,
        "files": sorted(files),
        "code_manifest_sha256": {k: manifest[k] for k in sorted(manifest)},
        "visible_lineage": visible_lineage,
        "evaluator_ref": evaluator_ref,
        "budget": budget,
        "env": env,
    }
    canonical = json.dumps(
        payload, sort_keys=True, separators=(",", ":"), ensure_ascii=False
    )
    return sha256_text(canonical)


def _write_private_source_mapping(
    out_root: Path,
    *,
    state_id: str,
    source_ref: str,
    snapshot_dir: Path,
    state_sha256: str,
) -> None:
    private_dir = out_root / "_private"
    private_dir.mkdir(parents=True, exist_ok=True)
    try:
        private_dir.chmod(0o700)
    except OSError:
        pass
    registry_path = private_dir / "source_registry.json"
    registry = read_json(registry_path) if registry_path.is_file() else {}
    existing = registry.get(state_id)
    entry = {
        "source_ref": source_ref,
        "snapshot_dir": str(snapshot_dir),
        "state_sha256": state_sha256,
    }
    if existing is not None and existing != entry:
        raise FileExistsError(
            f"private source mapping for {state_id!r} already exists and differs"
        )
    if existing is None:
        registry[state_id] = entry
        tmp = registry_path.with_suffix(".tmp")
        write_json(tmp, registry)
        os.replace(tmp, registry_path)
    try:
        registry_path.chmod(0o600)
    except OSError:
        pass


def export_state(
    snapshot_dir: str | Path,
    *,
    domain: str,
    state_id: str,
    out_root: str | Path,
    evaluator_ref: dict[str, Any],
    budget: Optional[Budget] = None,
    visible_lineage: str = "",
    source_ref: Optional[str] = None,
    env: Optional[dict[str, Any]] = None,
) -> FrozenState:
    raw_snapshot = Path(snapshot_dir)
    if raw_snapshot.is_symlink():
        raise UnsafeStateSourceError(
            f"state source root may not be a symlink: {raw_snapshot}"
        )
    snapshot_dir = raw_snapshot.resolve(strict=True)
    state_id = _safe_component(state_id, label="state_id")
    if not isinstance(domain, str) or not domain.strip():
        raise ValueError("domain must be a non-empty string")

    budget_obj = budget or Budget()
    budget_dict = budget_obj.to_dict()
    env_dict = dict(env or {})
    evaluator_dict = dict(evaluator_ref)
    _validate_public_env(env_dict)

    exclusions: list[dict[str, str]] = []
    selected = list(_iter_code_files(snapshot_dir, exclusions=exclusions))
    if not selected:
        raise ValueError(f"no allowlisted code/data files exported from {snapshot_dir}")
    files = [path.relative_to(snapshot_dir).as_posix() for path in selected]
    source_manifest = {
        rel: sha256_file(path) for rel, path in zip(files, selected, strict=True)
    }
    state_sha256 = _state_digest(
        state_id=state_id,
        domain=domain,
        files=files,
        manifest=source_manifest,
        visible_lineage=visible_lineage,
        evaluator_ref=evaluator_dict,
        budget=budget_dict,
        env=env_dict,
    )

    out_root_path = Path(out_root).resolve()
    out_root_path.mkdir(parents=True, exist_ok=True)
    out_dir = out_root_path / state_id
    code_dst = out_dir / "code"

    # Reuse is allowed only when the complete committed state is identical and
    # still verifies. A changed source under the same id is never overwritten.
    if out_dir.exists():
        existing = verify_state(out_dir)
        if existing.state_sha256 != state_sha256:
            raise FileExistsError(
                f"state {state_id!r} already exists with different content; "
                "choose a new state_id"
            )
        _write_private_source_mapping(
            out_root_path,
            state_id=state_id,
            source_ref=source_ref or str(snapshot_dir),
            snapshot_dir=snapshot_dir,
            state_sha256=state_sha256,
        )
        return existing

    out_dir.mkdir()
    code_dst.mkdir()
    try:
        copied_manifest: dict[str, str] = {}
        for src, rel in zip(selected, files, strict=True):
            safe = safe_relative_path(rel)
            dst = code_dst.joinpath(*safe.parts)
            dst.parent.mkdir(parents=True, exist_ok=True)
            shutil.copy2(src, dst, follow_symlinks=False)
            copied_manifest[rel] = sha256_file(dst)
        if copied_manifest != source_manifest:
            raise StateVerificationError("source changed while the state was exported")

        state = FrozenState(
            state_id=state_id,
            domain=domain,
            # The raw checkpoint mapping is controller-private. Executors see only
            # this opaque reference, never an author path or campaign identifier.
            source_ref=f"private-registry:{state_id}",
            code_dir=str(code_dst.resolve()),
            files=files,
            manifest_sha256=copied_manifest,
            state_sha256=state_sha256,
            visible_lineage=visible_lineage,
            evaluator_ref=evaluator_dict,
            budget=budget_dict,
            env=env_dict,
            held_out_excluded=True,
            created_utc=now_utc(),
        )
        write_json(out_dir / "state.json", state.to_dict())
        write_json(out_dir / "manifest.sha256.json", copied_manifest)
        write_json(
            out_dir / "exclusion_report.json",
            {
                "policy": (
                    "known runtime/result directories are excluded; symlinks, "
                    "credentials, result files elsewhere, and unknown extensions fail closed"
                ),
                "excluded": exclusions,
            },
        )
        verified = verify_state(out_dir)
        _write_private_source_mapping(
            out_root_path,
            state_id=state_id,
            source_ref=source_ref or str(snapshot_dir),
            snapshot_dir=snapshot_dir,
            state_sha256=state_sha256,
        )
        return verified
    except Exception:
        shutil.rmtree(out_dir, ignore_errors=True)
        raise


def verify_state(state_or_dir: FrozenState | str | Path) -> FrozenState:
    """Verify every committed state field and code byte before execution.

    Callers should invoke this immediately before card/plan generation and again
    before staging every branch. The function fails closed on extra files,
    symlinks, changed metadata, or a changed code byte.
    """
    if isinstance(state_or_dir, FrozenState):
        state = state_or_dir
        state_dir = Path(state.code_dir).resolve().parent
    else:
        candidate = Path(state_or_dir)
        state_json = candidate if candidate.is_file() else candidate / "state.json"
        if not state_json.is_file():
            raise StateVerificationError(f"state.json is missing: {state_json}")
        state_dir = state_json.parent.resolve()
        try:
            state = FrozenState(**read_json(state_json))
        except Exception as exc:
            raise StateVerificationError(f"invalid state.json: {exc}") from exc

    _safe_component(state.state_id, label="state_id")
    if state.held_out_excluded is not True:
        raise StateVerificationError("held_out_excluded must be true")
    _validate_public_env(state.env)

    code_dir = Path(state.code_dir)
    if code_dir.is_symlink():
        raise StateVerificationError("state code_dir may not be a symlink")
    code_dir = code_dir.resolve()
    expected_code_dir = (state_dir / "code").resolve()
    if code_dir != expected_code_dir or not code_dir.is_dir():
        raise StateVerificationError(
            f"state code_dir mismatch: stored={code_dir}, expected={expected_code_dir}"
        )

    try:
        actual_files = list(
            _iter_code_files(code_dir, allow_known_result_dirs=False)
        )
    except (UnsafeStateSourceError, ValueError) as exc:
        raise StateVerificationError(str(exc)) from exc
    actual_rel = [path.relative_to(code_dir).as_posix() for path in actual_files]
    committed_files = sorted(state.files)
    if sorted(actual_rel) != committed_files:
        raise StateVerificationError(
            f"state file set changed: actual={sorted(actual_rel)}, "
            f"committed={committed_files}"
        )
    if sorted(state.manifest_sha256) != committed_files:
        raise StateVerificationError("manifest keys do not match committed files")

    actual_manifest = {rel: sha256_file(code_dir / rel) for rel in committed_files}
    if actual_manifest != state.manifest_sha256:
        raise StateVerificationError("one or more state files failed SHA-256 verification")

    manifest_path = state_dir / "manifest.sha256.json"
    if not manifest_path.is_file() or read_json(manifest_path) != state.manifest_sha256:
        raise StateVerificationError("manifest.sha256.json is missing or inconsistent")
    exclusion_path = state_dir / "exclusion_report.json"
    if not exclusion_path.is_file():
        raise StateVerificationError("exclusion_report.json is missing")

    expected_state_hash = _state_digest(
        state_id=state.state_id,
        domain=state.domain,
        files=state.files,
        manifest=state.manifest_sha256,
        visible_lineage=state.visible_lineage,
        evaluator_ref=state.evaluator_ref,
        budget=state.budget,
        env=state.env,
    )
    if expected_state_hash != state.state_sha256:
        raise StateVerificationError("state metadata failed SHA-256 verification")
    return state


def visible_lineage_from_results_tsv(
    results_tsv: str | Path, *, up_to_exp: str
) -> str:
    """Return a TSV containing only explicit development-safe columns/rows."""
    try:
        cutoff = int(up_to_exp)
    except (TypeError, ValueError) as exc:
        raise ValueError(f"up_to_exp must be numeric: {up_to_exp!r}") from exc

    with Path(results_tsv).open("r", encoding="utf-8", newline="") as handle:
        reader = csv.DictReader(handle, delimiter="\t")
        if not reader.fieldnames or "exp_id" not in reader.fieldnames:
            raise ValueError("results TSV must contain an exp_id header")
        columns = [name for name in DEV_LINEAGE_COLUMNS if name in reader.fieldnames]
        rows: list[dict[str, str]] = []
        for row in reader:
            raw_exp = (row.get("exp_id") or "").strip()
            try:
                exp_id = int(raw_exp)
            except ValueError:
                continue
            if exp_id >= cutoff:
                continue
            rows.append({name: row.get(name, "") or "" for name in columns})

    output = io.StringIO(newline="")
    writer = csv.DictWriter(
        output, fieldnames=columns, delimiter="\t", lineterminator="\n",
        extrasaction="ignore",
    )
    writer.writeheader()
    writer.writerows(rows)
    return output.getvalue().rstrip("\n")


__all__ = [
    "DEV_LINEAGE_COLUMNS",
    "StateVerificationError",
    "UnsafeStateSourceError",
    "export_state",
    "safe_relative_path",
    "verify_state",
    "visible_lineage_from_results_tsv",
]


==> anc/ImplementationLottery/trust_hypo/suite_runner.py <==
"""Run a pre-registered card-manipulation suite over several states.

Arms per state: H:faithful, H:weak, H:wrong, H:ambiguous, H:shuffled, plus R and N.
The FOLLOW variants share the H packet builder (executor is told to faithfully
implement the given card) but land on distinct branches via arm_label. The full
suite is frozen and hashed into a manifest BEFORE any hidden evaluation, and the
run is verified against it so no arm can be dropped or added after the fact.

Sealed phases (mirrors runner.run_state): freeze every patch + dev-evaluate, then
reveal hidden outcomes for all arms at once.
"""

from __future__ import annotations

import hashlib
import random
from pathlib import Path
from typing import Optional

from . import card_suite as cs
from ._util import write_json
from .cards import Ideator, Planner, freeze_card, freeze_plan, make_null_card
from .evaluator import Evaluator
from .executor import Executor
from .runner import evaluate_development, evaluate_hidden, run_trial
from .types import Budget, Condition, FrozenState, TrialRecord


def _arm_schedule(kinds, replicates, extra=("R", "N")):
    # "H-<kind>" (filesystem-safe; ':' is rejected as a drive qualifier by the recorder)
    arms = [f"H-{k}" for k in kinds] + list(extra)
    return [(a, r) for r in range(replicates) for a in arms]


def run_card_suite(
    states: list[FrozenState],
    *,
    executor: Executor,
    evaluator: Evaluator,
    ideator: Ideator,
    planner: Planner,
    budget: Budget,
    run_dir: Path,
    kinds: tuple[str, ...] = cs.SUITE_KINDS,
    replicates: int = 2,
    evaluate_hidden_now: bool = True,
) -> tuple[list[TrialRecord], dict]:
    run_dir = Path(run_dir)

    # 1) Freeze real card + plan + null for every state.
    reals, plans, nulls = {}, {}, {}
    for st in states:
        reals[st.state_id] = freeze_card(st, ideator, generator="ideator")
        plans[st.state_id] = freeze_plan(st, planner, planner_name="planner")
        nulls[st.state_id] = make_null_card(reals[st.state_id])

    # 2) Deterministic shuffled partners + per-state suites.
    partners = cs.assign_shuffled_partners([s.state_id for s in states])
    suites = {}
    for st in states:
        partner_id = partners.get(st.state_id) or ""
        partner_card = reals.get(partner_id) if partner_id else None
        suites[st.state_id] = cs.build_suite(
            reals[st.state_id], shuffled_partner=partner_card, kinds=kinds
        )

    # 3) Pre-register the WHOLE suite before any evaluation (anti cherry-pick).
    manifest = cs.preregister_manifest(suites, partners, kinds=kinds)
    write_json(run_dir / "protocol" / "card_suite_manifest.json", manifest)
    for st in states:
        cdir = run_dir / st.state_id / "cards"
        write_json(cdir / "real_card.json", reals[st.state_id].to_dict())
        write_json(cdir / "plan.json", plans[st.state_id].to_dict())
        write_json(cdir / "null_card.json", nulls[st.state_id].to_dict())
        write_json(cdir / "suite.json",
                   {k: c.to_dict() for k, c in suites[st.state_id].items()})

    # 4) Phase 1+2: generate every patch and dev-evaluate; hidden stays sealed.
    all_records: list[TrialRecord] = []
    by_state: dict[str, list[TrialRecord]] = {}
    for st in states:
        schedule = _arm_schedule(list(suites[st.state_id].keys()), replicates)
        seed = int(hashlib.sha256(f"{st.state_sha256}:{budget.seed}".encode()).hexdigest()[:16], 16)
        random.Random(seed).shuffle(schedule)
        recs = []
        for arm, rep in schedule:
            if arm.startswith("H-"):
                kind = arm.split("-", 1)[1]
                # faithful == the plain H condition so existing H/R/N analysis holds;
                # the degraded variants get H-<kind> arm labels.
                label = None if kind == cs.FAITHFUL else arm
                rec = run_trial(
                    st, Condition.H, rep, real_card=suites[st.state_id][kind],
                    null_card=nulls[st.state_id], plan=plans[st.state_id],
                    executor=executor, budget=budget, run_dir=run_dir, arm_label=label,
                )
            elif arm == "R":
                rec = run_trial(
                    st, Condition.R, rep, real_card=reals[st.state_id],
                    null_card=nulls[st.state_id], plan=plans[st.state_id],
                    executor=executor, budget=budget, run_dir=run_dir,
                )
            elif arm == "N":
                rec = run_trial(
                    st, Condition.N, rep, real_card=reals[st.state_id],
                    null_card=nulls[st.state_id], plan=plans[st.state_id],
                    executor=executor, budget=budget, run_dir=run_dir,
                )
            else:
                raise ValueError(f"unknown arm {arm}")
            recs.append(rec)
        evaluate_development(st, recs, evaluator=evaluator, run_dir=run_dir)
        by_state[st.state_id] = recs
        all_records.extend(recs)

    # 5) Reveal hidden for all arms at once, then verify against the manifest.
    if evaluate_hidden_now:
        for st in states:
            evaluate_hidden(st, by_state[st.state_id], evaluator=evaluator, run_dir=run_dir)

    # Map recorded arms back to suite kinds: plain "H" == faithful; "H:<kind>" == kind.
    def _kind(cond: str) -> str:
        if cond == "H":
            return cs.FAITHFUL
        return cond.split("-", 1)[1] if cond.startswith("H-") else cond
    suite_kinds = set(kinds)
    # Only the H-family suite arms are governed by the manifest; R and N are the
    # standard baseline arms and are not part of the card-quality suite.
    observed = {sid: {k for k in (_kind(r.condition) for r in recs) if k in suite_kinds}
                for sid, recs in by_state.items()}
    violations = cs.verify_against_manifest(manifest, observed)
    write_json(run_dir / "protocol" / "card_suite_verification.json",
               {"violations": violations, "clean": not violations})

    return all_records, {"manifest": manifest, "violations": violations}


==> anc/ImplementationLottery/trust_hypo/tabular.py <==
"""Lightweight CPU tabular states + evaluator (OpenML / PMLB class of benchmarks).

Why: the causal question (does following a hypothesis beat re-solving; can a Gate
route it) does not need heavy materials/drug compute. Small CPU tabular datasets
give cheap, numerous, fully-frozen states in which weak/wrong/ambiguous cards can
be injected to manufacture R-favorable states and power the Gate.

This module:
  * stamps a numpy baseline `pipeline` package the agent edits (features + model);
  * freezes a dataset + train_val/test/inner-fold split with SHA-256 hashes, held
    OUTSIDE the editable code so the executor's READ/GREP cannot reach labels;
  * runs `evaluators/tabular/isolated_evaluate.py` for dev (inner-CV) and hidden
    (held-out test); the controller owns the labels and is deterministic, and the
    patched pipeline executes in a restricted worker that receives only arrays --
    never y_eval, the dataset path, or the split;
  * `TabularEvaluator` returns normalised gain over the frozen baseline.

Real states freeze a downloaded OpenML/PMLB table (numeric X, y) as data.npz; the
numpy ridge baseline here is a stand-in a sklearn baseline can replace in a venv.
"""

from __future__ import annotations

import json
import os
import subprocess
import signal
import sys
from importlib.metadata import PackageNotFoundError, version
from pathlib import Path
from typing import Any, Optional

import numpy as np

from ._util import now_utc, sha256_file, sha256_manifest, sha256_text, write_json
from .types import Budget, FrozenState, Patch

METRIC_DIRECTION = {"accuracy": True, "mae": False, "rmse": False}  # higher_is_better

# ---- baseline pipeline templates (pure numpy; agent edits these) -----------

_INIT = ""
_FEATURES = '''"""Feature surface (agent-editable). Contract: build_features(Xtr, Xev)."""
import numpy as np


def build_features(Xtr, Xev):
    Xtr = np.asarray(Xtr, dtype=float)
    Xev = np.asarray(Xev, dtype=float)
    mu = Xtr.mean(axis=0)
    sd = Xtr.std(axis=0)
    sd[sd == 0] = 1.0
    return (Xtr - mu) / sd, (Xev - mu) / sd
'''
_MODEL = '''"""Model surface (agent-editable). Contract: fit_predict(Xtr, ytr, Xev, task_type, seed)."""
import numpy as np


def fit_predict(Xtr, ytr, Xev, task_type, seed=0, alpha=1.0):
    Xtr = np.asarray(Xtr, dtype=float)
    Xev = np.asarray(Xev, dtype=float)
    n, d = Xtr.shape
    Xtr1 = np.c_[np.ones(n), Xtr]
    Xev1 = np.c_[np.ones(len(Xev)), Xev]
    reg = alpha * np.eye(d + 1)
    if task_type == "regression":
        w = np.linalg.solve(Xtr1.T @ Xtr1 + reg, Xtr1.T @ np.asarray(ytr, float))
        return Xev1 @ w
    classes = np.unique(ytr)
    Y = (np.asarray(ytr)[:, None] == classes[None, :]).astype(float)
    W = np.linalg.solve(Xtr1.T @ Xtr1 + reg, Xtr1.T @ Y)
    return classes[np.argmax(Xev1 @ W, axis=1)]
'''
_MAIN = '''"""Pipeline entrypoint. Contract: run(X_train, y_train, X_eval, task_type, seed)."""
from pipeline.features import build_features
from pipeline.model import fit_predict


def run(X_train, y_train, X_eval, task_type, seed=0):
    Ftr, Fev = build_features(X_train, X_eval)
    return fit_predict(Ftr, y_train, Fev, task_type, seed=seed)
'''
_NUMPY_PIPELINE_FILES = {
    "pipeline/__init__.py": _INIT,
    "pipeline/features.py": _FEATURES,
    "pipeline/model.py": _MODEL,
    "pipeline/pipeline.py": _MAIN,
}

_SKLEARN_HISTGB_MODEL = '''"""Strong, fixed CPU baseline; agent-editable model surface."""
import numpy as np
from sklearn.ensemble import HistGradientBoostingClassifier


def fit_predict(Xtr, ytr, Xev, task_type, seed=0):
    if task_type != "classification":
        raise ValueError("sklearn_histgb is classification-only")
    model = HistGradientBoostingClassifier(
        learning_rate=0.08,
        max_iter=150,
        max_leaf_nodes=31,
        min_samples_leaf=20,
        l2_regularization=1.0,
        random_state=seed,
    )
    model.fit(np.asarray(Xtr, dtype=float), np.asarray(ytr))
    return model.predict(np.asarray(Xev, dtype=float))
'''

BASELINE_KINDS = ("numpy_ridge", "sklearn_histgb")


def _pipeline_files(baseline_kind: str) -> dict[str, str]:
    if baseline_kind not in BASELINE_KINDS:
        raise ValueError(
            f"unknown tabular baseline {baseline_kind!r}; choose one of {BASELINE_KINDS}"
        )
    files = dict(_NUMPY_PIPELINE_FILES)
    if baseline_kind == "sklearn_histgb":
        files["pipeline/model.py"] = _SKLEARN_HISTGB_MODEL
    return files


def make_synthetic_dataset(
    *, n: int = 400, d: int = 8, task_type: str = "regression", seed: int = 0
) -> tuple[np.ndarray, np.ndarray]:
    """Deterministic synthetic table for tests/plumbing (not a real benchmark)."""
    rng = np.random.default_rng(seed)
    X = rng.standard_normal((n, d))
    w = rng.standard_normal(d)
    signal = X @ w
    if task_type == "regression":
        y = signal + 0.3 * rng.standard_normal(n)
    else:
        y = (signal + 0.3 * rng.standard_normal(n) > 0).astype(int)
    return X.astype(np.float32), y


def split_from_official_folds(
    fold_test_indices: list[list[int]], *, test_fold: int = 0,
) -> dict[str, Any]:
    """Build a train_val/test/inner_folds split from an external fold PARTITION.

    `fold_test_indices[f]` is the list of row indices held out by official fold f
    (so the union over folds is every row, disjointly). We do not invent any
    randomness: the sealed held-out `test` is exactly official fold `test_fold`,
    the development pool `train_val` is every other fold, and each inner-CV fold
    reuses one official fold's rows as its validation set. This is the OpenML
    "fold 0 held out, remaining folds for inner CV" protocol, fully deterministic.
    """
    n_folds = len(fold_test_indices)
    if n_folds < 3:
        raise ValueError(f"need >=3 official folds for a held-out + inner-CV split, got {n_folds}")
    if not 0 <= test_fold < n_folds:
        raise ValueError(f"test_fold {test_fold} out of range for {n_folds} folds")
    all_rows: list[int] = []
    seen: set[int] = set()
    for f, rows in enumerate(fold_test_indices):
        for r in rows:
            if r in seen:
                raise ValueError(f"row {r} appears in more than one official fold (not a partition)")
            seen.add(r)
        all_rows.extend(rows)
    test = list(fold_test_indices[test_fold])
    inner_fold_ids = [f for f in range(n_folds) if f != test_fold]
    train_val = [r for f in inner_fold_ids for r in fold_test_indices[f]]
    tv_set = set(train_val)
    inner_folds = [
        {"train": [r for r in train_val if r not in set(fold_test_indices[f])],
         "val": list(fold_test_indices[f])}
        for f in inner_fold_ids
    ]
    return {
        "source": "openml_official_folds", "n_official_folds": n_folds,
        "test_fold": test_fold, "inner_k": len(inner_fold_ids),
        "train_val": train_val, "test": test, "inner_folds": inner_folds,
    }


def freeze_dataset(
    X: np.ndarray, y: np.ndarray, out_dir: Path, *,
    seed: int = 42, test_frac: float = 0.2, inner_k: int = 5,
    official_split: Optional[dict[str, Any]] = None,
) -> dict[str, Any]:
    """Write data.npz + split.json (train_val/test/inner_folds) with hashes.

    If `official_split` (from :func:`split_from_official_folds`) is given, that
    fixed partition is frozen verbatim -- the paper's real states MUST use this so
    the held-out test is the dataset's official fold, not a private random draw.
    The random `seed`/`test_frac` path exists only for synthetic plumbing/tests.
    """
    out_dir = Path(out_dir)
    out_dir.mkdir(parents=True, exist_ok=True)
    n = len(y)
    if official_split is not None:
        split = dict(official_split)
        covered = len(split["train_val"]) + len(split["test"])
        if covered != n:
            raise ValueError(f"official split covers {covered} rows but dataset has {n}")
        test, train_val = split["test"], split["train_val"]
    else:
        idx = np.arange(n)
        np.random.default_rng(seed).shuffle(idx)
        n_test = max(1, int(round(test_frac * n)))
        test = idx[:n_test].tolist()
        train_val = idx[n_test:].tolist()
        tv = np.array(train_val)
        folds = []
        fold_id = np.arange(len(tv)) % inner_k
        for k in range(inner_k):
            va = tv[fold_id == k].tolist()
            tr = tv[fold_id != k].tolist()
            folds.append({"train": tr, "val": va})
        split = {"source": "random_synthetic", "seed": seed, "test_frac": test_frac,
                 "inner_k": inner_k, "train_val": train_val, "test": test,
                 "inner_folds": folds}
    data_path = out_dir / "data.npz"
    np.savez(data_path, X=np.asarray(X), y=np.asarray(y))
    split_path = out_dir / "split.json"
    write_json(split_path, split)
    return {
        "data": str(data_path.resolve()), "split": str(split_path.resolve()),
        "data_sha256": sha256_file(data_path),
        "split_sha256": sha256_text(json.dumps(split, sort_keys=True)),
        "n": n, "n_test": len(test), "n_train_val": len(train_val),
        "split_source": split.get("source", "random_synthetic"),
    }


class SealBreachError(RuntimeError):
    """The patched pipeline tried to read the hidden labels or escape the worker.

    Raised, never silently scored: a breach invalidates the trial's causal claim,
    so it must surface as an auditable failure rather than a number.
    """


def _controller_path(repo_cwd: Path) -> Path:
    return (repo_cwd / "evaluators" / "tabular" / "isolated_evaluate.py").resolve()


def _run_controller(venv_python, controller, repo_cwd, pipeline_dir, data, split,
                    mode, metric, timeout=1200, training_seed=0,
                    save_predictions=None) -> float:
    cmd = [venv_python, str(controller), "--pipeline-dir", str(pipeline_dir),
           "--repo-root", str(repo_cwd), "--data", data, "--split", split,
           "--mode", mode, "--metric", metric,
           "--training-seed", str(int(training_seed))]
    if save_predictions:
        cmd += ["--save-predictions", str(save_predictions)]
    env = {k: v for k, v in os.environ.items()
           if not any(m in k.upper() for m in ("TOKEN", "SECRET", "KEY", "ANTHROPIC",
                                               "DEEPSEEK", "AWS_"))}
    # Never write .pyc: it would pollute the frozen code bundle and trip verify_state.
    env["PYTHONDONTWRITEBYTECODE"] = "1"
    with subprocess.Popen(cmd, cwd=str(repo_cwd), env=env, stdout=subprocess.PIPE,
                          stderr=subprocess.PIPE, text=True, start_new_session=True) as child:
        try:
            stdout, stderr = child.communicate(timeout=timeout)
        except subprocess.TimeoutExpired:
            try:
                if os.name == "posix":
                    os.killpg(child.pid, signal.SIGKILL)
                else:
                    child.kill()
            except ProcessLookupError:
                pass
            child.communicate()
            raise
        proc = subprocess.CompletedProcess(cmd, child.returncode, stdout, stderr)
    line = next((l for l in proc.stdout.splitlines() if l.startswith("JSON ")), None)
    payload = json.loads(line[len("JSON "):]) if line else {}
    if payload.get("status") == "seal_breach":
        raise SealBreachError(f"[{mode}] {payload.get('detail', 'label seal breached')}")
    if proc.returncode != 0 or line is None:
        raise RuntimeError(f"tabular controller failed (mode={mode}, rc={proc.returncode})\n"
                           f"stderr:\n{proc.stderr[-1000:]}")
    if payload.get("protocol") != "tabular-isolated-v1" or payload.get("mode") != mode:
        raise RuntimeError("unexpected tabular controller protocol/mode")
    return float(payload["score"])


def export_tabular_state(
    X: np.ndarray, y: np.ndarray, *, state_id: str, out_root: Path,
    metric: str = "mae", repo_cwd: str = ".", venv_python: Optional[str] = None,
    visible_lineage: str = "", seed: int = 42, source_ref: str = "",
    official_split: Optional[dict[str, Any]] = None,
    source_meta: Optional[dict[str, Any]] = None,
    baseline_kind: str = "numpy_ridge",
    baseline_signal_timeout_s: int = 1200,
) -> FrozenState:
    """Stamp the baseline pipeline, freeze the data/split OUTSIDE the code dir, run
    the baseline to record its frozen dev+hidden scores, and return a FrozenState.

    Pass `official_split` (from :func:`split_from_official_folds`) for real OpenML
    states so the held-out test is the dataset's official fold. `source_meta` (task
    id, dataset id, qualities) is recorded on the state for provenance/audit.
    """
    repo_cwd = Path(repo_cwd).resolve()
    venv_python = venv_python or sys.executable
    out_dir = Path(out_root).resolve() / state_id
    code_dir = out_dir / "code"
    data_dir = out_dir / "data"  # NOT editable code; excluded from state.files
    code_dir.mkdir(parents=True, exist_ok=True)

    pipeline_files = _pipeline_files(baseline_kind)
    manifest: dict[str, str] = {}
    for rel, content in pipeline_files.items():
        p = code_dir / rel
        p.parent.mkdir(parents=True, exist_ok=True)
        p.write_text(content, "utf-8")
        manifest[rel] = sha256_file(p)
    frozen = freeze_dataset(X, y, data_dir, seed=seed, official_split=official_split)

    controller = _controller_path(repo_cwd)
    primary_training_seed = 0
    base_signal = _run_controller(
        venv_python, controller, repo_cwd, code_dir,
        frozen["data"], frozen["split"], "signal", metric,
        training_seed=primary_training_seed, timeout=baseline_signal_timeout_s,
    )
    base_holdout = _run_controller(
        venv_python, controller, repo_cwd, code_dir,
        frozen["data"], frozen["split"], "holdout", metric,
        training_seed=primary_training_seed,
    )
    # Belt-and-suspenders: drop any bytecode dirs before hashing the frozen bundle.
    for pyc in code_dir.rglob("__pycache__"):
        __import__("shutil").rmtree(pyc, ignore_errors=True)

    evaluator_ref = {
        "adapter": "tabular", "metric": metric,
        "higher_is_better": METRIC_DIRECTION[metric],
        "data": frozen["data"], "split": frozen["split"],
        "data_sha256": frozen["data_sha256"], "split_sha256": frozen["split_sha256"],
        "baseline_signal": round(base_signal, 6),
        "baseline_holdout": round(base_holdout, 6),
        "primary_training_seed": primary_training_seed,
        "venv_python": venv_python, "controller": str(controller),
        "repo_cwd": str(repo_cwd),
        "split_source": frozen.get("split_source", "random_synthetic"),
        "n": frozen["n"], "n_test": frozen["n_test"], "n_train_val": frozen["n_train_val"],
        "baseline_kind": baseline_kind,
        "objective": (
            f"Improve frozen development {metric} with one coherent code "
            "intervention under the fixed compute policy."
        ),
        "constraints": [
            "Use exactly one fitted model per evaluator call.",
            "Do not use GridSearchCV, RandomizedSearchCV, cross-validation, "
            "hyperparameter search, or trial loops inside the pipeline.",
            "Do not build an ensemble; return predictions from one model.",
            "Any boosting iteration/max_iter literal must be <= 300.",
            "Do not load external data or access evaluator/data/split paths.",
            "Only numpy and scikit-learn are available. Do not propose or import "
            "LightGBM, XGBoost, CatBoost, PyTorch, TensorFlow, or JAX.",
            "Evaluation is single-threaded; do not create subprocesses or network calls.",
        ],
    }
    if source_meta:
        evaluator_ref["source_meta"] = source_meta
    files = sorted(manifest)
    budget = Budget(seed=seed).to_dict()
    libs = {"numpy": np.__version__}
    if baseline_kind == "sklearn_histgb":
        try:
            libs["scikit-learn"] = version("scikit-learn")
        except PackageNotFoundError:
            # The controller may use a different frozen interpreter than this
            # builder process; dry_check + baseline evaluation are authoritative.
            libs["scikit-learn"] = "controller-environment"
    env = {"python": sys.version.split()[0], "libs": libs,
           "baseline_kind": baseline_kind}
    # Use the same state digest verify_state recomputes (not a bare manifest hash).
    from .state_exporter import _state_digest
    state_sha256 = _state_digest(
        state_id=state_id, domain="tabular", files=files, manifest=manifest,
        visible_lineage=visible_lineage, evaluator_ref=evaluator_ref,
        budget=budget, env=env,
    )
    state = FrozenState(
        state_id=state_id, domain="tabular", source_ref=source_ref or f"tabular:{state_id}",
        code_dir=str(code_dir), files=files, manifest_sha256=manifest,
        state_sha256=state_sha256, visible_lineage=visible_lineage,
        evaluator_ref=evaluator_ref, budget=budget, env=env,
        held_out_excluded=True, created_utc=now_utc(),
    )
    write_json(out_dir / "state.json", state.to_dict())
    write_json(out_dir / "manifest.sha256.json", manifest)
    write_json(out_dir / "exclusion_report.json",
               {"policy": "generated tabular baseline pipeline; data frozen outside "
                          "the editable code bundle", "excluded": []})
    return state


class TabularEvaluator:
    """Real, CPU, deterministic tabular evaluator. Per-state config (dataset, split,
    metric, baseline, venv) is read from state.evaluator_ref, so one evaluator can
    serve many tabular states. Utility = normalised gain over the frozen baseline."""

    domain = "tabular"

    def __init__(self, *, timeout_s: int = 1200):
        # `timeout_s` is the budget for ONE model fit, i.e. the hidden evaluation.
        # Development is inner-CV and does `inner_k` fits inside a single controller
        # call, so charging it the same wall clock made it ~9x harder to satisfy: a
        # legitimately heavier idea could die on development while passing hidden,
        # which silently biases the experiment against compute-heavy mechanisms.
        self.timeout_s = timeout_s

    def _timeout_for(self, state: FrozenState, mode: str) -> int:
        if mode != "signal":
            return self.timeout_s
        try:
            inner_k = int(json.loads(
                Path(state.evaluator_ref["split"]).read_text("utf-8")
            )["inner_k"])
        except Exception:
            inner_k = 1
        return self.timeout_s * max(1, inner_k)

    def dry_check(self, state: FrozenState) -> None:
        ref = state.evaluator_ref
        for key in ("venv_python", "controller", "data", "split", "metric",
                    "baseline_signal", "baseline_holdout"):
            if key not in ref:
                raise ValueError(f"tabular state {state.state_id} missing evaluator_ref.{key}")
        for p in (ref["venv_python"], ref["controller"], ref["data"], ref["split"]):
            if not Path(p).exists():
                raise FileNotFoundError(f"tabular wiring missing: {p}")

    def _norm(self, ref: dict, score: float, mode: str) -> float:
        base = float(ref["baseline_signal" if mode == "signal" else "baseline_holdout"])
        higher = bool(ref["higher_is_better"])
        gain = (score - base) / abs(base) if higher else (base - score) / abs(base)
        return round(gain, 6)

    def _run(
        self, state: FrozenState, patch: Patch, workdir: Path, mode: str,
        *, training_seed: int | None = None,
    ) -> float:
        if patch.status != "ok" or not patch.files_changed:
            raise RuntimeError(f"refusing to evaluate non-executable patch: {patch.status}")
        ref = state.evaluator_ref
        seed = int(
            ref.get("primary_training_seed", 0)
            if training_seed is None else training_seed
        )
        # Persist the held-out prediction vector next to the branch. Two faithful
        # implementations can land on the same accuracy by luck; only identical
        # PREDICTIONS prove they are the same model. Implementation divergence is
        # therefore measured on predictions, not scores.
        save_predictions = None
        if mode == "holdout" and training_seed is None:
            save_predictions = (Path(workdir).parent / "hidden_predictions.npy").resolve()
        score = _run_controller(
            ref["venv_python"], ref["controller"], Path(ref.get("repo_cwd", ".")),
            (workdir / "code").resolve(), ref["data"], ref["split"], mode,
            ref["metric"], timeout=self._timeout_for(state, mode), training_seed=seed,
            save_predictions=save_predictions,
        )
        return self._norm(ref, score, mode)

    def run_development(self, state, patch, workdir) -> float:
        return self._run(state, patch, workdir, "signal")

    def run_hidden(self, state, patch, workdir) -> float:
        return self._run(state, patch, workdir, "holdout")

    def run_hidden_with_seed(
        self, state: FrozenState, patch: Patch, workdir: Path, training_seed: int,
    ) -> float:
        """Repeat a byte-identical patch under a pre-registered training seed."""
        return self._run(
            state, patch, workdir, "holdout", training_seed=int(training_seed)
        )


==> anc/ImplementationLottery/trust_hypo/types.py <==
"""Shared contracts for the Trust-a-Hypothesis study.

Terminology follows docs/proposal.md exactly:

  H  Full handoff / FOLLOW   executor sees the real frozen hypothesis card
  R  Re-solve                executor sees an independently generated plan, NEVER the card
  N  Null-card               schema/length-matched card with no technical content
  D  Generator-direct        the card generator implements its own frozen card

Research state is the independent statistical unit. Everything below is a plain
serialisable record so that a whole run can be replayed and audited from disk.
No hidden/held-out score is ever placed on a field an executor process reads.
"""

from __future__ import annotations

import enum
from dataclasses import dataclass, field, asdict
from typing import Any, Optional


class Condition(str, enum.Enum):
    H = "H"  # FOLLOW: real frozen card
    R = "R"  # RE-SOLVE: independent plan, no card
    N = "N"  # NULL: structure-matched empty card
    D = "D"  # GENERATOR-DIRECT: generator implements its own card

    @property
    def label(self) -> str:
        return {
            "H": "follow",
            "R": "re_solve",
            "N": "null_card",
            "D": "generator_direct",
        }[self.value]

    @property
    def sees_card(self) -> bool:
        # The R branch must NEVER receive the card. This is a hard invariant.
        return self in (Condition.H, Condition.N, Condition.D)


@dataclass
class Budget:
    """Fixed per-branch execution budget. Identical across matched conditions."""
    max_turns: int = 200
    # Total model output budget across all executor calls in one branch.
    token_budget: int = 64000
    # Every physical completion receives the same generous ceiling. The total
    # budget above remains separate so inspection/repair turns are not starved.
    max_tokens_per_call: int = 16000
    tool_calls: Optional[int] = None
    repair_attempts: int = 2
    seed: int = 42

    def to_dict(self) -> dict:
        return asdict(self)


@dataclass
class FrozenState:
    """A frozen research state: task, code, visible lineage, evaluator, budget, env.

    `held_out_excluded` MUST be True — the exporter asserts no hidden/test score
    was carried into the state. Anonymous `state_id` decouples the public bundle
    from the source checkpoint (mapping kept private, restored camera-ready)."""
    state_id: str
    domain: str                      # materials | drug | golf
    source_ref: str                  # private pointer to the origin checkpoint
    code_dir: str                    # relative dir holding the frozen baseline code
    files: list[str]                 # relative paths of frozen code files
    manifest_sha256: dict[str, str]  # file -> sha256
    state_sha256: str                # hash over the sorted manifest
    visible_lineage: str             # dev-only history text shown to agents
    evaluator_ref: dict[str, Any]    # domain adapter id + dev/hidden entrypoints
    budget: dict[str, Any]
    env: dict[str, Any]              # python version, key deps, hardware note
    held_out_excluded: bool
    created_utc: str

    def to_dict(self) -> dict:
        return asdict(self)


@dataclass
class HypothesisCard:
    """A frozen, hashed hypothesis. `kind` is real/null/shuffled."""
    state_id: str
    kind: str                        # real | null | shuffled
    text: str
    fields: dict[str, Any]           # structured card (mechanism, prediction, ...)
    sha256: str
    generator: str
    created_utc: str

    def to_dict(self) -> dict:
        return asdict(self)


@dataclass
class Plan:
    """An independent plan produced WITHOUT the card (feeds the R branch)."""
    state_id: str
    text: str
    fields: dict[str, Any]
    sha256: str
    planner: str
    created_utc: str

    def to_dict(self) -> dict:
        return asdict(self)


@dataclass
class Patch:
    """The executor's output for one branch."""
    files_changed: dict[str, str]    # relative path -> new file content
    edited_axes: list[str]           # declared/observed intervention axes
    status: str                      # ok | invalid | crash | timeout | no_op
    transcript: str                  # non-hidden transcript (may be truncated ref)
    cost: dict[str, Any]             # tokens, dollars, wall_s, tool_calls, repairs
    notes: str = ""

    def to_dict(self) -> dict:
        return asdict(self)


@dataclass
class FidelityReport:
    """Component 6 output. Deterministic signals + (optional) blind labels."""
    deterministic: dict[str, Any]    # files/axes changed, frozen violations, no_op
    auto_label: str                  # rule-based faithful/partial/drift/invalid
    blind_labels: list[str] = field(default_factory=list)  # human/LLM labels
    final_label: str = ""            # resolved label used in analysis (ITT!)

    def to_dict(self) -> dict:
        return asdict(self)


@dataclass
class TrialRecord:
    """One (state x condition x replicate). Saved for EVERY branch, not winners."""
    state_id: str
    domain: str
    condition: str                   # Condition value
    replicate: int
    card_sha256: Optional[str]       # None for R
    plan_sha256: Optional[str]       # set for R (and recorded for all as context)
    patch: dict[str, Any]
    development_score: Optional[float]
    hidden_score_sealed_path: Optional[str]  # sealed file; read ONLY at analysis
    fidelity: Optional[dict[str, Any]]
    budget: dict[str, Any]
    seed: int
    created_utc: str
    status: str

    def to_dict(self) -> dict:
        return asdict(self)

